Time-Dependent Relativistic Two-Component Equation-of-Motion Coupled-Cluster for Open-Shell Systems: TD-EA/IP-EOMCC

We present a combined imaginary-time/real-time time-dependent (TD) approach for evaluating linear absorption spectra of open-shell systems at the electron attachment (EA) and ionization potential (IP) equation-of-motion coupled-cluster (EOMCC) levels of theory and within the exact two-component relativistic framework. The absorption lineshape is given by the Fourier transform of the electric dipole autocorrelation function, which is obtained from a real-time simulation. Approximations of the lowest-energy EA- and IP-EOMCC eigenstates, which are required as initial states for the real-time simulation, are generated by propagating a Koopmans EA/IP state in imaginary time. TD-EA/IP-EOMCC linear absorption spectra of open-shell atomic (Na, K, Rb, F, Cl, and Br) and diatomic (SiH and ClO) systems closely reproduce those obtained from standard TD-EA/IP procedures carried out in the frequency domain. We find that the existence of low-lying states with non-negligible overlap with the Koopmans determinant impacts the length of the imaginary-time propagation required to obtain an initial state that produces correct absolute energies and peak height intensities in spectra extracted from the subsequent real-time TD-EA/IP-EOMCC calculations.

==> anc/Br_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,3,0.0,2.963227953590694e-33
1,2,0.016530288240119262,3.5762905027113145e-24
2,2,0.44124282396342096,0.06680076571799354
3,6,0.6157561690943112,0.0042497723103690176
4,4,0.6266174210918507,0.004887182547391827
5,2,0.6314952315651681,0.0013258648082802194
6,4,0.690172371832432,0.43825927532303527
7,6,0.6996621785569914,0.30423646225538054
8,4,0.7061532026928035,0.12997216276385837
9,2,0.7066445117998228,0.15887847239450348
10,8,0.7441797967544517,2.0374607422595438e-17
11,6,0.7442933621173324,0.00020899967634819319
12,2,0.7444029238245093,0.03213910125575775
13,4,0.745535934268446,0.00020163724170600347
14,2,0.7469546787824584,3.4653359156008246e-05
15,10,0.8006216154508365,1.7219542335058722e-20
16,8,0.8062414888427156,3.442301671785523e-20
17,6,0.8099347626143754,0.0009805922115783952
18,4,0.8115317959400272,5.4692355678295394e-05
19,2,0.8122778718507107,0.004735054578139685
20,4,0.8222887375040955,0.032160112075344034
21,4,0.8279892834589191,0.0039964280239295005
22,6,0.8386263728634731,0.002963585292685039
23,2,0.8387220322924804,0.001470641506463079
24,4,0.8438907450299666,0.0001069514632041082
25,8,0.8442242184773932,9.50676520548478e-20
26,6,0.8490789349289116,8.256438954368433e-05
27,10,0.8512637599551454,1.56224417097278e-20
28,4,0.8547344549965601,6.150681039864347e-21
29,2,0.8589097226158628,4.155907679150605e-21
30,8,0.8592890506033655,1.210825135667114e-20
31,6,0.8593744222398527,7.071025254271541e-21
32,6,0.8680491748109489,0.0007600977934240792
33,2,0.8849887101014247,2.2263888321206127e-21
34,4,0.8896281242009536,4.161851140373738e-21
35,6,0.9260252053672957,0.0008473645067809876
36,8,0.9307655268385133,7.687769807916892e-20
37,6,0.9372659257123814,9.729655234884948e-21
38,2,0.9381554477004101,1.5598587252808028e-20
39,4,0.9382317124745896,4.0519649035370704e-20
40,8,0.9412834364588889,3.146896655188045e-20
41,4,0.9481580057713472,0.022403999231977743
42,6,0.9516778924371465,0.06474574421069193
43,6,0.9769620408847004,4.9749150692340474e-20
44,6,0.9850896094339987,1.2862700718304444e-19
45,4,0.9978822705961647,8.966107858184595e-20
46,8,0.9990711050350001,2.0158516767882365e-19
47,2,1.0108271584454087,3.6759765618919205e-19
48,4,1.011726290911156,5.249875545428125e-19
49,2,1.0208511583987274,0.8537898832798678
50,4,1.0447620734294105,1.751200202666557e-19
51,2,1.0524621164545351,4.09582665212691e-20
52,6,1.0534603078131113,1.4226292470940067e-18
53,4,1.070166143507322,2.3847422157321403
54,4,1.0706995134587487,6.588348621748107e-17
55,2,1.0758844086121826,0.3477748684982841
56,6,1.0990976813191082,4.21997432590555
57,4,1.1129501787318077,0.24829699459509863
58,4,1.1624482214106138,7.156399033384381e-20
59,6,1.1765203522145384,4.979940282003136e-20
60,2,1.1789845822609095,5.967075800164753e-21
61,4,1.1855090688413839,7.286653794832117e-21
62,2,1.1909290575754312,5.7759096505818965e-21
63,2,1.241580591024558,1.3436249558559686e-20
64,4,1.2451982804568615,9.956505963289177e-21
65,6,1.2514541032005582,2.5566525267849308e-21
66,10,1.2710863268066532,4.785529783055526e-21
67,8,1.2747664387088662,1.0207395051123215e-21
68,6,1.2781825647130063,4.709613908420538e-21
69,4,1.2809903597062657,7.53925786373677e-21
70,4,1.2840834229896245,6.1462353100112215e-21
71,2,1.2999796294707266,3.262542499272594e-21
72,8,1.3432023777677387,8.216844128682911e-22
73,6,1.3445830416135323,3.0473473346500953e-21
74,2,1.3446880326591781,2.7925842232654017e-21
75,4,1.3448596396924586,4.037608730001889e-21
76,4,1.3601446770530856,4.2822119668717716e-05
77,2,1.3869233483101198,8.512627733700164e-22
78,4,1.387404841181251,2.1196759172649984e-21
79,8,1.395255988482404,7.280328320803346e-22
80,6,1.3980361613143941,8.994661296194676e-22
81,4,1.4011574546439078,1.844893194609046e-22
82,6,1.4051532568973926,1.3839442530718274e-21
83,6,1.4207174639877849,-1.2686539482398189e-05
84,4,1.420799753391293,3.0990036061406567e-05
85,2,1.42204111930414,8.159873231385175e-06
86,8,1.4266252215247732,1.6159230949149403e-21
87,2,1.441912628494265,2.7029267236444617e-21
88,4,1.4513818120112774,1.401437161921202e-21
89,2,1.4762984257349672,-9.58015939012729e-05
90,4,1.4833259513393386,0.0008172100664513751
91,6,1.4847893085434407,1.5202016734709345e-06
92,2,1.4971910913059219,0.0015830367212620556
93,6,1.51063022578046,9.306156289234358e-21
94,8,1.51283110313625,1.183669456682404e-20
95,6,1.5186209134722048,0.012331568213846143
96,4,1.5307338126876857,0.030663546877141887
97,4,1.5317101333371284,0.00034739484349043207
98,2,1.5365032203558258,0.006408783098616738
99,4,1.566207843113716,1.2775178270851837e-21
100,6,1.5670609524850079,1.0699829536937378e-21
101,4,1.6434299683432982,0.0003008446579081703
102,6,1.6617353974106663,0.008782334035060416
103,4,1.6789377600211992,1.1699721979820525e-21
104,2,1.680859150505512,7.431694704191793e-22
105,2,1.6822837517756852,2.8881962381870305e-05
106,4,1.6921195840463952,0.00022243953470492948
107,2,1.7963589143605532,8.647992750960506e-05
108,2,1.950825172723853,6.768257078685739e-05
109,4,2.0209610944598353,5.128434725085939e-06
110,6,2.024545907706397,-1.8063452134686807e-05
111,2,2.1505837642330334,7.544299618805125e-23
112,4,2.1733097110168274,1.3609437325633035e-22
113,6,2.367589938537094,0.07875749422394973
114,4,2.405594825582739,0.008428960479231442
115,8,3.295992698871032,5.547226529237563e-23
116,10,3.2989847654957885,8.749084987022958e-23
117,6,3.2999106746183315,2.656659666868142e-23
118,4,3.3037751161577944,2.1935721543151614e-23
119,8,3.316339704068014,3.5458252459141504e-23
120,6,3.320107248178374,6.953016067345973e-23
121,4,3.3231697904820976,5.0273494579497943e-23
122,2,3.3235055130776345,2.8712559496988215e-23
123,6,3.333578462303194,5.302558801716178e-23
124,4,3.339514314005555,5.712325839310701e-23
125,6,3.3422640541643887,3.7584294433104475e-23
126,2,3.345757420636346,1.4382891886452534e-23
127,6,3.356398441213969,5.185908452186298e-23
128,8,3.358264806104671,6.479374759936791e-23
129,4,3.3590875622112435,2.9817648722595906e-23
130,2,3.3674697773858497,1.3982641054164535e-23
131,6,3.3678848553108764,5.02075391864061e-23
132,8,3.3747564692184824,7.81829268485574e-23
133,4,3.37555349965578,3.6488243185888585e-23
134,4,3.3869461427634633,2.2465633622298935e-23
135,6,3.3896184854079365,1.2200691715909767e-22
136,4,3.404277344649472,6.875270873500006e-23
137,4,3.4058042336750987,1.2579999069634318e-22
138,6,3.4099264360538655,7.34175072387572e-23
139,8,3.4105651985787517,1.2852690061847298e-22
140,6,3.410972200656488,5.546561493462282e-23
141,10,3.414865092963737,1.4956092988561988e-22
142,2,3.4182281442881504,7.166978661770484e-23
143,8,3.4228893483727916,1.2388900074952712e-22
144,2,3.4234554738404768,4.520380834796511e-23
145,6,3.4242559123636056,6.293849431884992e-23
146,4,3.4255011617319724,8.140950047722331e-23
147,14,3.428956400824063,4.436035581019549e-22
148,6,3.4304212031324823,1.1624654606211924e-22
149,4,3.4308759691002706,7.131973833483795e-23
150,2,3.4331811071583616,7.413940380643372e-23
151,12,3.440476270868203,2.7781416548078543e-22
152,8,3.4431673220747143,2.764504101157306e-22
153,4,3.4452849349236203,1.5141787153213054e-22
154,10,3.4454175673236023,7.256686991800687e-22
155,12,3.446393351074221,4.345248054616084e-22
156,2,3.4465804323035627,1.4617362106224444e-22
157,4,3.44730027664491,1.1124346316553842e-22
158,8,3.449678234723706,2.7810173970860946e-22
159,6,3.4500717434630133,4.464287930811025e-22
160,10,3.450467936804671,6.479492641513053e-22
161,6,3.4536623642475206,5.722638792111963e-22
162,10,3.454849030686546,6.561765798180397e-22
163,2,3.4570399938957053,3.0421133557617716e-22
164,8,3.4571026331623216,7.7080034637102085e-22
165,4,3.458607677247983,1.9800817195475191e-22
166,2,3.459363660638701,2.9948956340774604e-22
167,8,3.461376614622168,2.4773370114037862e-21
168,4,3.46179581424758,1.7443609270160255e-21
169,8,3.4623945714297406,2.5004857904789757e-21
170,6,3.4651826236904526,6.776567344350901e-21
171,6,3.4681254980769154,1.3935018055315375e-20
172,4,3.46879659069009,1.2147365228443051e-20
173,6,3.4707416607557207,0.0031868900814298004
174,6,3.4741306590585737,1.3769188130094402e-20
175,2,3.4757516869294705,5.101218644576132e-21
176,4,3.4771698879858377,1.3367320933220903e-20
177,4,3.478290328866933,0.0006689480807649028
178,8,3.4811046680329127,2.6467827815552005e-21
179,10,3.4824699193322886,3.85588015587292e-21
180,12,3.485463224782052,6.679437598688149e-22
181,8,3.48688458965853,5.999474899007914e-22
182,10,3.4874907587336565,1.082267020260795e-21
183,6,3.4891773367380665,5.805593123019889e-22
184,2,3.489512440391991,1.7484605080972435e-22
185,4,3.497218810497543,5.653388183833031e-22
186,8,3.500499254696024,1.646156932263943e-21
187,4,3.500805987918284,9.396782830627295e-22
188,10,3.5008821024221106,1.7098173813731637e-21
189,6,3.502279762526541,1.4363809509230556e-20
190,2,3.502500544548184,2.5295793330253894e-05
191,12,3.502709827979288,1.1629477885214145e-21
192,2,3.506720850866259,3.317965098745575e-21
193,6,3.508272466235212,1.518169170404496e-20
194,4,3.5093256227696656,0.0010885006565632385
195,10,3.5106650061361506,1.2058448381998474e-19
196,4,3.5129279153752577,1.2661524344271815e-20
197,6,3.514116673073204,1.3803245005293333e-20
198,6,3.517906489699726,0.009418974531459432
199,2,3.520063172182745,2.9310539403195206e-20
200,8,3.520137997139045,4.2627963371250274e-20
201,12,3.521720441781781,1.1695267209044714e-20
202,10,3.523341990593053,1.1583174073739173e-20
203,8,3.5235852281489315,7.383552152531881e-21
204,8,3.5260407655732706,5.964736298015348e-21
205,4,3.5287070460508403,1.2451521227482888e-21
206,6,3.5311868133662756,1.5766704780615942e-21
207,8,3.532061935829006,2.4399507634690164e-21
208,6,3.5363260927838382,1.7616522587738568e-20
209,4,3.536515869681807,1.2255933636578427e-20
210,8,3.5367705426447174,4.9589650540429823e-20
211,6,3.5372897393694984,0.00037869710712600647
212,2,3.537906877514615,1.0959397991190473e-21
213,10,3.5404731108524174,1.806598703293377e-21
214,4,3.540888432639804,1.962933872390182e-21
215,4,3.543976220404147,2.940483889364159e-21
216,6,3.5443003172349563,2.2275501766957484e-20
217,4,3.5452706275336823,0.00044744284065874584
218,8,3.5491124760383173,6.142286088507864e-21
219,2,3.549570131687233,3.595972505788785e-22
220,12,3.549963470790317,2.49547759596832e-21
221,8,3.550679354051681,1.8171294440039068e-21
222,10,3.5532093859101224,1.6344586883027635e-20
223,2,3.5545042614426166,3.809732365125118e-06
224,6,3.5556044663849207,2.484035461765242e-18
225,6,3.5556829630531865,0.0003203689521548658
226,4,3.5559538258517023,0.0021939476778408675
227,8,3.5568256883348113,9.555790768684434e-20
228,10,3.55867677321703,1.7311374940457368e-20
229,2,3.5610789435672814,1.3789272577707526e-21
230,6,3.561467108611396,1.0822720929637436e-20
231,10,3.561858453613695,3.674535117220734e-20
232,4,3.56271985389003,9.120948215188466e-21
233,10,3.5629082669775016,4.544736469932919e-21
234,8,3.5630092590622553,5.382244092363302e-20
235,6,3.5662624104311362,0.009208356107402229
236,8,3.5669934256670786,1.3948636226270128e-18
237,2,3.568583408799441,0.005140545114253622
238,6,3.5688274991061917,1.7571193777746026e-18
239,4,3.569908988405132,0.00548494888947673
240,4,3.5728203096314246,6.470376566683904e-21
241,8,3.574790857314838,9.60525418495648e-21
242,6,3.578748415746304,6.92597253803457e-21
243,4,3.5818629347081696,5.189122402467955e-21
244,4,3.5829200973198567,0.00018932431336600474
245,8,3.5848636335290394,5.2981100067747425e-21
246,8,3.585510454283394,7.792736655239633e-21
247,6,3.5856095971666946,1.430066262342336e-20
248,6,3.5889469118096713,0.0028265638476569844
249,6,3.589860496250367,0.0002731083925365595
250,4,3.5914355843101475,0.0015393597479839453
251,6,3.597818570198342,0.00018953136087560143
252,8,3.5991872720878746,9.622018550700853e-20
253,2,3.600465574941609,2.2428209601025585e-05
254,4,3.601834579496426,0.01460436190504211
255,10,3.6057929343796786,1.2675815829337013e-19
256,8,3.6086967647147503,1.4565685673622567e-19
257,6,3.6124540275154686,0.044069677596895826
258,2,3.6146846106667,0.013271633369358247
259,10,3.6164912197491503,1.0611097361954025e-19
260,8,3.6179038064824454,1.3471562037166577e-19
261,10,3.6186179393284874,3.5129314085944876e-19
262,6,3.6214855602825082,0.003991413154095728
263,4,3.6218379370388902,0.01204682642376634
264,8,3.6243024269442685,2.228049769891844e-19
265,2,3.6265968166740095,0.005639415671078488
266,6,3.629160193037478,0.057816661057789
267,4,3.6296831311137794,0.0019575633746287007
268,4,3.6315724513751775,0.07611897778183156
269,6,3.6396628496659105,0.0004837509929488084
270,8,3.641983223805255,3.6727927835910405e-14
271,6,3.641987735040402,0.0071310605788897224
272,2,3.64687066006627,0.01880501826921524
273,4,3.648806119220353,0.0010211304735232019
274,2,3.6491582618164102,0.019144562801650406
275,6,3.6510149338387237,0.015562330916694015
276,4,3.6511605935497755,0.006540256346138045
277,2,3.6564846879855395,0.0031206892624152413
278,8,3.6583006939299594,2.164556012886871e-20
279,4,3.6638015371477195,8.240059874004666e-07
280,6,3.665488282721981,0.0008647068333479599
281,2,3.6660061197703726,0.0005338374307181464
282,4,3.66820592848444,0.001325873125552626
283,8,3.6699508479714495,4.85529952561904e-20
284,4,3.6727846542635234,0.001306816041132172
285,6,3.6787188221560427,0.010294140053083958
286,6,3.681922988640963,0.02174701457674445
287,4,3.6838519318062026,3.2547836743224417e-19
288,4,3.69133317711794,0.0015621127830499307
289,2,3.691370545823247,0.000691434697677173
290,2,3.7026202044608,7.291890942255594e-22
291,8,3.753373243248461,2.449593255421999e-21
292,6,3.763786981692192,1.6398180990244087e-21
293,4,3.7811326842424933,9.894611957967024e-22
294,4,3.7894704375207766,2.3661973276752922e-05
295,2,3.7896974009595397,0.00011027849774635271
296,6,3.792612855394509,0.0013457389328856864
297,6,3.794156372667203,5.23217231393477e-20
298,8,3.8022440821114287,3.7947477030121746e-21
299,4,3.8056844218226615,3.617856013956142e-21
300,2,3.822027122210784,1.1176457862194938e-21
301,4,3.833063402578773,1.4348609692961865e-05
302,8,3.8352194049498394,2.474821582292978e-20
303,6,3.8359050691765333,7.170828922575951e-05
304,2,3.8430459261940086,0.011547170071979945
305,10,3.844363405155036,2.958798642425248e-20
306,4,3.846332512493518,0.0008449191679731794
307,4,3.8532764690758086,0.002942488634573124
308,6,3.8573021310353397,0.05935928816395943
309,2,3.8588029502634527,0.0006814662902164963
310,8,3.8602945974280374,1.150197201594659e-19
311,8,3.8664101520330405,4.45772646036484e-18
312,2,3.8664937846701832,0.03911103396135666
313,4,3.872544134482723,0.003451596828215642
314,6,3.8761720404677362,0.0043194508966830575
315,6,3.878759956742215,0.0007488329998125351
316,10,3.882783100499182,1.5594006312104525e-19
317,6,3.890196361333892,0.08638571845640944
318,4,3.911486704170784,0.11226472693792137
319,6,3.9132603763009683,0.2931403922710112
320,6,3.919682358452974,0.017651108578950917
321,4,3.930266135812417,0.1233624981319694
322,8,3.9354124390847574,1.061267702474358e-18
323,2,3.935940149312046,0.02859470343770272
324,4,3.9376906412635435,0.009013806463643546
325,4,3.952730380543926,0.0023392735314961624
326,6,3.9703734819463534,0.0057145873083295435
327,8,3.979096942435717,1.6928816313553955e-20
328,6,3.987900567348788,0.0006156579177538581
329,4,3.9969638662314537,0.00012653392629402316
330,2,4.018652726556866,4.5870162052912565e-07
331,4,4.028817216697007,0.00017595833454201227
332,4,4.035422201839083,4.670220995900896e-05
333,6,4.037811351324763,0.0019527667991829623
334,12,4.071921483262486,5.670453588393048e-22
335,3,4.076015884062599,8.398937796347285e-23
336,7,4.076015884128537,4.2011514083609243e-22
337,6,4.07711716102267,6.108728866909256e-08
338,4,4.081101906886033,0.0004584471094878882
339,8,4.08136025736394,5.880952666757534e-19
340,2,4.08371952294965,8.887910519457225e-05
341,8,4.088592300952314,9.585379849383781e-22
342,2,4.093993055465035,0.0002668281596064647
343,6,4.095261173397375,5.78197875197009e-05
344,6,4.09920318368404,0.00011736806176680384
345,10,4.101178192965108,2.0160316374926807e-21
346,8,4.102300823445603,7.978514758957455e-22
347,4,4.10471273925441,3.6766645842978605e-05
348,4,4.111250056611425,0.0012709561888491288
349,6,4.121642267267816,1.9457726962947625e-06
350,6,4.12281470586413,0.0001861122200425209
351,2,4.123022353867782,0.00010801896037734396
352,8,4.124408706138638,3.0470979417660433e-21
353,2,4.125092823157047,1.0512554744563152e-05
354,10,4.130190087304982,2.0571867006459027e-19
355,4,4.130374855896207,9.159184394701164e-05
356,6,4.1392256187414205,8.467397773845854e-05
357,4,4.144559810551073,3.987721094581022e-06
358,8,4.147635762533355,6.351120898009601e-21
359,6,4.149510603537692,0.00030206551838183
360,4,4.1641187783284295,6.9566929877559895e-06
361,6,4.164962417568859,1.491956376926274e-21
362,10,4.171796456224456,1.5106332234432697e-22
363,4,4.176021805168602,3.326234648115717e-05
364,4,4.183709358736905,5.91123409984354e-23
365,8,4.187995321778089,4.86261521218413e-22
366,10,4.189842622738524,2.505573873402173e-21
367,6,4.190885824371435,3.8118965766831216e-05
368,6,4.1919520254382405,8.020664929091982e-21
369,8,4.193655339481211,2.840694006652217e-22
370,2,4.198566947788549,1.9913756859394596e-05
371,2,4.201319945802879,4.55095888407784e-23
372,4,4.209686383444023,1.1298055883305302e-22
373,8,4.217967869455606,7.850936705644501e-23
374,6,4.223597940233049,4.4136361395061016e-23
375,8,4.22466579830234,4.270001326587567e-23
376,4,4.2254236413186845,-5.3301511482252586e-08
377,4,4.231083554903762,9.268806403645634e-23
378,2,4.2312629060224936,3.4549366265471034e-23
379,6,4.237563086852333,2.3756418769352e-06
380,6,4.237790008695811,1.142857093636759e-21
381,4,4.238847606544823,1.1576855519297137e-22
382,2,4.2395414195675585,4.796820719762993e-23
383,4,4.242270009228378,1.057622102409975e-22
384,8,4.250689908785716,9.429317597496674e-23
385,6,4.25396120843925,5.961884473881341e-23
386,2,4.257891732554526,7.04334869857666e-23
387,4,4.262622254968846,2.0154420860485755e-23
388,6,4.266691391173026,8.074585971418129e-23
389,4,4.267054540415302,8.511336183174555e-23
390,8,4.268360554917308,7.97230973546966e-23
391,6,4.269392882635202,1.3999018241178876e-22
392,10,4.276003436406427,7.727559734315555e-23
393,8,4.276717265960087,1.0754225573890919e-22
394,4,4.282481165013905,1.17931862896774e-22
395,6,4.30234151546847,9.396441795354798e-23
396,2,4.309099701088144,3.429853013151211e-23
397,2,4.310865313927934,5.041233165589217e-23
398,4,4.313483306754279,1.7075489824662164e-22
399,6,4.317545418165082,1.1663724980943599e-22
400,6,4.322527449377503,1.3393156608171308e-22
401,8,4.324690641029974,9.695364646251024e-23
402,8,4.326028308374589,1.6087854336350463e-22
403,6,4.337804333762961,1.0504813271752577e-22
404,4,4.345899023509901,9.726657946450527e-23
405,6,4.352898978360372,7.992468556938792e-23
406,4,4.353253276654868,9.575119774684862e-23
407,2,4.354020475894231,4.684603452140736e-23
408,4,4.3604899164615745,1.1485835725013011e-22
409,2,4.369518784157208,0.00018871246990802434
410,2,4.4726201326066075,8.068579015305475e-23
411,6,4.472830251789219,4.981301188024834e-23
412,4,4.488290429216249,9.87851779422303e-23
413,8,4.493184261953502,9.658950277302387e-23
414,4,4.515759830734169,4.857905691758548e-23
415,6,4.532042535983237,2.7208091177265566e-23
416,4,4.932772260000547,3.295109025649925e-05
417,6,4.954629942300471,0.0002870628614687522
418,5,5.9692297140704795,3.565691892196866e-24
419,1,5.969229714145513,-1.6719561604620725e-25
420,4,5.977721728867891,9.806915331201693e-25
421,2,5.98500320723133,1.6595005895021672e-25
422,2,6.000306675799948,1.8037598060591647e-24
423,4,6.006732361308423,8.372845493877967e-25
424,6,6.096244670375654,8.736812940692825e-25
425,8,6.0979754773734385,8.827986390589335e-25
426,6,6.099823893665416,2.6840320793841356e-25
427,14,6.1035465909508275,4.114156021034083e-25
428,10,6.104069865506062,4.779983034461038e-25
429,4,6.105368651575645,5.344507733929743e-25
430,12,6.106502410515532,4.734899937577082e-25
431,4,6.116125422091045,6.774334565470286e-26
432,8,6.11807402906561,8.244369869911882e-25
433,10,6.118275860044378,3.7342385431270725e-25
434,2,6.118911865683913,1.157784319597508e-24
435,8,6.1218203378257385,8.428342621998693e-25
436,6,6.123859423883459,1.5982758595166407e-24
437,8,6.126238575592652,8.856833979633514e-25
438,4,6.1276983894090336,9.741548583430219e-25
439,10,6.128969837418936,5.815329270300379e-25
440,2,6.128983706873896,3.676166286380906e-25
441,4,6.1299056828270295,2.0254059216926724e-24
442,12,6.130858776215973,-5.1129105407153695e-25
443,6,6.1339281718524035,4.0071797252333527e-25
444,4,6.136456935430942,1.4882947154163036e-24
445,2,6.138254533634154,9.101160303510582e-25
446,6,6.139054878617571,-1.571914451555995e-25
447,8,6.139934172865196,2.8215953819602366e-25
448,10,6.140303041793231,1.0860915192932016e-24
449,10,6.142785406796975,4.968865470690869e-25
450,6,6.144326417832417,5.633445926832201e-25
451,6,6.145191621892991,4.05759223593174e-25
452,8,6.1489780678743955,-5.612548417345081e-25
453,4,6.150214647768735,-2.877603815611814e-26
454,12,6.152591105252668,2.9883054455281565e-25
455,2,6.153234251849426,2.279814184762464e-25
456,10,6.154533805325627,1.6366099531602394e-25
457,4,6.1552001301006385,2.458200110775578e-24
458,6,6.15700854472334,4.232839921098948e-25
459,8,6.157359732801069,9.016767702914711e-25
460,4,6.1577108142937504,2.395191816614341e-24
461,2,6.16103786215308,1.3367927981060707e-25
462,8,6.16220536860601,1.1554851317146502e-24
463,2,6.165292615504768,6.405512545379604e-25
464,4,6.166071700609336,3.2359620143356634e-25
465,6,6.167187429424757,4.1098525409488044e-25
466,4,6.176862448868178,1.856043329517763e-24
467,6,6.177079278230849,1.3788811409018039e-24
468,8,6.177778878230129,1.4058149465434243e-24
469,2,6.178113536509954,-1.023938253907414e-25
470,12,6.179670817603892,2.1376590091158765e-25
471,4,6.182187528513623,2.2220476256306377e-24
472,10,6.184652230595475,5.127745501093616e-25
473,6,6.185774051123644,2.873889823276952e-24
474,4,6.187172968353025,7.945536720730133e-27
475,2,6.190132858544075,7.214165925572098e-26
476,6,6.191857045882898,3.4633418945743405e-25
477,8,6.195336871260224,-1.0172705129724525e-25
478,4,6.196104489465142,-3.525818709804618e-24
479,2,6.197058212751472,1.135390252657829e-24
480,10,6.197462191099476,6.5558445595028395e-25
481,8,6.201720895071503,-3.9108092501275067e-25
482,10,6.206538799606278,2.911070250719499e-25
483,12,6.20763158960699,4.354424898307756e-25
484,8,6.216074858504726,2.1882015009598886e-25
485,6,6.219212164339297,-1.3550753282903268e-24
486,6,6.222223461112662,-5.067849657042395e-25
487,4,6.227003882735062,-3.418209489136384e-24
488,8,6.2282316842351975,7.260107198561812e-25
489,10,6.2284941153288855,7.24849043708182e-25
490,6,6.230385976218713,2.242637144018736e-25
491,8,6.231982949958365,1.1780846049469385e-25
492,6,6.239023667347283,2.375449273647388e-25
493,2,6.240458943226713,5.964657485338474e-26
494,4,6.241806904994974,2.8236348100905058e-25
495,8,6.2418274198639665,-3.473125298173317e-25
496,6,6.243911314777051,8.580331619622814e-25
497,10,6.24463829770184,4.233685585359421e-25
498,8,6.251594046148057,7.871399013473376e-25
499,4,6.256027598948549,5.266436621622424e-25
500,6,6.256727090775257,-1.7830986729863787e-25
501,10,6.257899302614078,6.240513235792358e-25
502,8,6.257987528571448,6.628118621778514e-26
503,6,6.264196434972291,7.922919791299544e-25
504,8,6.264439843827404,5.927427234537953e-25
505,6,6.277056722316047,1.884437955784341e-24
506,4,6.281324885849244,1.8583039235179055e-24
507,2,6.282746758941812,4.3780289862699094e-26
508,4,6.2889124119174085,-6.151810792876111e-25
509,8,6.290413562211143,1.2206442937466257e-24
510,6,6.293567844968493,-1.743442146622324e-25
511,6,6.2994804038366965,2.3550690704240186e-24
512,4,6.30645619811412,2.641621612903286e-24
513,4,6.559942038793906,4.1628700560687774e-08
514,2,6.603965402242011,3.040974371349968e-06
515,10,6.700175677346579,9.235651726740417e-24
516,12,6.70077007615555,5.2163255665765616e-24
517,6,6.703973027737902,1.2461449347617417e-08
518,8,6.704074197962655,7.999698772919303e-23
519,4,6.706926248714353,3.6216456952416055e-22
520,4,6.7073689197623025,2.914898414119201e-06
521,2,6.713019824237563,1.977580832641461e-06
522,10,6.716406133120472,6.244161812907511e-24
523,6,6.717616482177164,4.717997259655488e-09
524,8,6.726889074669543,1.5325118619143376e-23
525,2,6.728897090543342,1.706904580164375e-06
526,8,6.730961468682381,6.177185316321616e-23
527,4,6.737742398292539,1.760448673054848e-05
528,6,6.74008387717231,2.1202082660965234e-06
529,4,6.741699473661811,6.399461644202861e-07
530,8,6.744674260625743,1.858352745207934e-23
531,2,6.748531845984871,1.0006648917751328e-06
532,10,6.7508015881826395,1.1031068131631652e-23
533,6,6.756901413088144,2.0625768525896843e-07
534,4,6.76160523236922,6.837804740092424e-07
535,8,6.762062625144608,2.983354232158403e-22
536,4,6.767787234871321,1.9586116192276848e-07
537,10,6.773215981710109,2.4948471410240747e-24
538,6,6.779646400465936,-1.2224042365863146e-08
539,2,6.781833185803862,1.2116617977307093e-07
540,6,6.785050674625836,-1.7097074569818917e-07
541,4,6.79011131963307,8.773966589880898e-07
542,8,6.790506412737159,4.105370163642804e-22
543,6,6.793017144502301,1.309566471227225e-08
544,8,6.7939870470031565,2.516585799260701e-24
545,10,6.7966485581941924,7.20082701078403e-24
546,8,6.798414022376619,6.4933512484281674e-24
547,6,6.800251796384146,2.2675131859805672e-07
548,4,6.812693084013063,-2.045205947687869e-08
549,14,6.816865670894003,1.1339373147484549e-21
550,4,6.8171965458241175,1.8596344361242885e-06
551,6,6.818484491172512,9.148845619491469e-07
552,12,6.821672558608498,9.189316566148561e-24
553,6,6.824254357730297,2.7386873650712627e-07
554,8,6.8262325076598245,9.687948456277345e-24
555,10,6.828489521577467,9.496430439945955e-24
556,12,6.828705114251989,8.354331536111286e-24
557,8,6.835390018803537,1.0758202231359039e-23
558,2,6.838101463662042,8.661892884368993e-07
559,10,6.840507849033202,3.281061561331415e-23
560,4,6.842291489985655,1.1037301227071458e-06
561,8,6.845315473392475,1.646783989602868e-22
562,6,6.849506053208188,2.6986217799812394e-05
563,4,6.850937365827576,7.93061973675561e-06
564,2,6.853023774478061,2.1179223744653766e-06
565,4,6.85356377165499,1.5536789659481988e-06
566,10,6.858199747970502,8.58172473603042e-22
567,12,6.859541327921761,3.943019758639085e-21
568,6,6.86044022238957,5.641640936691299e-05
569,8,6.860674809668126,7.336647298926933e-20
570,6,6.862652340983004,2.3332740342427855e-05
571,8,6.86650007938988,8.91488426685881e-22
572,4,6.867877298215717,2.170759894023344e-05
573,6,6.869082482246085,3.643060568471727e-05
574,10,6.870823159791598,1.0631125636800926e-21
575,8,6.87326387298981,6.873442273600085e-21
576,6,6.8734522191020915,1.0797422717972259e-06
577,4,6.876559428894325,4.068946896250696e-06
578,6,6.877172081216941,4.833083992230549e-07
579,2,6.882291059598629,2.52014253623897e-07
580,10,6.884454723297949,1.5254543765556955e-23
581,8,6.892719650148138,1.4865882534886433e-23
582,4,6.896542261149989,7.79373528765501e-07
583,6,6.898920927290874,6.299786731581616e-06
584,8,6.9002772881667624,2.641289234681208e-22
585,4,6.900692768617773,1.4249049415693503e-06
586,2,6.905530545468537,-6.582180005168488e-09
587,4,6.91270120747231,1.69249284468495e-05
588,6,6.913961132759141,7.985338609504109e-09
589,2,6.915369201197791,9.15102201082996e-06
590,12,6.919240749395158,2.7306152223264683e-24
591,10,6.9195214608589595,3.17279083079013e-24
592,6,6.926282504332448,4.949428848592138e-24
593,2,6.932241128438818,1.08258433532817e-23
594,8,6.937682923862212,2.3919608678317927e-22
595,10,6.937789372972475,3.4922391720057155e-23
596,6,6.9391905833940655,3.5253545306205704e-06
597,8,6.940648293459162,1.0153263528420012e-22
598,10,6.941657742688221,5.440077720056648e-23
599,8,6.9455013054925985,3.0618728013089264e-23
600,2,6.94676022509384,4.790878414726679e-06
601,4,6.949022697508553,2.332015746246541e-23
602,4,6.953267938861245,7.986683706295981e-06
603,8,6.958350938421063,1.1583107484101644e-22
604,6,6.959296902211008,1.7095537467144188e-22
605,8,6.959447333297248,1.6405837455698851e-22
606,10,6.96021079195134,1.975459438083279e-22
607,2,6.961389090370176,1.0427268322329241e-22
608,6,6.9623109509157075,1.3671784388427056e-05
609,4,6.963390975624861,1.7010035331363914e-05
610,10,6.965123768699414,2.8564597316047463e-22
611,2,6.96675769541298,3.7008758491369995e-05
612,6,6.972465251748417,1.927272716423266e-23
613,4,6.974454317888558,4.204915979031073e-23
614,6,6.9763925466209,8.259935433664446e-24
615,8,6.9795566372395115,9.725685144335532e-24
616,8,6.980423095612423,3.287094765493831e-23
617,2,6.983330923185804,1.5761591156538752e-06
618,6,6.987156219488952,4.369738172563595e-05
619,8,6.990050544223777,1.1363319250944672e-22
620,6,6.995332610923924,7.381760893497051e-06
621,4,6.995379654311819,3.915949787018669e-06
622,4,7.000224618785069,5.942935697347099e-07
623,4,7.001591667711182,1.93495605392973e-23
624,8,7.005314168057339,6.083372466550072e-22
625,6,7.005796742213079,4.71627031346562e-07
626,6,7.007838533334507,7.503173034065625e-24
627,10,7.008137264052493,1.1128344644215538e-23
628,4,7.010148359300274,6.530713326329142e-07
629,8,7.016445068699795,6.182699611179853e-23
630,2,7.019779999649472,1.5030360503510907e-05
631,6,7.020296253859669,3.2597159216121003e-06
632,4,7.022347727503529,3.4258206305124574e-06
633,6,7.02378817224735,3.384660364984645e-06
634,12,7.0243801566066395,7.59076787982553e-22
635,14,7.0271812181358655,2.0047963068597618e-23
636,4,7.037530995340148,7.766128447475338e-06
637,6,7.038101376003851,9.403843596872725e-24
638,4,7.04234093520472,-6.122078724965806e-23
639,2,7.042448869236068,-3.22271137974042e-07
640,2,7.04801532450665,1.2341384078411632e-24
641,6,7.0518533114968704,2.8201889217554776e-24
642,8,7.053404690355819,6.744102985868425e-24
643,6,7.055251450462038,1.2431333159940656e-07
644,8,7.058205089904732,2.375525455070049e-24
645,4,7.071095772920671,8.130588288983264e-25
646,2,7.071456986029261,6.25159107255269e-26
647,10,7.07287890348789,6.688418578301358e-25
648,12,7.075118313467556,7.267707649110316e-25
649,8,7.078444031175877,6.308904514579727e-25
650,10,7.0786410910955055,1.3806215857101883e-24
651,6,7.08316631054231,2.4754869265789147e-24
652,4,7.086998393609974,9.493886549941855e-24
653,4,7.102462733218545,-8.485188426438783e-25
654,6,7.102483435251088,5.053100209505808e-25
655,2,7.1025869242917,4.772356446880976e-25
656,8,7.105538533441631,1.3216546739485161e-24
657,6,7.119804805739477,3.2650906161384593e-24
658,4,7.121414310497585,1.5989058613769025e-24
659,10,7.12826548063731,1.491342960067352e-24
660,4,7.128888408051353,1.6277799706961169e-24
661,12,7.137596877331816,2.4832162957254457e-24
662,2,7.139193190638252,2.0837661185300655e-24
663,8,7.141746280710322,1.8386829841938334e-24
664,4,7.145624675002637,3.465798657093218e-24
665,2,7.14896914799192,8.998067013529674e-25
666,6,7.1498218143919985,2.1680948504955082e-24
667,4,7.1793096595047246,1.3681859407640148e-21
668,2,7.180395552280061,8.594313885387053e-05
669,8,7.186542845242002,1.5558557917291264e-23
670,10,7.188843838678167,1.2639028112407386e-23
671,2,7.215375366610715,1.936902565138938e-23
672,6,7.231420670864281,7.867990338935514e-05
673,4,7.2389758070776224,6.110372780513333e-06
674,6,7.303721515919278,-2.2685447102039403e-05
675,4,7.325711234778282,-3.26228941648546e-06
676,2,7.380042931957178,5.537527194166149e-24
677,4,7.389592149743294,1.3372308052515393e-23
678,8,7.600949047456652,8.6104809792578e-18
679,4,7.607252281922683,0.009754773463915834
680,2,7.611895199723222,0.005519818380523576
681,6,7.617834289284929,0.0002448208041583354
682,6,7.62830749760451,0.024786758029830908
683,4,7.633797412940567,0.0016670767084346282
684,2,7.654223011743397,0.005578730079408321
685,4,7.654909618243437,0.006903467020771906
686,4,7.677079441990372,0.0041318235725974935
687,6,7.681778271725761,0.005228532996316624
688,2,7.693261509338754,5.545049443696152e-06
689,4,7.6994849354923645,0.0014277745840670262
690,6,7.717379481640819,0.0019907457787416106
691,4,7.717843618102961,0.00013011842926493122
692,8,7.725955456125121,7.54382512165865e-18
693,6,7.72802414661146,0.0007439710739119807
694,2,7.728103611179904,0.0023739762588906913
695,12,7.73614303572549,1.933389519912227e-19
696,4,7.739758452283695,0.002456063325479667
697,2,7.739787881387656,0.00032639404822180625
698,2,7.7499888082611506,5.5773317576304165e-05
699,4,7.750063080177824,4.351731512457835e-06
700,6,7.750533859597454,0.002315741220554111
701,8,7.750565351627301,2.571840403237908e-15
702,10,7.750689421999596,1.9941426045610715e-15
703,6,7.759396471454238,0.0018371395456960717
704,8,7.761776490496231,2.6066268092374572e-17
705,2,7.76190800357017,0.001042571277586569
706,9,7.768052203995012,6.062445085176561e-20
707,1,7.768052204097785,1.9574923348641892e-20
708,6,7.773188241683783,4.4553410795543996e-21
709,8,7.777282788429602,1.0720956552031371e-17
710,6,7.780700875548064,0.01494128580465854
711,4,7.784192368166714,0.0002486204383979987
712,4,7.7885500672332455,1.2027587922425533e-20
713,2,7.796402988097725,7.398948274286969e-22
714,2,7.800153600664544,8.03972758427413e-05
715,10,7.810005609799191,7.12412976432163e-18
716,4,7.8125810639980955,0.0013810091105110932
717,2,7.81270498119693,3.772186228818527e-05
718,8,7.8156027122231535,6.246140005835118e-18
719,8,7.820251312719847,1.921690412994673e-17
720,4,7.821113822384177,0.0055328971271071435
721,6,7.825946785397264,0.003294114729942959
722,4,7.827298668340518,0.005530880726859366
723,8,7.829292191467175,6.203295738722595e-18
724,6,7.830102383001758,0.0007108346076671263
725,10,7.833889451740106,2.9675752263139225e-18
726,6,7.839102593109146,0.0017148509815959668
727,6,7.840341879069001,0.00047981272766313703
728,4,7.84142648133502,0.0026641583477307563
729,2,7.846669801630469,0.0022449366316270158
730,8,7.8553090637410605,4.204430130955264e-19
731,6,7.857827312318932,0.0007717188766329824
732,10,7.858783658494303,8.970999294195194e-21
733,4,7.86254937660442,2.0256154968149104e-21
734,8,7.864272917006019,1.5321363382319068e-18
735,4,7.864357333007774,0.0005160482310238327
736,6,7.868963495803655,2.233828003515956e-21
737,4,7.86910828221562,1.4389392369710896e-21
738,2,7.869460648386394,1.768932416448668e-21
739,6,7.875079784477293,7.280189884451393e-21
740,4,7.8813552462906955,0.003839893541518859
741,2,7.886090836252606,7.272099960932195e-21
742,8,7.8912563147014225,1.1643019437685192e-16
743,6,7.8914608499294445,0.017977535656233196
744,2,7.891508165764662,0.0009618953193378548
745,6,7.8923541603617196,1.3014323973284173e-18
746,4,7.894111205441277,0.0022892467807774947
747,4,7.89458574343189,1.0531534263036602e-18
748,6,7.910633216227325,1.253607009257544e-21
749,2,7.913458450535472,0.004012533114922769
750,8,7.918149748737051,8.246395915736034e-22
751,2,7.921646379023514,1.3387341411434968e-22
752,6,7.925498172626249,3.750716584437835e-22
753,1,7.926963804060051,3.1797838635162193e-22
754,3,7.926963804329262,3.42313541155942e-22
755,2,7.931996723775228,1.5195329977933348e-22
756,8,7.932275889882931,4.1549338353047535e-22
757,6,7.9341605661779795,1.6767471505966104e-21
758,4,7.943709770181613,0.0036149711987365383
759,4,7.946639373148628,3.8133609916068796e-21
760,2,7.952865194674359,0.002132664244549225
761,4,7.954380617325569,6.202155763176811e-21
762,2,7.9564574885448565,7.136651741060701e-22
763,1,7.961032884044471,1.530500917606077e-22
764,3,7.961032884205451,8.345790950708188e-22
765,6,7.961190165563039,7.879873602775596e-22
766,2,7.9842070400604825,0.00016875954296720103
767,4,7.989562027678858,0.00021560893102674263
768,4,7.995221090126051,0.0019049904833423764
769,6,7.998451199672672,2.7227523634247394e-05
770,2,8.001942765528383,0.0025109210621812256
771,4,8.010188027199547,2.6130170217122706e-21
772,8,8.01761324398285,1.4830533262081526e-21
773,6,8.022771841783651,9.893622897501423e-05
774,8,8.024200474638747,2.769027584572852e-19
775,10,8.025599492624679,4.067296111515484e-21
776,6,8.035745565403886,0.00784714061086988
777,2,8.036053978707514,2.754616246452102e-20
778,2,8.046331865202319,0.004562193859846362
779,4,8.046458698984225,0.0036736102798764826
780,2,8.054932753544108,3.933262159351388e-21
781,4,8.06513963311636,1.2882624403546529e-21
782,6,8.068597848967329,0.00011639932773114347
783,4,8.073111917641654,0.0006983829991860576
784,6,8.084809838621823,6.231803004463341e-06
785,6,8.085359575192797,0.0001697652751950907
786,4,8.087571472256968,0.0006189279926547208
787,4,8.089877494965094,0.001002797711059355
788,8,8.090331525344482,4.57592116787228e-19
789,6,8.094537889866388,0.0020614768441357756
790,8,8.09645768936025,2.7679522444342227e-18
791,2,8.096571852627676,0.0009146424462082831
792,4,8.112427876837046,0.0019176735031649148
793,6,8.121345672477219,0.0022861048142025202
794,4,8.133400326308674,1.477324442688949e-21
795,6,8.13672213646214,6.757109996508864e-22
796,6,8.144864439472713,2.643473708299702e-22
797,8,8.14931112885688,5.183232944479657e-22
798,2,8.169945055903554,1.389970231636857e-23
799,4,8.172470163824528,3.478599116965633e-23
800,6,8.190511658392552,3.04759715151719e-23
801,2,8.191027500758082,9.75280108426913e-24
802,4,8.191904228737258,1.775077376471567e-23
803,4,8.193428312210926,1.0158257410001449e-23
804,6,8.196516005682042,1.1795397960903849e-23
805,2,8.202990120173126,4.0376022692798075e-24
806,4,8.207001880244206,1.6271040601799912e-23
807,4,8.213463648225115,4.794256622868097e-24
808,4,8.26424225704477,-1.372095824752964e-24
809,2,8.27018186145915,5.0002046055690306e-24
810,6,8.290099325476604,1.047313590642363e-23
811,4,8.309078561347178,1.9196588483036286e-23
812,2,8.32277949876243,0.000567643272093335
813,2,8.323133139604579,2.04641790480991e-18
814,4,8.332576755655282,9.084045870120058e-06
815,2,8.367697789384238,1.4969762569590332e-24
816,4,8.378277779560904,4.7720096819000025e-24
817,10,8.387494281567797,8.801160769089382e-24
818,8,8.393202995192041,3.686884110170394e-24
819,6,8.393763971382214,2.397500535923788e-24
820,6,8.400571506866527,6.1195088327644634e-24
821,4,8.412680730112697,4.0380961698723485e-24
822,2,8.413921493435282,3.584373806038494e-24
823,8,8.414235828542587,2.9724021052006727e-24
824,6,8.41726791097426,7.41027341826912e-24
825,4,8.420036872615583,5.5682505258169495e-24
826,4,8.436209912800678,6.205254659065393e-24
827,2,8.46397092013649,2.564247813493651e-24
828,4,8.48531986816488,7.140362346874764e-06
829,8,8.487527262769163,3.6997021127187767e-23
830,2,8.49014966653067,9.86561366746435e-24
831,4,8.495799366545725,2.5536101170123785e-23
832,6,8.50616715067099,2.6962698071044193e-21
833,6,8.507584988079543,0.0001438316670541845
834,8,8.508110219056107,4.884966003620989e-19
835,4,8.514553081591202,6.924471143601673e-06
836,2,8.529546837890393,8.346491880623072e-05
837,6,8.540192392597419,0.00018115385094892258
838,4,8.540941398776795,0.00019497853068739561
839,2,8.544815111078606,0.0003018739902295471
840,2,8.562589373568244,5.574979885923765e-23
841,4,8.573169671298274,2.2290443018830613e-23
842,6,8.596026817885104,2.1558247982944055e-06
843,4,8.618515210936039,4.936435709877433e-06
844,4,8.658004658906066,6.35469822142613e-23
845,6,8.660594199187472,5.128906105956174e-23
846,2,8.664524804427401,2.3755089201401493e-05
847,6,8.666088201139246,4.748434825461298e-22
848,8,8.66926419304582,6.314733710851338e-23
849,4,8.67267331975063,5.549204130799338e-24
850,2,8.676688251185624,7.842121784773366e-24
851,2,8.699292517902904,1.720780295024878e-24
852,6,8.757456084671503,2.016941944915574e-23
853,4,8.761564364887818,2.1940212164628072e-23
854,2,8.765444685223883,2.485105704027881e-06
855,4,8.774570122701789,2.4982565713197973e-06
856,4,8.788944846120557,5.9838244082443546e-05
857,6,8.79109889047686,0.0002869068467215765
858,2,8.833267628315753,9.051838184056946e-05
859,4,8.864716756644157,1.2631218989714097e-09
860,2,8.910420341409008,3.6144208931571715e-05
861,8,9.123599792841105,3.9723676390474355e-24
862,6,9.131581592915609,-8.262527231650526e-08
863,4,9.146633409056903,1.4856880321729054e-07
864,2,9.160749059853515,1.7849912903388278e-07
865,14,9.198469074490731,7.759290617800133e-23
866,6,9.199615790751523,9.242970452551369e-07
867,12,9.200410340691633,8.990669088006378e-23
868,4,9.207199729045897,2.512366839476288e-07
869,10,9.208886343370978,2.803672259145119e-23
870,12,9.221651992399984,2.096808147560096e-24
871,8,9.223095859801106,-5.050240644625779e-25
872,6,9.22375478241247,5.98742777805262e-08
873,9,9.22445087406959,6.132471978601819e-24
874,1,9.22445087409551,-1.9800575035792016e-26
875,4,9.229256675695524,1.4882848273762937e-07
876,8,9.235489074566885,2.945100448731316e-23
877,6,9.244211585226367,5.285232841677672e-07
878,2,9.245720932326549,3.867229050178819e-05
879,10,9.246407515012379,5.069152927678288e-22
880,4,9.249871375530347,1.2916646393477131e-05
881,8,9.255031170504026,2.891572739028643e-22
882,6,9.25535969957491,2.473497321533696e-07
883,12,9.256361130838286,2.0947400377714772e-23
884,8,9.261519540818426,1.655057666746574e-23
885,4,9.263027751594109,3.415378282906417e-07
886,2,9.282829247149493,3.882439164448896e-05
887,10,9.283974543702698,5.992355826921637e-22
888,6,9.291500841127345,6.009353721471327e-06
889,10,9.299618440587437,4.229670951796383e-24
890,8,9.300858001446613,6.516481944962605e-23
891,6,9.313019404007264,2.3847709647017978e-08
892,2,9.314091330658357,1.5241582254825413e-05
893,4,9.317153421512103,2.505893673463842e-06
894,8,9.324353057233111,1.5606068038922084e-22
895,6,9.335211195661032,1.682992538688487e-05
896,2,9.346629525635763,0.003482603867790462
897,8,9.349075267977696,1.1567569409175492e-21
898,6,9.35770233460471,7.357375724547312e-05
899,10,9.35933995674759,4.518949874391359e-22
900,8,9.361560918588111,7.911147667476876e-22
901,4,9.364671148442085,2.443659817049372e-05
902,2,9.372343075401659,0.00016018566195173984
903,4,9.38379359217879,1.2560406876791958e-05
904,12,9.385948930531413,1.9012073082474715e-22
905,14,9.398493427249377,4.107474597557225e-24
906,6,9.409134632245241,3.2020743121423346e-07
907,8,9.409719204283647,2.239383383108633e-22
908,10,9.415308518583515,6.853342824099975e-22
909,4,9.416405878074329,7.51613887387407e-07
910,2,9.417388059970108,0.0008047788763386895
911,4,9.419427993258523,4.852754563453448e-09
912,6,9.420526887288815,6.203426463255227e-07
913,8,9.42922360998,2.2690483626488324e-22
914,4,9.433313898710367,4.970656876168893e-06
915,6,9.434491588592664,3.4703890240239404e-06
916,6,9.438237450677207,-1.0890390427506496e-08
917,8,9.465705463650465,7.109402719144517e-22
918,2,9.468257125174205,0.004578451536500525
919,6,9.476047537659724,1.05224015614001e-06
920,4,9.493455778052066,4.629170534387449e-05
921,10,9.494920683090186,2.3707482362626987e-22
922,12,9.505371990338062,2.5625744184961157e-22
923,2,9.508365286797016,0.00037335917183822006
924,8,9.509068825515442,4.220748881028835e-21
925,10,9.511376639450646,2.556198673291467e-22
926,4,9.681136560752293,8.03687858743278e-06
927,6,9.693697530237841,9.5972484257472e-05
928,5,10.218342634058445,-0.00016180809875826016
929,1,10.21834263407527,-2.161706009723289e-05
930,4,10.262910682038637,-1.4797802714159619e-05
931,4,10.285243714312855,0.0005891825251140066
932,4,10.320134823827175,0.0004523523566574893
933,2,10.32586490261292,0.00050157061094865
934,6,10.327583392765064,0.00457583227599969
935,6,10.337700756034792,9.889963083170033e-22
936,4,10.348290257456483,1.2687294052716074e-21
937,2,10.357877730587916,4.529794704424716e-20
938,4,10.35812995470178,8.012847348211157e-05
939,2,10.362276015259795,0.0034852314357100805
940,8,10.367361093738964,7.737451967867296e-20
941,6,10.373510626244752,0.0006973495218582982
942,2,10.379673084312344,0.001183133581643624
943,4,10.38316288642045,3.5733983269702486e-21
944,4,10.385399567614968,0.00014611776000230422
945,2,10.386177702691384,1.6359863106439515e-20
946,6,10.40260483678594,0.002052053458106717
947,12,10.411442412369524,2.7166133981943026e-19
948,4,10.41330550228031,0.00017384025025154434
949,4,10.416259554366206,3.663953219114744e-21
950,8,10.419274369343839,1.220276996612652e-17
951,10,10.420525313052167,6.664614885329482e-19
952,6,10.422227955930339,0.0009377967626030694
953,2,10.424479630665246,0.02690326835064559
954,4,10.427143289692594,0.0002124268153437819
955,2,10.428819571826352,4.463081567656789e-21
956,2,10.438241523705528,2.9851658886190214e-20
957,6,10.441569133543453,0.003912814601856713
958,8,10.441802736672798,6.897132095714764e-16
959,4,10.442326792544918,3.226413247679605e-19
960,6,10.450006529887105,3.413630779864293e-21
961,2,10.459382404848839,0.001506152928140485
962,10,10.459636642578971,2.616182435483868e-18
963,2,10.460131959527189,3.498824594074131e-20
964,8,10.460958082143861,3.3060830434694717e-19
965,8,10.466005659420262,1.107520782954531e-18
966,10,10.468108645598932,6.62026064815216e-19
967,4,10.469031623398223,1.552401303258629e-20
968,10,10.472237243462587,2.9135182114235466e-20
969,8,10.47675815629782,1.1531119304647142e-19
970,4,10.480397648507733,0.03839648019343789
971,6,10.481460347350094,2.235124362349799e-19
972,4,10.486134887498338,1.3947998052045756e-19
973,6,10.488269977389791,0.1671453221796756
974,8,10.490372453316468,1.4764061709377776e-16
975,8,10.493912091434595,1.0675438975727821e-19
976,5,10.499704624069182,0.0012784819911482372
977,1,10.499704624102833,0.0003377425424513174
978,10,10.499852306993489,5.639511243942097e-17
979,6,10.502838224268089,1.0178945519250115e-18
980,4,10.50339880375941,0.03731576407414705
981,6,10.509623191398077,0.08240939592918174
982,6,10.516335794240604,0.022614993273897287
983,8,10.517663608954535,6.821672359123787e-17
984,4,10.51852106190836,0.08474570902944055
985,2,10.520344503806427,0.06055514051838015
986,6,10.524360467381939,0.015501287131466956
987,8,10.539369975279442,3.5141229981435195e-14
988,4,10.539403952257544,0.035696208661521255
989,8,10.540143581677967,9.493390867533716e-18
990,6,10.543162469789877,4.122745064246234e-20
991,2,10.54427678910588,0.00024720130002132235
992,4,10.544795100331157,5.062132258774989e-20
993,2,10.546257677112862,4.7559454029349014e-20
994,4,10.550290026869789,0.008235756613375929
995,6,10.551223464447958,4.730778318842936e-19
996,4,10.551601994052817,0.002340964011503125
997,2,10.55160199409147,0.0005436688426884751
998,4,10.553190092148725,6.416869818913467e-20
999,4,10.556470408394944,0.00010568285063504378
1000,6,10.557599878462497,9.324036743138164e-21
1001,8,10.562009923204187,7.466331182563523e-21
1002,4,10.566424793672468,1.099170416668407e-20
1003,2,10.566890098281874,1.0583195348243937e-05
1004,6,10.568484058475406,1.0308809281576858e-21
1005,6,10.618672488084485,0.013294368545921038
1006,8,10.619300325573022,5.034635506450004e-18
1007,4,10.627955971698611,0.006985697075756874
1008,4,10.639696326542435,0.004123576222123618
1009,2,10.641188376262107,0.003199149734240646
1010,6,10.644078391829225,0.0004508792914392239
1011,6,10.661419238402232,0.000414946592136293
1012,4,10.666246876525747,4.74554686838979e-05
1013,2,10.66951047923476,0.00024087591851928205
1014,4,10.67409034057573,8.911516436806194e-05
1015,6,10.67958106119022,0.003297054491793587
1016,4,10.681641819795914,0.0014762423684134642
1017,2,10.683744532397213,0.001351606987820757
1018,4,10.689332248277424,0.0002977738440236152
1019,2,10.690894049631424,0.0021736211480356676
1020,6,10.698223045852956,3.8016566044972406e-05
1021,8,10.701753854858453,4.942074665360925e-19
1022,2,10.701953810715622,0.0053036741430727815
1023,6,10.708935396177367,3.865227436635172e-05
1024,4,10.71204586972226,0.0023992257898301523
1025,10,10.724754477270835,1.413284636661805e-20
1026,6,10.741435198380259,0.00658146528134995
1027,8,10.74502023336936,2.5905326673529365e-19
1028,8,10.74970516643998,3.938884980311135e-19
1029,2,10.751232963327766,0.018801200007669806
1030,4,10.751560150249134,0.0013658321227184892
1031,4,10.755192187149987,0.007809540941507438
1032,6,10.7759895507711,0.07098753133078031
1033,8,10.77623384402159,1.5712943627718681e-16
1034,4,10.776875564831244,0.008482694524000519
1035,6,10.779809293983817,0.002111839674968481
1036,4,10.791964722672219,0.012236990019963857
1037,2,10.792089086355645,4.2487145163804e-18
1038,4,10.792098473466467,2.2432038422126822e-17
1039,6,10.796226050658333,0.008115884920320613
1040,2,10.80615882654547,0.008139996016946767
1041,4,10.811909242701859,0.011107271970254755
1042,2,10.818040424494939,0.0033948077189248404
1043,6,10.819260693191609,0.01200198865668806
1044,4,10.820268509293328,0.023460256408020443
1045,10,10.832259017760407,2.351175880528012e-20
1046,8,10.854789102628729,1.7201012057266863e-21
1047,4,10.890400614024202,5.516853411441406e-22
1048,2,10.890400614148803,1.621939267977086e-22
1049,2,10.905265127687017,2.0999826831432829e-22
1050,4,10.914795940063414,2.5358352776082035e-22
1051,6,10.915539654608892,6.512674912098928e-23
1052,9,10.923319874049412,5.252918934964211e-23
1053,5,10.923319874147637,2.361642749208273e-23
1054,4,10.925881545223547,5.020431146928737e-23
1055,12,10.934966520208036,4.8704303612498814e-23
1056,8,10.935023185919363,7.793470207911683e-23
1057,4,10.94626028545008,1.2254081493155308e-22
1058,2,10.955092664061794,3.8261823339211704e-23
1059,4,10.955092664146832,-5.2022395834779604e-23
1060,2,10.95558280185378,0.00012275611407330765
1061,8,10.957633696563335,3.2493438900766914e-22
1062,10,10.962678871254866,1.1629985475096472e-22
1063,12,10.967018275868668,9.63263036224607e-24
1064,10,10.96855312541038,2.7662688732889026e-23
1065,6,10.968561576500178,1.7362143008785764e-23
1066,6,10.96924828805004,1.1779247109404364e-23
1067,2,10.973125725212412,1.0017417633695567e-23
1068,8,10.979710218909531,1.8607370185151343e-23
1069,2,10.999212917010937,2.493710264797007e-23
1070,8,11.007791758087478,4.1315758196253846e-23
1071,8,11.012002780757939,1.3140489680243919e-23
1072,2,11.012766692707828,3.7188249289597554e-23
1073,4,11.014328740486235,4.0083596591810075e-06
1074,4,11.016061540070496,1.9560511241190188e-23
1075,4,11.017200313164267,1.5083933814675534e-23
1076,10,11.017614339305055,7.427986932677114e-24
1077,6,11.018206809060302,6.457120541799557e-24
1078,10,11.018594295505409,4.289598923156801e-24
1079,8,11.02303249851957,9.91515564066365e-24
1080,4,11.024446999858355,3.590061483614899e-24
1081,6,11.027538800255115,3.969917265501061e-24
1082,8,11.029830216502432,5.659608125074718e-24
1083,6,11.03181665896409,5.427570719704995e-24
1084,12,11.032962239114113,3.618388087825243e-23
1085,10,11.041425392304973,1.0086317194177212e-23
1086,4,11.044536966065607,1.5534667867940072e-24
1087,10,11.050814228506624,9.252795732743229e-25
1088,12,11.05124022728296,5.463691241680406e-24
1089,6,11.054019991103814,5.7788419331374615e-24
1090,2,11.060872128173287,2.623823436431022e-24
1091,6,11.068838765592318,-3.132371189243778e-06
1092,8,11.070298869818998,-1.5166196527067304e-23
1093,4,11.070353587025238,-4.5800235250681664e-23
1094,6,11.077906983472076,8.760082378317499e-24
1095,8,11.079024199000742,4.508507516256085e-23
1096,6,11.079427123136611,3.1286913081416303e-23
1097,2,11.080116888800603,4.1359658485005436e-07
1098,10,11.080204751282963,4.023951763148544e-22
1099,8,11.081148750723514,-2.823543205665782e-23
1100,10,11.081677758989372,7.230871053483346e-23
1101,8,11.083369331874565,4.2048999167639734e-24
1102,8,11.091955010555012,8.641146600188711e-25
1103,4,11.092795414462216,5.223173043086068e-24
1104,2,11.09720997275781,1.9600920878785996e-23
1105,2,11.101406722003048,1.3432041621924934e-08
1106,4,11.102110276458461,2.143187472513489e-08
1107,6,11.102763643611524,7.067669702279366e-24
1108,6,11.103300659082379,1.3329537129425909e-08
1109,8,11.105002682474606,1.1147203892705008e-22
1110,4,11.105663826766431,5.285256052550808e-23
1111,4,11.112393690147655,1.4058333210117479e-05
1112,6,11.11265095405679,4.937240798504845e-07
1113,2,11.115490161990692,4.82946690159304e-06
1114,4,11.116973453606079,1.6298865217913286e-06
1115,4,11.119632919639116,9.358675235808371e-23
1116,8,11.126420222586148,4.611122171254941e-23
1117,6,11.129906189662506,7.555434092295388e-24
1118,2,11.135195217068485,1.6673430457592306e-23
1119,6,11.138306475323589,7.67988619466645e-06
1120,4,11.148127880097036,1.2054529590084419e-05
1121,6,11.149412778022906,0.00011009164662402864
1122,4,11.152038945728691,2.540370743566919e-21
1123,8,11.153530125339785,1.0310586875376864e-21
1124,2,11.154591055143555,0.00011523065460969587
1125,10,11.159720255344382,2.1496474829481e-22
1126,2,11.170326190653668,6.276496793742561e-24
1127,2,11.190526658093404,9.409565528357993e-25
1128,8,11.191189689134717,6.682244924404327e-23
1129,6,11.192146750138363,4.275614935463305e-22
1130,6,11.192793047513987,4.259782925519181e-06
1131,8,11.19281578315804,9.980364947436857e-18
1132,4,11.195598501450604,9.032597825685797e-24
1133,10,11.196652600620837,8.731246001304279e-24
1134,4,11.200157319806749,1.562273131076888e-22
1135,4,11.201902873833205,4.1541477467640025e-06
1136,8,11.205312339717239,2.0335661537304734e-23
1137,6,11.21010069308113,2.5410116790775015e-23
1138,2,11.211478729635019,1.7705414833160705e-24
1139,6,11.217625617247904,1.9151597807302697e-05
1140,4,11.217799596814075,1.3845455895817451e-06
1141,8,11.218545863687723,3.8275422181320905e-22
1142,6,11.22058478989129,-1.4077555380770635e-05
1143,6,11.223328467013289,-7.865647259102871e-23
1144,6,11.231781714560384,5.717242045060214e-25
1145,4,11.234227912273127,9.899708196755708e-24
1146,6,11.23811954809753,-1.966979677418633e-24
1147,6,11.240636935016028,1.0676292377767374e-24
1148,4,11.24110840818821,2.0424100805324676e-24
1149,2,11.24222964634373,7.449916626546247e-24
1150,4,11.254990826234916,6.683019956343231e-25
1151,8,11.259686597321888,9.247826039411884e-25
1152,6,11.261541840421614,6.859983264829005e-25
1153,2,11.263822357648678,1.7488336519703245e-24
1154,4,11.264585670745873,1.3416795565258984e-24
1155,2,11.27474951024351,6.443311851093622e-25
1156,6,11.274751681981797,9.930441399279645e-25
1157,2,11.278305391298545,1.6494950142096487e-06
1158,4,11.287200516122539,9.599786618967216e-25
1159,4,11.289858668144461,-2.3083287559333015e-24
1160,6,11.290943621749648,-1.3798964368120847e-07
1161,4,11.292581272369716,-1.3576110194257364e-24
1162,2,11.294719286413056,-5.789585787164614e-25
1163,4,11.297932204895915,2.012733120001126e-24
1164,6,11.299727221186004,7.793510002786223e-25
1165,4,11.303138312315696,3.1863019806742093e-24
1166,8,11.304974822342047,2.899425802474121e-23
1167,10,11.309986691691392,9.176395841754662e-24
1168,4,11.312509741329905,-1.7816243777627225e-23
1169,6,11.312846161793459,-1.8320579860259266e-23
1170,4,11.313041806184174,-1.406675477106406e-07
1171,8,11.314972442116868,1.0786791889866154e-23
1172,4,11.319921884321502,3.7449038461618978e-06
1173,6,11.319934892776928,6.3844375925309976e-06
1174,12,11.320620950914872,1.7096112984862671e-22
1175,8,11.321735862385594,8.178816913434439e-23
1176,8,11.32395236143293,3.024249765376943e-23
1177,10,11.327849511259046,4.187113146302954e-24
1178,2,11.329329695235174,1.8571915594723342e-24
1179,6,11.329931007481264,3.782275510858212e-24
1180,8,11.338742738673318,5.5150116049497594e-24
1181,4,11.339017401285673,2.38180310580666e-24
1182,10,11.343362346346112,6.198948636415509e-24
1183,5,11.345466724032121,2.0289505772871865e-21
1184,1,11.345466724149901,4.459600637097152e-22
1185,4,11.34579943539029,5.979638373777537e-06
1186,4,11.348146105687192,2.9639761566920695e-23
1187,8,11.348607757860464,1.66495332054267e-23
1188,2,11.349356864677702,1.083735458661311e-23
1189,6,11.350170611554859,1.6443484812399886e-23
1190,2,11.352910956692995,1.8552249803939057e-06
1191,6,11.354257770738059,2.883400178453815e-24
1192,2,11.360926878126975,1.0769295966524973e-23
1193,2,11.363472253051441,8.349067159531731e-07
1194,6,11.363798090405908,8.983803186188083e-22
1195,6,11.365699298088657,8.218413867217727e-06
1196,4,11.367268347387835,9.432673000655426e-08
1197,4,11.374018060454546,2.2717095340836125e-23
1198,2,11.376969443656435,1.7601619066713468e-24
1199,4,11.377232064551208,1.961124988683696e-23
1200,2,11.38366735694126,6.823246005891624e-24
1201,6,11.385518062998472,8.801105381967835e-24
1202,6,11.386867153977164,5.271401220623138e-24
1203,2,11.391556519166443,3.141733943076011e-23
1204,2,11.395351748188205,3.785705160884117e-06
1205,4,11.39550871698566,-6.438323904751887e-07
1206,8,11.395675689268955,-1.2650819122162998e-21
1207,4,11.397368799025571,5.707543195974763e-23
1208,4,11.399330146151897,2.7992077114583515e-23
1209,6,11.408324570692912,1.5309511699531635e-23
1210,6,11.409438289979335,1.4334827714131147e-06
1211,8,11.412431485472098,3.092102292955716e-22
1212,10,11.422285941290738,4.927352905109015e-23
1213,4,11.43020767529697,1.7972463242943306e-24
1214,8,11.433384903371916,3.472873565926219e-20
1215,6,11.433966566538402,4.283082437677747e-06
1216,4,11.440974215700408,6.197127381668353e-07
1217,6,11.447334795981078,4.685858623257321e-08
1218,8,11.448076254779153,1.2706612740751033e-21
1219,2,11.45141722888593,-1.147776704318001e-07
1220,4,11.460229998099749,1.7864146939185719e-06
1221,2,11.460361465642563,-5.366360826516445e-23
1222,4,11.467512570059625,1.475982559821689e-23
1223,10,11.477408709110932,4.4036371634941023e-23
1224,4,11.478920778374686,2.378840909185176e-06
1225,4,11.484225086744573,1.2943417644853766e-22
1226,6,11.484988805462763,2.271255449307514e-05
1227,8,11.491558686829649,1.3771376571891558e-23
1228,2,11.49575658991671,1.1021263832069065e-06
1229,4,11.496108383907085,1.4470110054497604e-06
1230,6,11.496498236394473,4.825706810652722e-22
1231,2,11.503900954654455,2.1440553858982054e-06
1232,8,11.506881255026201,7.907703732151321e-23
1233,6,11.510692190693135,1.1321588433446777e-21
1234,6,11.511157143737819,4.552711893687802e-05
1235,4,11.518681222950818,2.9789437391826e-23
1236,2,11.547778930576897,1.4599284045101855e-23
1237,4,11.556172381363467,2.5149232799061484e-05
1238,4,11.566310628418705,-3.593979646265381e-09
1239,8,11.585992225714108,1.3041443747016385e-23
1240,2,11.611630210119529,8.37177272961977e-08
1241,6,11.616174860278534,8.09911940625784e-06
1242,4,11.620017562791872,2.503664945057207e-07
1243,6,11.635015711997312,0.00010582157972084959
1244,4,11.657503758791336,1.5442936603006163e-23
1245,2,11.659682130785313,6.461561232563572e-24
1246,8,11.719619638900895,2.5275380996730005e-24
1247,6,11.722821369898156,1.694902366865188e-24
1248,6,11.757639271742846,2.2980044901122044e-24
1249,8,11.75794172129963,2.393587567559618e-24
1250,4,11.758376933594718,5.522162148345507e-24
1251,2,11.766064244069184,3.56661193278279e-24
1252,6,11.768229787434848,1.0691056633609817e-24
1253,4,11.770037874237005,3.954260558050526e-24
1254,10,11.809898280685047,1.2936703063390679e-24
1255,12,11.812569542963956,3.554625614133697e-24
1256,4,11.826481177807636,3.7197403508667256e-24
1257,6,11.828284578721195,1.3658463104352022e-24
1258,8,11.850791066149213,1.8196869296150604e-23
1259,8,11.851835999748346,-2.618917374706058e-22
1260,2,11.852040436499465,-2.3006066179386685e-08
1261,4,11.853510996337718,-5.339634040339468e-24
1262,10,11.853532471881863,2.624062979167244e-24
1263,6,11.854180726909362,4.9631292036474485e-23
1264,6,11.86631370303894,5.4771116462961136e-05
1265,2,11.874194514046394,1.0762862237004294e-07
1266,4,11.875615932956407,9.250826393771523e-06
1267,4,11.87871836319755,2.5659351073923917e-06
1268,8,11.91093660277238,2.6186142518185906e-23
1269,10,11.920325516461162,9.300909673838993e-23
1270,6,11.946618849971856,7.314891931429483e-05
1271,4,11.954347924885496,8.931343833537127e-06
1272,2,11.965906331515725,7.856866937844283e-23
1273,6,11.9661916559794,1.3465237331471205e-05
1274,8,11.967748768972342,4.2264385974603354e-22
1275,2,13.120946479959457,2.1177958078545075e-25
1276,4,13.128476948558273,3.151940185251714e-24
1277,6,13.142948448163224,1.1028758807208324e-24
1278,6,13.151360227820078,7.3193432237844625e-25
1279,8,13.151642623876796,1.4479527457828056e-24
1280,4,13.155152570195696,1.4538048113416968e-24
1281,10,13.157892597613682,9.45221210585411e-25
1282,2,13.162631517240698,2.572612819879535e-25
1283,6,13.17647053011342,7.584341887835373e-25
1284,4,13.18053957154416,1.812615550009934e-23
1285,8,13.193652416613077,1.6688863054784638e-24
1286,6,13.193727095105714,4.3715561903804926e-27
1287,2,13.200697161508742,-1.1533613258068874e-25
1288,4,13.200978052786468,7.192736933134093e-26
1289,6,13.20256289432291,5.50491710967472e-25
1290,8,13.204545186607447,1.5109557090205488e-24
1291,4,13.211457490355315,1.3340308506842496e-24
1292,8,13.21278223505351,1.0843151157129834e-24
1293,6,13.22028524428515,7.45704516977968e-25
1294,6,13.222574733730653,9.017416442761484e-25
1295,4,13.242184769810592,5.02055156767264e-26
1296,2,13.244399104502463,-3.555342611747233e-26
1297,6,13.25411070714108,4.9923064657501675e-24
1298,4,13.257469646482605,1.5773596379635505e-24
1299,4,13.271628170204167,3.7598864325209204e-25
1300,14,13.285544457817196,2.7001020891780813e-24
1301,8,13.296123171056479,1.1060901298793657e-24
1302,12,13.30551759565651,5.525040525315189e-24
1303,6,13.336144160115055,4.564503713875583e-25
1304,2,13.338174047474695,3.287759775929696e-25
1305,10,13.343850547195416,1.5520308026699957e-24
1306,10,13.363679905667595,1.7653407332521977e-24
1307,2,13.36801478833695,2.425393853171466e-25
1308,8,13.370880469426993,5.586861722143235e-24
1309,4,13.374099328079865,7.978871711230654e-25
1310,12,13.379364059373529,4.1304071090817125e-24
1311,6,13.384364760909648,9.17118114477052e-25
1312,8,13.386265104003996,3.17972192790833e-24
1313,4,13.39371366928799,8.33746202054015e-25
1314,6,13.413084647037522,2.0987433010215487e-24
1315,4,13.417886108480616,1.5014758448065327e-24
1316,10,13.420050075121253,3.9910659291662696e-24
1317,6,13.42821476776453,4.818713725981866e-24
1318,8,13.429774737394837,2.7077416129603487e-24
1319,10,13.433044191027875,2.7450142065171887e-24
1320,12,13.438137535205897,3.0179590182364084e-24
1321,2,13.440053688997523,1.9027647588334264e-24
1322,6,13.474428497867848,2.815312360482632e-24
1323,8,13.479069680398425,5.205860513184343e-24
1324,4,13.490228930753801,1.9562375491360904e-24
1325,10,13.492232136923121,6.0597236077851914e-24
1326,8,13.497331070691416,2.498831090476212e-24
1327,2,13.530193299565326,2.6358874426664233e-25
1328,4,13.549082939222899,7.170814750910517e-24
1329,6,13.55092275355264,7.603187595479191e-24
1330,8,13.568205365605081,1.343929683295556e-23
1331,6,13.58062408255546,7.127995649240001e-24
1332,2,13.584082253907582,2.5925264944792717e-24
1333,10,13.587209032652481,2.836906717003664e-24
1334,4,13.58941168756246,8.344351447600515e-24
1335,8,13.59782628405037,4.632452222553777e-24
1336,4,13.599314972092088,1.6875401437027312e-23
1337,6,13.602955319762259,2.194166964495659e-23
1338,2,13.605067251532091,3.6455549706722364e-24
1339,6,13.614504576438776,4.226551274511248e-24
1340,4,13.61606427964125,3.360318947836673e-24
1341,2,13.620435278831792,2.004533591464221e-23
1342,4,13.620576836637156,1.6103847619897992e-23
1343,8,13.639110649341546,5.118185465736328e-24
1344,6,13.652393050103456,4.576465811928881e-24
1345,6,13.655750556147723,7.402513364966278e-24
1346,10,13.6560751453585,4.3539681800499125e-24
1347,4,13.661910757128226,3.420449905245719e-24
1348,2,13.666309173072932,5.445161108686563e-25
1349,6,13.670991002942174,3.118233445648352e-24
1350,8,13.681346265268076,2.337558084754664e-24
1351,4,13.68493360012826,-2.657746792961346e-24
1352,4,13.687682589779797,1.913211958085951e-24
1353,2,13.698731321188006,4.5578360077841824e-24
1354,2,13.701776511722983,1.4582716856543878e-24
1355,12,13.705082851094176,2.4527727841722735e-24
1356,6,13.706147201243311,1.6380342987260092e-24
1357,4,13.706206990093506,2.7453277277411415e-24
1358,8,13.70706252727814,3.7336167147187044e-24
1359,6,13.711754838340312,1.373006728346099e-23
1360,10,13.717023981620969,3.464383465442029e-24
1361,2,13.724153891977949,2.3156506344395017e-06
1362,4,13.726959491958041,9.267583916399684e-07
1363,8,13.730794655893988,3.9057087120645796e-22
1364,6,13.732135306239798,3.143959188727468e-05
1365,4,13.732942744590673,6.005616371759676e-22
1366,8,13.740860125451945,1.443792266949253e-22
1367,6,13.742798779767327,7.680632784843787e-24
1368,4,13.748360837792461,4.89439548475891e-24
1369,10,13.752441790562898,1.1913592085507543e-24
1370,2,13.75532853687946,4.607778848854867e-24
1371,6,13.756756485710866,6.0929719568120884e-24
1372,2,13.757694071156493,2.5543442562225e-24
1373,8,13.759293155816522,4.535882920846709e-24
1374,6,13.766396774763507,5.274986043732739e-24
1375,8,13.772096203186265,5.5641204577601876e-24
1376,4,13.777928033516673,1.0644201036816418e-23
1377,6,13.785366572075418,1.5577508367362933e-07
1378,8,13.785578834449097,3.8021111434071023e-22
1379,2,13.786041309563188,6.082756967595713e-24
1380,4,13.789197682432587,1.0851084056227843e-23
1381,6,13.799934759593725,2.663110508904841e-06
1382,4,13.800078708259662,1.1739106563681558e-07
1383,4,13.802379798094535,1.4742645610272666e-05
1384,4,13.806943600701288,7.120440736217567e-06
1385,6,13.812674648000666,1.0489426606436022e-22
1386,2,13.812832474176957,4.641251535529372e-08
1387,4,13.815679696437655,1.3999220455637221e-08
1388,6,13.818312602798414,3.382330834690657e-05
1389,6,13.82913606783859,0.00010606868946135158
1390,2,13.832375749948369,6.08856957378953e-24
1391,4,13.846452673446493,2.455219921789791e-23
1392,10,13.846704467101972,3.058449358498335e-23
1393,4,13.848197862625057,1.923293860198495e-06
1394,12,13.860125353630337,1.3166203290019715e-23
1395,10,13.86684413980538,4.1629685902535417e-23
1396,6,13.867684553168147,2.9126617304598793e-07
1397,8,13.87017077087512,5.748685015534861e-24
1398,4,13.874161166768317,1.920999944607193e-06
1399,6,13.875979986369657,6.58579392814928e-24
1400,8,13.877578042858204,6.640641075002875e-24
1401,2,13.881355570021242,-1.7421041627345917e-08
1402,8,13.882108467016224,3.6340791478225896e-23
1403,2,13.88771205377543,1.448823532758687e-06
1404,10,13.88828792355389,1.7337538239864106e-22
1405,4,13.889451361818374,3.037870311778624e-06
1406,6,13.890411791592214,2.197647444792209e-08
1407,6,13.896520181006053,3.928251078806431e-08
1408,4,13.897026908916814,3.109255219606179e-23
1409,8,13.904081205963394,1.0093225992844755e-23
1410,10,13.90419259943883,1.093948419486515e-23
1411,4,13.904989048432071,2.3467186696795213e-07
1412,8,13.907234555691048,4.321422072199644e-23
1413,2,13.910409435524798,2.1504835404914892e-07
1414,8,13.91146615875914,2.2369979101542217e-23
1415,6,13.913033875105612,4.842557259330771e-23
1416,6,13.914251674393654,1.3145475157898383e-06
1417,6,13.92472518087925,7.069194154765282e-07
1418,4,13.928396647695536,-2.1797046798008827e-09
1419,1,13.930383784070727,5.282800096115523e-25
1420,7,13.930383784156675,2.817929170734843e-23
1421,4,13.936900677046197,3.8949936656081487e-08
1422,2,13.940281653247439,4.2295868461802813e-07
1423,6,13.94247734835244,1.5166378081479624e-06
1424,2,13.946374771642695,1.1288265123629568e-22
1425,6,13.948470541520692,8.284639010786469e-06
1426,4,13.954572554915558,2.2591428315040068e-06
1427,6,13.97482548257858,5.535463848178727e-22
1428,4,13.990833829581788,8.70998187771952e-22
1429,4,13.999770193526729,3.905313754011646e-22
1430,8,14.008954710143371,5.3563784011184504e-21
1431,2,14.012962197129127,1.1440263600383943e-20
1432,10,14.014124696430827,3.110602186617597e-21
1433,6,14.014421399527691,2.2737551656150636e-21
1434,3,14.020870924039627,0.007210001653725796
1435,1,14.020870924091923,0.005920840047018489
1436,8,14.024733307140195,1.7121441025161347e-20
1437,2,14.02658771680899,3.3226570184409974e-07
1438,8,14.027224720324284,4.473335604391741e-20
1439,4,14.027236282321155,3.163417559115301e-20
1440,4,14.02750416337176,6.956479327840287e-07
1441,10,14.027571360205002,2.125768283650328e-20
1442,4,14.02853187418441,1.3193374405214486e-19
1443,6,14.031933100488004,0.05824964802239107
1444,2,14.032756560692178,0.0030756549187337277
1445,4,14.035642220625505,0.011159229475067228
1446,6,14.046005150783003,9.925520957583916e-21
1447,4,14.048827695050477,1.052024787822709e-06
1448,6,14.051336726265617,2.6142751621433286e-06
1449,8,14.052224410542294,7.206476666474529e-21
1450,6,14.053948290063545,5.192162612790974e-21
1451,4,14.05725772095775,1.068861949938156e-21
1452,6,14.060419943475154,8.374221181788392e-09
1453,8,14.060877495414843,4.8000793385756576e-21
1454,2,14.062346433721359,2.7122565829773285e-22
1455,6,14.063505290389912,1.3083582067393396e-21
1456,2,14.068619123667304,0.0043583285031851375
1457,2,14.070466258434863,5.282529943079498e-20
1458,4,14.076863455602052,8.91082626620502e-22
1459,8,14.087348231857959,5.046356872054263e-22
1460,6,14.088051036952038,2.6465414030940847e-22
1461,2,14.111246712984212,7.960401843145885e-23
1462,6,14.120742846248959,1.337912046272505e-22
1463,4,14.12351929651004,3.094861543139458e-23
1464,4,14.134047251723587,1.0762559096089776e-22
1465,6,14.134088767729736,1.1536532288893542e-22
1466,8,14.149781390482985,1.1141276705632235e-22
1467,4,14.155745075909635,7.841767681923275e-23
1468,2,14.156198220254737,6.373709604094667e-23
1469,2,14.159683496101025,3.0832313854677125e-23
1470,4,14.160973386911337,6.931298629570761e-23
1471,6,14.162600295372158,9.7798113168532e-23
1472,10,14.166565097579223,1.1369840256258902e-22
1473,2,14.168345168458472,4.343528089485671e-23
1474,4,14.170320312779495,5.769160642541762e-23
1475,12,14.17927518930037,9.589590052435772e-23
1476,1,14.18181409404633,1.8351984117007103e-23
1477,3,14.181814094187303,6.765198982768865e-23
1478,6,14.18510572848254,7.384302666177375e-23
1479,8,14.19865103026359,3.8528458695813576e-22
1480,8,14.200753377566343,4.205887408912066e-22
1481,4,14.206699445959657,4.237061978021158e-22
1482,6,14.21230701768991,9.411632296485503e-22
1483,6,14.222559830946011,1.324159363005299e-20
1484,4,14.223748005505968,0.01300756982302324
1485,4,14.233430263188438,3.484066569309211e-20
1486,2,14.23522666321469,0.0144039699968391
1487,6,14.240252678265279,6.642816257699902e-21
1488,4,14.242717636504494,1.692695964118383e-20
1489,4,14.248368905452026,1.903649590598965e-21
1490,2,14.257715997576724,4.025922661911802e-22
1491,2,14.261679366606131,0.00018005414424391558
1492,8,14.265328984773532,1.0457544017842428e-21
1493,8,14.275076049702875,9.453298512100664e-22
1494,10,14.277983705245333,6.886042203067445e-22
1495,6,14.279514529332118,2.958861328558383e-22
1496,4,14.557837038947582,0.012161318033990462
1497,8,14.563841902410331,2.874514327583049e-18
1498,6,14.582948322767606,0.03632444469060057
1499,6,14.588647488689276,0.03557674612733663
1500,4,14.59645767311622,0.0006866919286043085
1501,4,14.600190177159675,0.05895262472836592
1502,2,14.60483805019885,0.01731589417147533
1503,2,14.630848824982422,0.020381979967847123
1504,1,14.646417774009024,3.3571288115758887e-21
1505,1,14.646417774343263,6.93132616563272e-22
1506,4,14.719460030667506,6.990577071347671e-22
1507,6,14.76903352052841,0.045156688892487126
1508,2,14.78231464853252,0.0004202490735121145
1509,4,14.786388886551777,0.009289108056341821
1510,2,14.964028338836215,9.806980588282704e-24
1511,4,15.194508757449057,1.9082324151150127e-23
1512,8,15.372990066206967,1.574045618537445e-20
1513,4,15.37460318518606,7.040919439289444e-05
1514,6,15.375648301650472,8.55889458092472e-05
1515,4,15.397652027967524,5.9196842132006226e-05
1516,2,15.398065760604823,4.873133370034005e-06
1517,6,15.408779759701247,0.0001667264338801409
1518,1,15.412404183920899,4.435972019925159e-11
1519,5,15.41240418467487,7.510396173122458e-10
1520,6,15.427813754359704,0.00045212116481061247
1521,8,15.42841589703903,1.0228168301201401e-18
1522,6,15.432069265472364,4.450289001260868e-06
1523,10,15.434343590016852,1.2035592777457192e-18
1524,4,15.43436871115,7.01897361404223e-05
1525,4,15.43564731292554,-3.364775791342042e-08
1526,8,15.441309024939528,7.801574371901872e-20
1527,2,15.442250462451284,3.617579005534157e-05
1528,4,15.445436523552871,8.462442354910899e-05
1529,6,15.449559861564012,1.5364487317742248e-06
1530,8,15.466508215871272,2.2847952364951195e-19
1531,4,15.489597803514243,0.003084772645446127
1532,6,15.490539915808768,2.0316456500259696e-05
1533,8,15.503662417575924,1.416661080235129e-20
1534,6,15.505023239643833,4.668238030915077e-07
1535,4,15.511009636009476,1.2565518913417594e-05
1536,4,15.519023728714728,0.034392972625231916
1537,1,15.519741663926197,-2.658218365111458e-08
1538,1,15.51974166412947,-9.33219686929658e-08
1539,6,15.524122310177972,0.05622125728257846
1540,2,15.525145506100671,0.017313715059574148
1541,10,15.525888440109156,8.079408192319093e-19
1542,8,15.532688692244392,8.783769544763644e-20
1543,2,15.538887525491191,-1.1116418027627264e-06
1544,6,15.545891080352703,6.995128331338979e-05
1545,2,15.546351644490642,0.0014323675455969326
1546,4,15.548278093147019,2.6251741869698285e-05
1547,4,15.555448101674301,0.0011438415488972558
1548,2,15.57965887232831,9.202070393666792e-07
1549,6,15.609731728354745,1.616071896587125e-22
1550,4,15.61966581006891,6.741490336027816e-23
1551,8,15.629037687785967,2.6204455663657696e-22
1552,4,15.63556844793311,2.3638474203470458e-07
1553,1,15.637175653952,2.9734114973686114e-24
1554,5,15.637175654538623,1.2136925633475928e-22
1555,2,15.652875363251042,1.6837523216238042e-07
1556,2,15.657844540512087,3.9490172079069585e-23
1557,4,15.670736806563127,1.1796062780151153e-08
1558,6,15.676644805746491,8.61082640597794e-06
1559,4,15.721794025941563,5.273525115209142e-23
1560,2,15.722565193803348,-3.384706383654199e-10
1561,8,15.734254669415805,1.766216319707774e-22
1562,4,15.736269555762647,-1.510288924493131e-08
1563,6,15.746489556276174,4.062050188690411e-06
1564,6,15.753224091443826,4.0166989641379753e-07
1565,4,15.760495920078029,-1.6477719872231933e-08
1566,2,15.770342884887214,1.527013570993462e-23
1567,4,15.791519826471358,3.2471437801248026e-23
1568,2,15.831308042018463,3.384619670690314e-23
1569,6,15.843472003109582,3.7454631099026594e-22
1570,4,15.855153177635657,0.00026284960919612877
1571,4,15.866754537228644,2.894893294643169e-22
1572,2,15.868695753097654,0.00010480225559065463
1573,4,15.884769683797458,3.245928552781232e-22
1574,2,15.898435305980456,4.1358969644020255e-22
1575,12,15.903031388466843,4.443982831806122e-18
1576,8,15.90859860146611,8.405325960409756e-18
1577,10,15.913304436517137,6.746642641491226e-16
1578,6,15.913885376822236,0.03778990056344393
1579,2,15.91668174780807,0.0125689316862041
1580,6,15.918775437718068,0.0002641156337366269
1581,4,15.9225365191528,0.0064454133864534965
1582,4,15.924192061117537,0.018404862797309372
1583,8,15.92656340968233,2.793885892004758e-18
1584,6,15.930295023881172,2.6979730814846057e-20
1585,2,15.935571687150059,0.0008457414842241911
1586,4,15.935955988592013,6.9269580297242835e-06
1587,6,15.936111226994399,0.0014083731127253537
1588,10,15.937152966650501,7.791252050195375e-20
1589,4,15.950563935204627,1.0310625309467242e-21
1590,4,15.969527551559622,0.00018869666858873266
1591,8,15.974440687581591,7.622991043780675e-20
1592,4,15.990022333197885,6.494644082411306e-22
1593,6,15.990097246293772,1.3525338872935744e-21
1594,2,15.99192274358984,-4.87174009652722e-06
1595,8,15.993147360364219,8.506295173936286e-21
1596,6,15.993454305528758,1.4989904783084848e-05
1597,6,15.995640952843132,1.0988985936296899e-06
1598,2,15.995988882661095,0.00014653725016350815
1599,4,15.999576515806439,0.0008731542984109315
1600,8,16.001038748649535,5.44252724204872e-18
1601,6,16.002604947906548,0.0010703838581691966
1602,10,16.00520178552415,1.0688058454973587e-18
1603,4,16.007913804004602,5.6509661233425666e-08
1604,8,16.009199850502227,2.8036571625562934e-21
1605,10,16.012106572174616,1.2760731925898212e-20
1606,6,16.013182910506657,7.537250387206977e-22
1607,8,16.017355401400437,8.247141211441874e-20
1608,2,16.021140339792964,1.3502117824300416e-06
1609,6,16.021575408384706,0.0006570872609664828
1610,6,16.031569279231917,3.705606829326893e-05
1611,4,16.03798087700352,0.004045640705229794
1612,4,16.042246019973845,0.003184477935580078
1613,6,16.04418300246607,5.437514097161132e-09
1614,8,16.046680823015777,4.376088218687479e-20
1615,8,16.048593980807254,2.3069401681296613e-19
1616,4,16.05133590406831,1.1977470635276794e-20
1617,6,16.051335904475764,1.3678640563608348e-19
1618,4,16.069389023895383,0.0007438447027024464
1619,8,16.071586376807772,7.422868962768949e-18
1620,6,16.073254749639545,0.003485750278777372
1621,2,16.079118037799617,0.0015721502607142863
1622,6,16.07948187676402,0.001579624552366817
1623,4,16.079663920169423,6.685864098198805e-19
1624,2,16.081085656673622,3.3264826585068944e-21
1625,6,16.089691293894703,0.002040801600726444
1626,8,16.091743279589537,1.0248115441147141e-18
1627,4,16.09397609167536,0.014460112017933102
1628,6,16.095234361989696,0.00010839552307756438
1629,4,16.09966331563055,2.910011713974047e-05
1630,6,16.111179581615488,1.1535296122168277e-19
1631,4,16.112044999936643,0.003626119401665041
1632,8,16.120361475966547,2.383095934492987e-20
1633,2,16.13540676158982,0.0438757359462402
1634,4,16.139388458938356,0.09544922957097515
1635,6,16.14447031301961,0.1695570379344971
1636,4,16.150932517735328,1.2023749861804462e-19
1637,2,16.15108158549856,5.5273671601581644e-05
1638,4,16.153665003639162,0.00019133666750243165
1639,2,16.15904642970463,0.014315201327197342
1640,6,16.162813554629338,4.097262049626403e-20
1641,4,16.178674252970723,1.731008542347365e-21
1642,2,16.219772745792397,5.830895868596373e-23
1643,12,16.227136548481212,3.0432704431470037e-21
1644,10,16.2303031468864,1.0863214034729769e-21
1645,6,16.233431231416034,7.563682026834996e-07
1646,2,16.236242061837856,9.043148924124616e-05
1647,8,16.239211636821892,1.8260236195766405e-21
1648,4,16.240517690470824,5.3064750210100496e-05
1649,6,16.250349483374066,1.6256019048657472e-06
1650,6,16.2532453227509,-3.678257177902224e-07
1651,2,16.253441259583724,1.7660150245035838e-05
1652,8,16.25583347929114,9.90007011667574e-22
1653,4,16.256558919896634,5.970064861225229e-07
1654,4,16.27086759364329,0.0001617605221135144
1655,6,16.27167167674679,3.524892153507506e-06
1656,2,16.275693700572447,3.38002892165301e-05
1657,4,16.277017206697565,5.928576218800997e-05
1658,10,16.28660018672963,4.1360418152435994e-22
1659,2,16.286867354272545,1.6584236640101228e-05
1660,10,16.312467048832787,4.579367946779775e-22
1661,8,16.313909728577073,4.324017991644829e-22
1662,8,16.315374725897982,1.6295668375913364e-22
1663,6,16.325128029017378,2.8883064525883722e-05
1664,4,16.331353064722407,1.4969375847189668e-05
1665,6,16.34394934036027,1.032467748921598e-05
1666,8,16.347196771366725,2.735027658583954e-22
1667,4,16.365990290363243,1.0930356154120013e-20
1668,6,16.366435322867346,2.5932202782721382e-05
1669,4,16.36771105190428,3.0860257591294384e-05
1670,2,16.390814866342225,1.2768131129333798e-23
1671,8,16.39323606836433,1.1235618121239639e-22
1672,2,16.401864999476857,1.299337085022553e-05
1673,10,16.406880100441413,1.6371669871146365e-21
1674,4,16.407881857403936,3.081663828574479e-05
1675,2,16.409896678584573,3.804024542970732e-23
1676,4,16.444187365903872,1.0707485386763774e-05
1677,6,16.455083011965144,2.4730417970674952e-05
1678,10,16.460261188450204,1.0714109904557255e-22
1679,4,16.474032389979584,2.4530327532977487e-21
1680,6,16.47490816692607,7.253370414646391e-06
1681,8,16.479546374031543,9.819387205952494e-23
1682,2,16.481660296618884,1.649843982079782e-23
1683,8,16.485503660333507,5.33495151955041e-23
1684,6,16.53114583837396,1.0646718369356505e-23
1685,4,16.542341761573425,1.2607290808476963e-23
1686,8,16.560419869882935,1.9273561259013452e-23
1687,6,16.566486226020515,2.0719591524012282e-23
1688,8,16.60423771945443,1.7206281112389932e-23
1689,6,16.621053847010444,1.391723904188965e-23
1690,1,16.636653594044674,1.1528512380969154e-24
1691,3,16.63665359437482,1.498332729334684e-24
1692,6,16.638111532707626,2.5269061942214684e-23
1693,2,16.687174050349313,1.6934888911903288e-23
1694,4,16.69405008921649,4.6886078570266714e-23
1695,2,17.272081809056544,-3.374254763236208e-05
1696,6,17.815526257851616,2.417423009247252e-08
1697,8,17.81717332311655,4.0547376816271305e-23
1698,4,17.830216354591357,5.807990114132921e-08
1699,2,17.862816058855515,-7.844387902130122e-08
1700,6,17.90089672062868,3.043649590037342e-24
1701,10,17.9129341259968,2.984396254034014e-21
1702,8,17.924439048689237,2.72935125543378e-23
1703,8,17.9253149348242,1.4816911408864902e-20
1704,6,17.93357908769667,7.148035309755709e-05
1705,4,17.935078410514507,1.5574046615772664e-05
1706,4,17.93839628962496,1.7775534417114011e-22
1707,2,17.940925426891226,6.231805775995622e-06
1708,2,17.97458230473876,1.4521962712131347e-24
1709,6,17.983695548749893,7.118110844434625e-26
1710,4,17.98774861403035,1.0094042012974321e-24
1711,10,17.994843149273038,1.535863930017519e-24
1712,10,17.995407962312584,8.716953691058493e-25
1713,8,18.004473612546008,1.6410916263851668e-24
1714,8,18.006895162395267,4.37674024270504e-25
1715,6,18.006966503020067,8.16235039174447e-25
1716,4,18.01501178743365,1.5242529509822749e-24
1717,6,18.01785371521737,9.44073517203416e-25
1718,8,18.02173542309947,2.100918060710776e-24
1719,6,18.023894176400063,2.0615316346266683e-24
1720,4,18.030297481260277,4.8693521249856864e-24
1721,2,18.03133571490116,1.1045503593692188e-24
1722,4,18.041003490545336,9.910334506356267e-06
1723,6,18.04317625437716,1.1902342649476733e-05
1724,4,18.05014971484661,2.986263751579399e-23
1725,2,18.052380075047495,8.979095077407695e-07
1726,2,18.063927482367944,1.033231446503545e-24
1727,4,18.070075770944186,1.2894538120617604e-06
1728,8,18.077551146882797,1.368643248286567e-22
1729,4,18.077971373951186,3.019985069657408e-23
1730,6,18.08853538612766,2.860762096789166e-05
1731,2,18.089168142967537,7.513814486408846e-23
1732,6,18.094838747644644,6.1446445042135e-24
1733,4,18.103398938557348,6.427486882363474e-07
1734,2,18.105538063147378,5.950183106022513e-25
1735,6,18.124174405801114,7.892304681092506e-06
1736,4,18.13078528520873,5.23434530533483e-06
1737,6,18.157447731924094,7.66302311203739e-25
1738,4,18.162832329522644,2.3072104962815484e-24
1739,6,18.165821297378443,7.131611623196428e-25
1740,8,18.169789306452003,1.181507206725324e-24
1741,6,18.173217079080132,1.2935239014194941e-24
1742,2,18.17668431967195,3.18689341544266e-25
1743,6,18.179270733350222,9.657316120274126e-07
1744,4,18.1845875404847,3.282703810923683e-24
1745,4,18.186101349134788,8.195181165117837e-25
1746,8,18.186870363034814,1.9552620350845438e-22
1747,10,18.18739781500335,1.583019678621873e-24
1748,4,18.189839562171983,6.131078217057924e-08
1749,4,18.190242867503912,7.441012880057169e-24
1750,6,18.199266893788263,5.635730523040446e-06
1751,2,18.199409315216144,1.9871037278241303e-22
1752,2,18.200352455107804,9.325269151146784e-07
1753,1,18.200766384062263,6.822112462048797e-23
1754,7,18.200766384199596,1.4523086127521568e-22
1755,6,18.28537329554092,6.3363494408099e-25
1756,4,18.287474543690223,1.5186682516598013e-24
1757,4,18.290785809969748,7.389074687958368e-10
1758,2,18.29355291335787,4.9123908752275366e-06
1759,2,18.316318906581728,1.6310173618541867e-06
1760,4,18.317337087768465,2.7820398273223555e-08
1761,6,18.318049247021463,6.037862863914723e-07
1762,4,18.342782602941043,2.6510710026635192e-05
1763,8,18.367239776339375,2.3621846422530057e-22
1764,2,18.37960636912885,1.7012407631515633e-24
1765,10,18.37976966144197,1.8346370373380906e-21
1766,2,18.38746739941962,3.691198871517684e-06
1767,2,18.389798179640366,-3.0224279359337618e-06
1768,6,18.392681219836504,5.597778141074762e-05
1769,4,18.42500424104628,8.796320452122227e-06
1770,4,18.430412241221347,2.05127955711203e-07
1771,12,18.454018167515642,9.812341374060887e-22
1772,6,18.45506264284313,2.7372582389141946e-06
1773,6,18.461226231991077,6.473926149397297e-24
1774,8,18.468539348298236,1.2027128009628035e-22
1775,2,18.47781129904388,7.67565495097367e-06
1776,8,18.48712850168431,8.647131928618189e-25
1777,10,18.509904950037253,2.614516220807501e-25
1778,4,18.512222599924826,1.3818069642472004e-24
1779,2,18.532291363501372,-1.1295634771559334e-26
1780,10,18.55035326923462,2.2220028495377215e-25
1781,6,18.558583992622516,-3.831541247685039e-25
1782,6,18.572789166722487,1.568148918891532e-25
1783,8,18.57603972448669,3.01022752204309e-25
1784,6,18.58525597907692,-4.3986070931017407e-26
1785,4,18.602946213554333,1.2200650905995381e-24
1786,8,18.613948456240905,2.009871327143647e-25
1787,4,18.649034513484366,9.567746763972152e-08
1788,6,18.657977016516725,2.040783800694039e-06
1789,12,18.66902870402828,8.388201582820023e-25
1790,8,18.675305112520164,4.1137999406633647e-25
1791,4,18.688835223546448,6.512522621640423e-25
1792,2,18.70389490771322,5.838281974375071e-26
1793,6,18.706670988844508,2.0349633212946421e-25
1794,8,18.72075137067668,2.3409054644625697e-25
1795,4,18.733204069151725,2.7058798351433613e-24
1796,6,18.75466603916584,1.651979089903452e-25
1797,2,18.777824415165924,5.158268991070206e-26
1798,4,18.782473733987445,2.9792994690707497e-25
1799,4,18.800481647084325,1.1663669614032881e-24
1800,2,18.804971904182366,7.18949768539751e-26
1801,6,18.8056362588095,1.0170288257766642e-25
1802,8,18.835254622105822,1.826641986954286e-25
1803,4,18.83970958679538,1.0845336109408433e-24
1804,10,18.84937610523548,-9.145220692045881e-26
1805,2,18.87556517688199,-1.0017298247122503e-25
1806,4,18.87917446498568,5.520975046501642e-24
1807,2,18.881618987810725,-1.1900997585644017e-27
1808,6,18.88836118910376,8.29422311469942e-25
1809,8,18.89141897840591,6.331146732716996e-26
1810,4,18.918201083436998,4.348990209283994e-25
1811,6,18.91979505782774,-1.1059377272286015e-26
1812,4,19.012963081614544,1.1342693344338275e-21
1813,4,19.01298166695142,1.1051108289744553e-08
1814,6,19.026356580440734,-9.835168990015688e-08
1815,2,19.0568604589821,2.82294999740845e-10
1816,2,19.06253212352749,-4.7206208656532446e-07
1817,4,19.06469824367059,1.7810871095705165e-07
1818,6,19.637059667547874,4.8389751210251384e-27
1819,2,19.649362530481085,1.2923294183200452e-25
1820,4,19.654757818324015,3.99607494270504e-24
1821,2,19.666820168207323,1.6299457435471547e-25
1822,4,19.68272314273372,-2.1647214531797664e-24
1823,8,19.72577210769805,-7.210081010206607e-25
1824,4,19.72938262234902,1.5969524966506258e-24
1825,6,19.743023327354877,2.6707661877785483e-24
1826,6,19.761667261589082,9.260978842566976e-25
1827,2,19.76224436628172,3.5562596406992515e-25
1828,4,19.79083505490553,7.593569523351916e-24
1829,4,19.930911989486958,1.344241756525544e-24
1830,2,19.93177206440123,7.093865990643797e-25
1831,4,19.933696393050013,1.3362335877272227e-24
1832,6,19.941778209232325,2.2813532924080692e-24
1833,2,19.99993657440109,1.7015575113910042e-24
1834,4,20.156074050833922,-1.6978820124704733e-24
1835,2,20.174904171724393,1.3383661866859477e-24
1836,10,20.19295958063549,3.316353439498962e-24
1837,4,20.201764232021105,5.490391653706772e-23
1838,4,20.202422308010227,9.307795035446683e-06
1839,6,20.204047329495552,2.131179003731471e-22
1840,8,20.22638704803512,3.185121512528463e-24
1841,6,20.227113226838355,6.887139505197088e-24
1842,2,20.229448017161758,4.674353400729435e-05
1843,6,20.23403226921573,6.20945272453723e-24
1844,8,20.239564641195102,4.584266271374317e-24
1845,2,20.245822374976342,7.012841578159144e-25
1846,2,20.252789230247345,8.696514212461413e-25
1847,4,20.254063174867497,2.6171306760842206e-24
1848,4,20.292491279367823,3.589185356446996e-22
1849,6,20.294506367399208,6.535777735202129e-05
1850,4,20.303286652697807,4.430310170123852e-05
1851,2,20.317763329875106,6.065522057400741e-25
1852,4,20.338760358550644,1.341933073776621e-24
1853,6,20.34569413763711,4.336538896358758e-24
1854,8,20.346375905568948,5.7555416018758995e-24
1855,2,20.347763002907868,2.463226443435025e-24
1856,10,20.36457584271284,4.0110382481755318e-25
1857,6,20.37314041000218,2.280562312553508e-24
1858,4,20.37655407470811,9.34823591385567e-26
1859,8,20.37757482793222,9.211658455828108e-25
1860,6,20.382358487483543,1.9673860454837466e-24
1861,4,20.404972267985613,1.9293043199605536e-24
1862,6,20.41789708900569,1.673017411831838e-25
1863,8,20.42703904172322,2.5308934730455025e-25
1864,4,20.439564323985906,5.268609698852238e-26
1865,2,20.444368710883282,4.727569713286305e-25
1866,2,20.485213659877445,1.3550217966693037e-05
1867,4,20.49854236770352,6.38822103935394e-05
1868,4,20.5237153324656,1.667414635019013e-24
1869,2,20.524461139692903,6.346914676368318e-24
1870,6,20.526869608736433,4.909145701140248e-24
1871,8,20.53455636535864,1.1366785778733045e-24
1872,4,20.536101848049384,1.3673906088667254e-25
1873,6,20.53655734888116,1.1682776246662008e-24
1874,6,20.545547343548606,2.5001329833466705e-24
1875,4,20.54564489918903,4.777563677250501e-24
1876,2,20.548735701015175,3.5675360786776115e-24
1877,4,20.55205698965574,2.4167822977993495e-25
1878,6,20.559409843736375,4.3949096257068246e-24
1879,8,20.564715130762124,1.0142244018169429e-25
1880,2,20.564998691725123,1.3051231107310748e-24
1881,6,20.565658500103382,1.8819258876754073e-25
1882,4,20.587178703478912,-2.0592197484203926e-24
1883,4,20.59321563776348,-7.9874587954150685e-25
1884,2,20.61413860254015,4.898059146135125e-25
1885,6,20.67930439660404,7.241539302986207e-25
1886,4,20.68029527017552,3.2417549256335066e-25
1887,2,20.713662701986777,1.9800850437928524e-05
1888,8,20.761228402882807,2.476576664410973e-21
1889,4,20.788054715469116,0.00018465702781432803
1890,6,20.790635265401306,3.350876609193613e-05
1891,2,20.800192692208384,3.0547890030170425e-05
1892,6,20.90651742270711,0.00013005365362088643
1893,4,20.926393935500528,-1.370047977257365e-07
1894,4,21.088205751944315,6.171772423119635e-05
1895,6,21.09338939999907,0.00025128880988274573
1896,2,21.098045939486383,2.1713425901666632e-23
1897,4,21.098819105935945,3.144386807044345e-23
1898,2,21.105560865178177,1.4475079095707871e-05
1899,2,21.109310679667033,1.67460095317637e-05
1900,4,21.11017572975834,0.00010484168019504056
1901,4,21.186593066785463,3.0126503289113234e-06
1902,6,21.190111573310787,1.7895507169303e-05
1903,4,21.20477714953995,1.0761509783668801e-23
1904,2,21.22342330002357,8.097740601645706e-24
1905,6,21.250782045990945,2.4302483401922543e-24
1906,8,21.265303767942896,3.0864869999360903e-24
1907,4,21.32831399799079,3.590188044769216e-24
1908,6,21.338583667287367,6.909913573933819e-24
1909,2,21.432547998344944,5.681504401334351e-24
1910,4,21.445802646619086,1.5366325476028031e-24
1911,2,21.761004495700035,0.0003416077074921099
1912,8,21.973438060025728,8.480259447964265e-23
1913,10,22.10103667453268,1.8129832703850382e-22
1914,4,22.1295652170229,2.9464919844503194e-06
1915,6,22.134931555588082,3.1636722717003423e-06
1916,6,22.14326651038573,2.306662743695314e-06
1917,1,22.17027695393972,8.294084227407152e-24
1918,7,22.170276954299425,1.4531617754534244e-22
1919,4,22.236377883884415,2.6072528712445327e-06
1920,2,22.249102905616382,1.182059470923878e-05
1921,3,22.299351544053934,2.277958468541186e-05
1922,3,22.29935154412169,7.432889216520838e-06
1923,4,22.384460957330703,0.002009647560320129
1924,6,22.399727433842145,0.0006121167125186665
1925,4,22.41300327240424,0.0013325659493468728
1926,2,22.425576628313593,0.005125103993252601
1927,2,22.435469804870536,0.0020639181435845528
1928,6,22.44551250253471,0.019455815289956747
1929,4,22.452982726662412,0.05182191572486428
1930,6,22.455539509388473,0.07684076424094279
1931,8,22.458815558035894,2.0247449270742426e-17
1932,2,22.464536929706355,0.023580791539880564
1933,4,22.46982010703141,0.0025280627379822666
1934,4,22.498635912392274,0.003287981135514727
1935,2,22.500544466946394,0.0018652121431780347
1936,9,22.50512212403555,2.8831923870178344e-21
1937,3,22.505122124191075,3.3184831153069455e-21
1938,2,22.518972767467403,0.0026386504197903555
1939,4,22.54253085350456,2.531616683404347e-05
1940,4,22.585335147385194,0.00044245831051556276
1941,6,22.5872527816191,8.751249385299311e-05
1942,8,22.63104752311756,3.527733193350259e-21
1943,4,22.655270252768787,2.7679866316649958e-05
1944,2,22.665955111976018,5.522687962633345e-07
1945,6,22.680405750204955,0.00010073196163169835
1946,10,22.68078288010156,1.6736000703014328e-18
1947,8,22.70759045582281,4.912056152654305e-22
1948,6,22.721545164819418,2.4832999958955697e-06
1949,10,22.72390322554611,9.641142271974538e-22
1950,4,22.76678128028516,1.0710902506152515e-05
1951,2,22.797597184786355,1.3686967319157962e-05
1952,8,22.818516624715357,1.427303799300251e-18
1953,4,22.8186476464125,2.67797517973832e-05
1954,6,22.866675706146452,9.394863823128495e-05
1955,8,22.873571118266682,1.5426570439831174e-20
1956,4,22.903232107501026,5.7657210459125916e-05
1957,6,22.91519756136313,0.0005253269544101884
1958,8,22.939559869666027,6.261901287287285e-18
1959,2,22.940611263919436,7.428795757060416e-05
1960,4,22.941753714981587,0.002666119949542255
1961,8,22.943775976497818,1.0879927902306894e-16
1962,6,22.944019722944176,0.0005216308811392937
1963,10,22.954212043757707,1.116951089457827e-19
1964,2,22.958228508696266,8.943822552561565e-22
1965,8,22.96208333448658,9.870769361768385e-20
1966,6,22.96490905779683,2.8171029241933058e-05
1967,6,22.973685561036746,0.0015356093276916718
1968,4,22.97728608979105,3.832894243370998e-06
1969,2,22.980846541263418,0.013939753543919763
1970,4,22.990571061729042,0.00010839266200311648
1971,4,22.99611720554458,2.7101438763865047e-21
1972,6,23.00106025577543,0.00039803417354096563
1973,8,23.012725516219234,3.2459361732004834e-19
1974,6,23.027508288443187,0.0029923728776879233
1975,2,23.038860654290147,7.100994901698068e-05
1976,2,23.052125656475255,1.959550137371765e-21
1977,6,23.05356754194736,0.2784450054476205
1978,4,23.054775510693162,0.0042124687159125155
1979,4,23.062302275712227,0.16920658634766605
1980,2,23.070589693448255,9.129043484914705e-05
1981,2,23.077080543694137,0.006678154851869282
1982,4,23.077198556815347,0.010012852724110014
1983,2,23.091187318654192,0.0006687230010562126
1984,2,23.097518971990667,0.0739538168339644
1985,4,23.106405466594424,0.010778858681034557
1986,6,23.11760188983544,0.0064052947078190045
1987,4,23.122339789881153,0.001071266846108978
1988,8,23.130086362345992,6.0702343342581e-19
1989,4,23.195281604767388,0.0013257972910486803
1990,6,23.237241188539883,0.0002699832191898647
1991,2,23.24543538845728,1.802834295717373e-05
1992,4,23.345126298915147,0.00019952211595536352
1993,6,23.414647267253258,0.0009602346199387358
1994,2,23.422807918868784,3.2221783609078364e-05
1995,10,23.443636056975265,1.0265772583149438e-20
1996,6,23.48440551302292,3.928361397915448e-22
1997,4,23.505649479720887,0.00021954892836997304
1998,4,23.533912976473403,1.3842219673176036e-22
1999,6,23.54710105228196,0.0002680464848182755
2000,4,23.55996710643285,2.8161040407188166e-06
2001,2,23.575199414056442,5.05287552416277e-05
2002,4,23.575199414181952,9.969656319629172e-05
2003,8,23.601517288763716,1.3229268822771388e-21
2004,2,23.606358165247002,1.7498293077127946e-23
2005,4,23.622302121881148,6.483415076026667e-23
2006,6,23.85591153848145,0.00015716275357311943
2007,4,23.927882863484683,7.604877289045571e-06
2008,6,24.94618475770403,1.05975982359625e-24
2009,4,25.000773338846102,5.565105813037992e-25
2010,6,25.01433034831325,7.973338275034304e-25
2011,6,25.029889374009144,6.5448657893735525e-25
2012,2,25.029889374104187,1.0542822581088675e-24
2013,4,25.039002318661005,7.031065260158296e-25
2014,2,25.131448077557707,6.067685296420229e-26
2015,6,25.166739830788174,4.674417414286854e-25
2016,4,25.189229367931603,9.354376911862589e-25
2017,2,25.42804954696112,1.8599016570730107e-26
2018,10,25.452155889717233,6.416722912241475e-25
2019,4,25.490263961936762,1.5635734772857352e-25
2020,8,25.54635028682378,2.2318319181943123e-25
2021,6,25.547314643467416,3.500517728353206e-25
2022,2,25.61265576364167,5.31132173903134e-26
2023,8,25.618495819590407,9.342362691376715e-25
2024,3,25.62043134402529,4.292900630319189e-26
2025,3,25.620431344375447,1.6271629522347023e-26
2026,4,25.64665743429623,3.174128521174987e-25
2027,8,25.668445365026855,5.1362751202014465e-25
2028,6,25.673842833386516,3.3255855801363374e-26
2029,4,25.685616158756147,1.953792506244641e-25
2030,2,25.719999846486644,9.713060909058925e-26
2031,6,25.794831904737748,2.5683232637986103e-25
2032,4,25.797069917502995,2.190000797049965e-25
2033,4,26.590448380181897,1.3239870297643293e-25
2034,5,26.64186321406487,-6.276111409484121e-26
2035,1,26.641863214159912,1.0399556078335168e-25
2036,2,26.73888566251435,3.7155846962635487e-26
2037,2,26.784561365965146,-1.4339259248621882e-26
2038,4,26.87151071318567,1.3349510940247179e-25
2039,6,27.08236406174865,1.056559539252829e-25
2040,4,27.138303732125678,1.503050817074023e-24
2041,6,27.141557460227887,4.1429793176254746e-26
2042,8,27.144206629383916,1.5134639250366786e-25
2043,2,27.202328376025434,1.428696588927337e-26
2044,2,27.340740420313978,2.0122458096861068e-26
2045,6,27.364839228768687,7.766033225001073e-26
2046,4,27.372019869975247,4.087658671672144e-25
2047,4,27.45510973520595,6.348690793159958e-26
2048,2,27.539568099474764,5.562922010816856e-26
2049,8,27.62658458472788,2.4651031964026713e-25
2050,4,27.644635498170373,2.2572806589443927e-25
2051,6,27.77444933348852,-7.705510641388927e-26
2052,4,27.92355973002168,2.7573388776275107e-24
2053,4,28.02907409401314,6.516378204024184e-24
2054,2,28.33757972364674,2.8827324357519337e-25
2055,4,29.03732177847951,5.343881209232913e-07
2056,6,29.145769567868683,1.46524970726816e-06
2057,4,29.244800770449274,1.0197152564860512e-06
2058,2,29.274794369059236,1.1238477285688128e-06
2059,2,29.450549718014372,2.243687541759702e-06
2060,8,29.570377641401137,3.474504540080754e-23
2061,4,29.656516979646767,2.242881247034793e-06
2062,6,29.73553155677837,1.6568797144853557e-06
2063,6,29.804795225064936,5.8336817051766756e-06
2064,2,29.826009375872673,8.000100503997653e-06
2065,4,29.860279098772935,2.035829494536446e-06
2066,2,29.921602961821918,9.9557150892561e-07
2067,4,29.95469577699123,8.944857968383274e-07
2068,4,30.01546145883458,1.4166409681863046e-05
2069,2,30.386518187573074,-1.7258987074774097e-06
2070,6,30.51820855538699,5.133123905564705e-05
2071,4,30.626696282382,9.722111895081887e-06
2072,2,30.893621940816956,-2.6231668775611733e-05
2073,1,32.31248447384951,1.746670869729155e-27
2074,1,32.31248447421012,2.3047854077699745e-26
2075,4,32.83736079603068,1.163733876404861e-24
2076,4,366.3870109875388,5.089414655728707e-23
2077,6,366.3880259508969,2.0525484276181282e-23
2078,2,366.3932977964141,3.5021130189227945e-25
2079,1,366.40228277991855,8.663207804878585e-24
2080,1,366.40228278564655,2.1225468713634507e-23
2081,1,366.40271079406466,7.598149157525642e-25
2082,3,366.4027107985935,2.082790131828949e-23
2083,6,366.4403524710051,1.443984827362763e-23
2084,1,366.451617293284,1.4596047282133946e-24
2085,3,366.45161729631764,1.096748720933804e-23
2086,1,366.4759690193564,4.39319717133027e-24
2087,1,366.47596902507576,1.2237196330302955e-24
2088,2,366.7903180136791,0.0009601414444539823
2089,2,366.79031801599194,0.0027481663814728327
2090,1,366.79471558367277,0.004354568536969971
2091,5,366.79471558937075,0.008341122661888618
2092,2,366.7997139119043,0.0008592759142949759
2093,4,366.8002985933913,0.0037536056797242427
2094,2,366.8169211206755,0.00019322977416340347
2095,2,366.98629419340205,0.001659580138383058
2096,2,366.98629419716144,0.0005862533711146935
2097,2,366.9915362007173,0.004670417610923464
2098,2,367.3891999928114,1.1551035149870205e-24
2099,2,367.8231180140201,3.8127870071947727e-05
2100,2,367.82311801624064,0.00010738052703817878
2101,6,367.827131409852,0.0003515047530364743
2102,4,367.8297428040487,4.6404419682414945e-18
2103,4,367.82974280619464,9.098056575944266e-18
2104,6,367.83274856096523,9.716950954063858e-05
2105,8,367.8374004431821,2.0882665501393142e-17
2106,2,367.84269714371567,2.713166073460587e-22
2107,8,367.84269714880793,3.689907024438807e-21
2108,2,367.852274612213,5.3250694500125174e-05
2109,2,367.8530009034771,0.0003127753833463206
2110,2,367.8530009053734,0.0008806347961186907
2111,6,367.8564157693345,0.002260694273752603
2112,4,367.85693059194637,3.8587283526363616e-05
2113,6,367.86018452846884,0.0014005578520623512
2114,7,367.86056627339894,3.377712094777927e-14
2115,1,367.86056627422477,7.019211849596721e-21
2116,2,367.8675215737667,0.0005430829589595609
2117,2,367.86752157539604,0.00019070373677725948
2118,2,367.8730479388478,0.0006179544084564083
2119,2,367.8777732332496,2.757277751449422e-05
2120,4,367.87777323774344,2.2851400717116754e-05
2121,6,367.88229913400073,0.002612330357027147
2122,7,367.8843197837723,1.5327615816449164e-15
2123,1,367.88431978461267,5.2539760871474456e-20
2124,4,367.89043581074293,0.03131079484654338
2125,2,367.9033235071406,0.01672726078257206
2126,6,367.90655416003165,0.054364420257923214
2127,4,367.9101601921129,0.006381453041275626
2128,4,367.9195048297893,0.0011529411618417928
2129,2,367.92971075739206,0.0028845605163835015
2130,6,368.3645018207076,6.97860394087729e-24
2131,3,368.3765236733998,1.913216094499735e-24
2132,1,368.3765236745112,3.348027713396674e-25
2133,3,368.3778602736752,2.8069940918129627e-24
2134,5,368.37786027774837,7.987953578195081e-24
2135,6,368.38393085222333,1.509354824103861e-23
2136,4,368.39814336236714,8.029439560924604e-24
2137,1,368.4115974030278,1.0368717684943469e-25
2138,5,368.41159740876947,1.7527112709441312e-24
2139,2,368.4311521117588,7.077400859233139e-24
2140,4,368.43867937967343,9.528053240428836e-24
2141,8,369.9965977685656,7.237677914872209e-26
2142,10,370.00987547234945,1.431626556301889e-25
2143,6,370.03430400993557,1.1989411288448227e-25
2144,8,370.0358367918693,2.2462112987291205e-25
2145,6,370.0563475309841,1.6554786337875086e-25
2146,4,370.05805088927946,1.066475781265708e-25
2147,6,370.1254969036645,3.125141889009973e-26
2148,3,370.1279608231089,4.076035527646592e-26
2149,1,370.1279608242239,9.542422686897302e-27
2150,2,370.1570306587005,1.301294095369413e-26
2151,4,370.17249515988533,3.1352069178047566e-26
2152,2,370.17474565397424,4.4304271855936264e-26
2153,4,370.1747456584235,1.3486867894126917e-25
2154,1,370.17751179050947,7.985835637351017e-26
2155,1,370.1775117962652,6.257693476402487e-26
2156,1,370.1990050536124,-1.2106410311348057e-28
2157,3,370.19900505511714,6.088790982532893e-26
2158,2,370.2191824638885,2.953659968644274e-26
2159,8,370.2191824689653,7.907653526290605e-26
2160,8,370.23112505125664,1.8558086255395504e-25
2161,1,370.45177251847326,4.7279473149552976e-27
2162,1,370.45177252418534,5.9440365128028564e-27
2163,2,371.9991206937889,2.334097573390677e-26
2164,6,372.00019861155033,5.943758799530504e-26
2165,4,372.0086310817601,1.2172576853568766e-25
2166,2,372.0234807637876,1.7974787435060265e-25
2167,6,372.0234807685788,3.74964015692513e-25
2168,4,372.03160605845187,2.203330580250163e-25
2169,2,372.03527594003435,1.4915963236100166e-26
2170,2,372.0482841537864,3.2060414098583393e-26
2171,4,372.048284158177,2.8050657686474397e-26
2172,1,372.0507934140451,1.1746127681049934e-26
2173,3,372.05079341509054,1.2833239638306729e-25
2174,2,372.0668348632871,2.969612375075034e-25
2175,4,372.0668348676936,1.5160896015684848e-25
2176,3,372.0739427537692,1.3812632926684038e-26
2177,1,372.0739427546505,-2.044246846356029e-26
2178,1,372.0816222499052,2.4240544413606862e-26
2179,1,372.08162225544993,3.1561598324726144e-26
2180,4,372.2486402105055,4.8579932870501334e-26
2181,2,372.2512828574945,1.499228434225834e-26
2182,4,372.2552182913264,1.6072912629290435e-25
2183,6,372.2620304016664,8.038614342706926e-25
2184,1,372.3039956333073,1.1770638237102326e-25
2185,1,372.30399563658966,3.1901474110353575e-26
2186,4,372.5189036985307,4.504616757872384e-24
2187,2,372.5308477632834,4.324314121998794e-24
2188,4,372.54703500407095,4.370718302130995e-06
2189,2,372.5649405714885,2.299276833802571e-08
2190,6,372.57176418067047,5.394386266260226e-05
2191,4,372.58555511051736,3.2584553343321604e-06
2192,1,372.7842089312794,7.856923774269427e-07
2193,1,372.78420893501607,3.1430944781563864e-07
2194,3,372.79372954331484,7.224366684682175e-06
2195,1,372.79372954512473,1.1696836580318978e-06
2196,2,373.0523746536928,4.419213553495976e-05
2197,2,373.9816315838625,1.1790980434167244e-24
2198,6,373.9816315877324,4.08625862425418e-23
2199,10,374.01256155310466,5.51637842392953e-24
2200,4,374.0637300183994,7.781188488848887e-06
2201,6,374.0683868107485,8.01022593687657e-07
2202,8,374.1024490898685,1.0870594817395017e-19
2203,6,374.12978301994144,1.543005615993852e-05
2204,6,374.226437781037,1.3009802900705867e-05
2205,4,374.2602493798154,2.3026530216257445e-06
2206,2,374.28014432179907,4.031908354720571e-06
2207,4,374.3134263618572,1.940766334136685e-06
2208,1,374.3265693329986,2.7755907994837322e-05
2209,1,374.32656933440694,1.1303146536698889e-05
2210,6,374.3543225707349,4.249565688028757e-05
2211,2,374.3724215635125,2.1369723325919267e-19
2212,6,374.3724215681432,8.525509842693e-19
2213,3,374.37566902395884,3.6717428014443154e-07
2214,3,374.37566902592334,8.586553592534499e-07
2215,4,374.4108741538348,4.93067207212253e-05
2216,2,374.4377307734653,4.349899136450085e-05
2217,4,374.4842847402506,9.668913476793417e-06
2218,4,374.5122845560559,0.00019753531733757618
2219,6,374.5964975722313,0.00017122650800286478
2220,2,374.7345314582317,0.005800903399942388
2221,3,374.7382483738361,0.0005269270015424019
2222,1,374.738248374274,0.00031698920680065364
2223,1,374.75653407380923,0.0028091512275206214
2224,1,374.7565340746719,0.001130801863731312
2225,4,374.76182063404167,0.04088433891828774
2226,2,374.7618206362754,0.007314858068117646
2227,4,374.7631317998216,0.029544000259316954
2228,4,374.776497833378,2.8168783936935044e-07
2229,1,374.78985979331355,0.0011812005603409144
2230,1,374.7898597957824,0.00046952919940016706
2231,2,374.8391799732408,0.004660181907101557
2232,8,374.85625796385284,5.194757466459214e-20
2233,3,374.8934191427761,0.0017285373208796237
2234,1,374.89341914455326,0.00027291765466431095
2235,5,374.9691614739463,2.06187612929085e-05
2236,1,374.9691614745443,1.0295123448041415e-05
2237,2,375.25628464608826,2.6524628858937118e-24
2238,3,375.2789519433859,6.2014340035182374e-24
2239,1,375.27895194527764,9.282190186182347e-25
2240,1,375.3442534800156,1.128769012140637e-24
2241,1,375.3442534856631,2.795021174542155e-24
2242,6,376.9150043021614,9.956122999108885e-26
2243,5,376.94289525361864,4.982816237262054e-25
2244,3,376.94289525604654,1.928888762648088e-25
2245,4,376.9450890632693,6.244168756938994e-26
2246,5,376.95281698389635,6.237134004718199e-26
2247,1,376.95281698493363,6.421663578074924e-26
2248,4,376.9708786404576,7.447069999632726e-26
2249,2,376.9993368912128,3.29663971417819e-26
2250,4,377.07851019369537,7.874922789123213e-27
2251,2,377.0785101959391,3.160948865450928e-29
2252,3,377.0917554332109,5.324871485706388e-26
2253,1,377.09175543429956,3.762017719336929e-26
2254,4,378.4392196386257,9.109172965955638e-27
2255,4,378.4540063335976,5.7499118296333e-27
2256,2,378.4540063356826,-1.599169901066968e-27
2257,1,378.60164641892925,8.608467966182693e-28
2258,1,378.6016464246254,-3.8032685426473876e-28
2259,2,378.60706247391045,1.5286987932273733e-26
2260,2,378.6911886125199,6.629979656014234e-27
2261,2,378.6911886154403,8.56043446487949e-27
2262,6,378.92590259342114,4.216318494603328e-26
2263,4,379.08718460262753,2.8990503552101994e-26
2264,1,379.21286165406536,1.5277474673759889e-27
2265,1,379.2128616598202,1.3414601154805619e-27
2266,1,380.9148656233333,9.138231467367166e-07
2267,3,380.91486562684804,6.18329930612047e-06
2268,4,380.95288665373346,2.2169650355416687e-05
2269,2,380.952886655999,4.052981856288439e-06
2270,2,381.08044026393054,3.8737173108002015e-06
2271,2,381.08044026756625,1.3804755335748133e-06
2272,2,381.10343000594594,2.8400939278888194e-06
2273,1,381.27115997401233,9.802226639253398e-07
2274,1,381.2711599772588,3.9110226785789675e-07
2275,4,381.8023932329347,2.510092619144515e-06
2276,2,381.9095941716896,5.174568463054154e-07
2277,1,384.1152879491974,-7.624162077338785e-27
2278,1,384.1152879549104,2.594617333100061e-28
2279,6,395.2205133814291,1.8917894700457934e-23
2280,1,395.22722580952313,1.0626465711128522e-24
2281,5,395.2272258208877,8.16048200336505e-23
2282,2,395.2272258254211,1.512666787274721e-23
2283,2,395.23556210279594,1.3202665343698115e-23
2284,1,395.2365418416257,3.2211757386086897e-24
2285,3,395.2365418478248,6.045286708600497e-23
2286,2,395.23669884344235,-5.080658962346382e-24
2287,4,395.2366988508911,1.938608457214114e-23
2288,2,395.24054717822855,5.052384735960558e-24
2289,2,395.24179028305844,1.403997192214246e-23
2290,2,395.24179029119205,1.8893016604564523e-23
2291,3,395.2473441132388,1.7677129351520636e-23
2292,1,395.2473441151633,6.684602884113641e-24
2293,4,395.2778781132515,4.419814526143598e-24
2294,4,395.2778781204238,1.1727009829991092e-23
2295,3,395.2873446131616,6.341283510798001e-24
2296,1,395.287344614625,1.77828716082647e-23
2297,1,395.28934445401137,4.45579258896817e-25
2298,5,395.28934446035873,1.2635907916893899e-23
2299,1,395.29554463344493,5.6480232428076876e-24
2300,1,395.29554463470276,-2.1386558018424697e-25
2301,1,395.31595321201803,3.2190484635962954e-23
2302,1,395.315953218103,1.695493916864452e-23
2303,2,395.31595323061447,1.6056686560902423e-23
2304,4,395.62576677145444,0.0055659313759101195
2305,1,395.6273745535623,4.2016013737450444e-16
2306,3,395.62737456228933,6.697332651218612e-15
2307,4,395.6273745694639,6.741066476408132e-15
2308,6,395.63835452260446,0.017974570761595948
2309,1,395.6402978615406,4.698493304639847e-06
2310,5,395.6402978730848,6.602981826729125e-05
2311,4,395.64568158136353,0.01540913734609413
2312,1,395.64721522078025,7.575262116400005e-06
2313,2,395.647215233786,0.00010297443131036265
2314,1,395.6472152376896,1.4727699591624868e-05
2315,2,395.64850493751965,0.006148875009417107
2316,2,395.65773645276295,0.002580810635407268
2317,2,395.82491466141255,0.005465434806785315
2318,4,395.8249146710118,0.00842761787654395
2319,2,395.82730909858446,0.004530946725288419
2320,4,395.83339295324913,0.0003788455487056977
2321,1,396.2292861537753,3.3782247894852076e-24
2322,1,396.2292861601104,7.168724139340428e-25
2323,2,396.2292861734759,3.616697502915634e-24
2324,2,396.632796380336,0.011808825153900157
2325,6,396.63286311942784,0.043068216831127715
2326,4,396.63345745287234,0.004157456688702928
2327,4,396.6419132864903,0.026479023887463107
2328,3,396.64569562366887,3.7706109318339904e-16
2329,5,396.64569562978204,2.7018474943024935e-15
2330,5,396.64601841363856,2.723065084927209e-17
2331,7,396.646018421035,3.543558242990527e-16
2332,2,396.6476510159587,9.629245395742469e-06
2333,1,396.64865110322035,6.062341133400876e-18
2334,7,396.64865111400013,9.344232267475057e-16
2335,2,396.6486511171056,4.879219178507736e-16
2336,2,396.6512014386594,2.107425983031386e-05
2337,4,396.6535527499359,0.002006728643237772
2338,6,396.6603584227237,0.00010461384965795579
2339,6,396.66603187404735,1.0075597268109677e-16
2340,2,396.6660318773975,3.4089038073805494e-17
2341,7,396.67127029406583,1.86582613170654e-16
2342,1,396.67127029533367,4.403780582184646e-17
2343,1,396.673178912667,3.024136073836222e-18
2344,6,396.6731789240125,1.2320273511732145e-16
2345,3,396.6731789275559,1.6532179452440943e-16
2346,4,396.6775997503378,0.0018345874570552738
2347,6,396.68519472124626,1.5061624487679098e-05
2348,1,396.692665712143,2.8235871291584946e-17
2349,7,396.6926657222689,2.708134057976346e-15
2350,2,396.6930910387732,0.00047241046387524636
2351,2,396.69347410240425,0.0004614462096401519
2352,2,396.69347410777164,0.00048477134355056386
2353,6,396.6939019484835,0.0010900079227174537
2354,4,396.69938544370825,0.00016346647610827997
2355,2,396.69938544532624,0.00013593616463124133
2356,1,396.7108509313266,2.1584676772140328e-17
2357,7,396.7108509426412,9.224156186287443e-16
2358,2,396.7108509459076,1.0960715266493733e-15
2359,1,396.7124283029052,0.0012429901478109295
2360,3,396.71242830848087,0.01658498834709637
2361,3,396.7132267634661,4.4032794095520155e-15
2362,5,396.7132267707725,6.147002009609996e-15
2363,1,396.71667635275753,0.0011297707854377934
2364,5,396.7166763599171,0.015573417037755014
2365,8,396.7233521536896,9.920409511959875e-17
2366,2,396.7233521554331,1.5024988466271545e-17
2367,8,396.7278712214843,6.61083822640122e-13
2368,2,396.72804757054837,0.01740901400340336
2369,4,396.73351147067297,0.019149433095695372
2370,6,396.735481182433,0.05975214868875057
2371,4,396.7403056333724,0.01442511655644985
2372,6,396.7424599989213,0.0008588538772163449
2373,4,396.7440932540062,6.552754158963353e-16
2374,4,396.7440932564864,7.337322386542664e-16
2375,6,396.74823808025985,0.00953463489911231
2376,4,396.75028790846045,0.0010549653617519688
2377,2,396.7507687528996,0.014959635601901004
2378,6,396.7582745397758,0.004236650641971472
2379,4,396.76231522933176,0.00020866298085930798
2380,2,396.7649339868399,6.60754721930665e-05
2381,5,396.76593978364417,1.2298154724307108e-16
2382,3,396.76593978631763,9.560668975807627e-17
2383,6,396.76968792180924,0.002198353721017426
2384,3,396.78186951236967,0.0016384357910703147
2385,1,396.7818695142146,0.0009545249449994491
2386,2,397.1652368553064,4.2267414142884464e-24
2387,4,397.1683513301823,9.756400996998299e-24
2388,3,397.1809763039496,3.948179540783333e-24
2389,7,397.1809763126653,7.19999966905957e-24
2390,2,397.1883652625438,8.033116318295519e-24
2391,3,397.1961571427032,4.067050065713626e-24
2392,5,397.1961571505335,8.838822862825687e-24
2393,4,397.2063885511843,2.923687069314665e-24
2394,2,397.2063885555731,9.621502313913681e-25
2395,2,397.2185563399835,3.8717487721172486e-25
2396,2,397.21855634471376,1.945251347720849e-24
2397,1,397.23626798107944,5.357112832312008e-26
2398,5,397.236267993595,4.6990547493932686e-24
2399,4,397.2408707934692,4.368956378466116e-24
2400,4,397.2408707994664,8.765216996278156e-24
2401,3,397.2575900536499,5.5196318455198005e-24
2402,5,397.2575900573506,5.1363985609311555e-24
2403,2,397.2643142176348,8.32622701902088e-24
2404,6,397.26854436253006,5.9140538715985875e-24
2405,4,397.2704920814417,1.6013905883308632e-23
2406,2,397.28748003400597,1.38726633773018e-24
2407,2,397.287480036699,9.579610986697465e-25
2408,6,397.29385825183226,2.2197577336752097e-24
2409,2,398.8159980323744,1.4873627537017407e-26
2410,10,398.81599804354846,-8.321551552959529e-27
2411,6,398.82677096758925,-8.165434992178503e-27
2412,7,398.8280657532978,1.1196450452544747e-25
2413,1,398.8280657552277,6.49796398960381e-27
2414,4,398.8349350982826,5.596906218772808e-26
2415,1,398.84394048287004,6.528399146171304e-27
2416,1,398.8439404845599,1.2889272056150739e-26
2417,10,398.85369274913273,1.538025482763598e-26
2418,2,398.86059372280715,1.3275245909930202e-26
2419,8,398.86059373027047,9.758597672685515e-26
2420,6,398.87606612921536,4.605901114996114e-26
2421,2,398.8849717631051,-1.0767284962238076e-27
2422,6,398.88497176943247,1.588369637689204e-26
2423,8,398.893957848602,1.5638598686338062e-25
2424,3,398.90152498369525,5.225886196981496e-26
2425,1,398.90152498420184,-1.1570677967171357e-27
2426,6,398.9025923900076,5.316459693203607e-26
2427,6,398.9256703611595,-9.203301943471208e-27
2428,6,398.96022502788264,1.0712919439580332e-26
2429,2,398.9647239824021,1.731882816179601e-25
2430,2,398.9647239895735,1.1884188550193963e-25
2431,2,398.9681560648355,9.98677829058067e-27
2432,4,398.9686178129514,3.5821544488365445e-26
2433,4,398.96861781903226,2.7296976394632985e-26
2434,1,398.97843073293507,-3.1202512244374094e-27
2435,3,398.97843073815375,1.2866955117357464e-26
2436,1,399.01898600377626,1.7713330168893436e-26
2437,6,399.0189860140076,1.3438308026834493e-25
2438,5,399.0189860194919,2.2539889461163406e-26
2439,4,399.0196540238712,6.054365409403796e-26
2440,2,399.0196540261013,4.0026316392647203e-26
2441,3,399.0201265337064,2.790505180320365e-26
2442,5,399.0201265405399,8.71435757960819e-26
2443,2,399.0245059401045,5.7082617787041185e-27
2444,1,399.0407458017726,-7.504977556127672e-27
2445,5,399.0407458090817,3.0448006477127537e-26
2446,1,399.0502265609307,2.0519608775833163e-27
2447,3,399.05022657058316,1.9124645479363015e-26
2448,3,399.0709342420805,1.8379688624537214e-26
2449,1,399.0709342441437,2.6352669819593824e-27
2450,2,399.071986452298,5.7155396132983105e-27
2451,1,399.09732151360276,-4.237812805294821e-27
2452,7,399.0973215238064,8.145212837641658e-28
2453,5,399.1185105339546,1.2118776637196341e-25
2454,5,399.11851053843293,6.430743813016701e-26
2455,2,399.29791957346015,1.2842141764921102e-26
2456,1,399.2979195809353,8.164909612916362e-27
2457,1,399.2979195859648,4.5443606223503535e-27
2458,1,400.79594710403217,1.201613112788879e-25
2459,3,400.79594710844094,8.586645458108019e-26
2460,3,400.80297824381023,2.386876521801507e-25
2461,3,400.8029782465592,1.074973882203534e-25
2462,1,400.815574270468,4.330122594123339e-26
2463,7,400.81557428271344,2.452879346595334e-25
2464,2,400.81557428632414,2.3150518033749045e-25
2465,2,400.82057745948396,3.218054455164797e-25
2466,4,400.83298183377747,3.9214292742305416e-25
2467,6,400.8349657326021,5.99051549103315e-25
2468,2,400.8400311752348,9.779885662571553e-26
2469,4,400.84438764316656,5.109047180444463e-25
2470,4,400.8443876473748,1.262525903574901e-24
2471,4,400.8501496934,9.676939983952164e-26
2472,2,400.8501496979402,1.3687927996965593e-25
2473,1,400.8594287824417,3.911820425586697e-26
2474,5,400.85942879226513,5.29210502358218e-25
2475,2,400.8594287959563,6.023643300522977e-25
2476,3,400.8786060028092,4.782962523833075e-25
2477,1,400.87860600465046,-2.3404018047277785e-26
2478,2,400.91702526967174,4.4067953731972087e-26
2479,1,400.9178470236966,6.779730904337915e-26
2480,5,400.9178470269526,1.7818905667737214e-25
2481,1,400.9196556639845,1.646020267784191e-26
2482,7,400.91965566934095,3.594698685933383e-25
2483,4,400.9437914483983,6.888307348700406e-26
2484,5,400.9466581934312,1.19455279701517e-25
2485,1,400.94665819431293,3.843923489526393e-27
2486,2,400.959310313629,2.073589601195319e-25
2487,2,400.959310316357,2.2953228780170065e-25
2488,1,401.1035362940238,1.4299673241455734e-26
2489,1,401.10353629623296,2.901612896164429e-26
2490,4,401.1064938736017,1.694916775120064e-25
2491,4,401.1068660533947,-5.416649572439019e-27
2492,2,401.1068660588403,9.810224990777628e-27
2493,1,401.11090532135495,5.858873586331604e-29
2494,3,401.1109053313494,4.231677635798078e-27
2495,2,401.1109053376381,-1.4920533933892618e-26
2496,2,401.1128034028716,-6.447691949533825e-27
2497,2,401.1130357724528,3.1969400403187247e-27
2498,2,401.1130357763841,-6.0823711909176394e-27
2499,1,401.11730554734004,-1.47148908966195e-27
2500,7,401.1173055633144,1.0032418320355624e-25
2501,4,401.11803040286895,7.368498677233032e-26
2502,2,401.1282515540029,4.5550750716868353e-26
2503,4,401.1282515590801,2.5713212914020722e-26
2504,2,401.13681518346766,3.086670018420675e-26
2505,1,401.16514659017685,5.138877273730004e-25
2506,2,401.1651466027197,6.889989631084622e-25
2507,1,401.1651466075232,5.562336605207877e-26
2508,4,401.2810745285524,2.797501238676794e-25
2509,2,401.301972492186,9.701426128390847e-26
2510,2,401.3471963823945,4.5845135043436436e-06
2511,2,401.3471963877937,4.792108404975234e-06
2512,2,401.3636110124312,8.008700618082705e-06
2513,1,401.3639120038788,1.1038483751194793e-19
2514,3,401.36391201273,2.0656219657453628e-17
2515,4,401.36391201989363,1.9842940156055086e-16
2516,1,401.38448156048435,2.801139362906429e-07
2517,5,401.38448157389666,4.048009874980773e-06
2518,1,401.4568563737066,6.6404945397709245e-06
2519,5,401.45685637884617,4.6666793508261774e-05
2520,4,401.4698924804611,7.012734088194454e-06
2521,2,401.64099467275673,5.874150581068088e-07
2522,2,401.64099468393033,4.71106728025235e-07
2523,2,401.6482220482276,1.2751362568885338e-07
2524,1,401.6494660401363,3.3739979141350023e-06
2525,3,401.6494660501726,3.0295190277959845e-05
2526,2,401.6494660564972,1.9684426695001902e-05
2527,3,401.6566388310348,9.741925455739447e-06
2528,1,401.65663883416437,5.397364391506634e-06
2529,2,401.8168602829992,7.008831372703736e-05
2530,5,402.77452390379267,1.2489221551551601e-21
2531,7,402.7745239112114,1.6109078264586473e-20
2532,1,402.81309971363316,1.7592835823971168e-06
2533,5,402.8130997151079,2.6968908313903143e-06
2534,4,402.82530542293534,2.308326276762941e-19
2535,4,402.8253054282777,2.1001410928607838e-19
2536,4,402.84226416114416,1.2012481896380827e-07
2537,2,402.85847562163144,1.2965889905070094e-06
2538,8,402.89429606286785,3.232452799138416e-21
2539,2,402.8942960642785,4.864190910270119e-22
2540,3,402.90559987395864,8.702361735831054e-20
2541,5,402.9055998811309,5.319969738319325e-19
2542,6,402.90731558353946,3.8832212671680695e-19
2543,4,402.90731558734296,7.851731173643787e-20
2544,3,402.91223311360864,8.807565721895981e-07
2545,3,402.91223311743033,1.3669186214037417e-06
2546,4,402.97423627097396,1.1754581777808362e-05
2547,6,402.9914205940354,7.93806695961124e-20
2548,2,402.99142059535234,1.0507515445898993e-19
2549,2,403.02033819736926,1.1578076037204123e-05
2550,6,403.0340831428939,1.1374189377576104e-05
2551,4,403.0575986727031,3.8139656897951674e-07
2552,4,403.0675739239641,2.022737189305083e-19
2553,4,403.0675739307271,3.14874585489176e-19
2554,6,403.0866562417077,7.285510897616475e-06
2555,4,403.1433776228005,8.187479703554085e-06
2556,4,403.1650921510991,3.144784556050545e-05
2557,2,403.1650921545238,2.022365964335943e-05
2558,8,403.1678672088392,4.461469256493091e-18
2559,6,403.1833665023905,1.0744200204376342e-07
2560,2,403.18542507911843,6.726458408524581e-06
2561,3,403.1870566832413,8.555399863524679e-06
2562,1,403.18705668664916,1.161266021173899e-06
2563,1,403.1879693226051,2.4317475765558216e-21
2564,5,403.1879693326714,5.62437402018639e-19
2565,4,403.18796933845397,1.8578409361678487e-18
2566,6,403.210367343097,3.0315733336322054e-19
2567,2,403.2103673461361,2.643610334641497e-19
2568,2,403.2418917184423,2.6829443761999024e-05
2569,4,403.24576834319623,1.9636439836529238e-05
2570,2,403.2551972120996,1.9236863645819895e-05
2571,4,403.27670152867677,0.000128414985898383
2572,1,403.2795565224483,9.94109060062664e-06
2573,5,403.2795565327074,0.00015432974395302395
2574,4,403.319308821483,5.5003200542691315e-05
2575,3,403.33274116335906,2.5566147542318057e-19
2576,5,403.3327411711143,2.027990293118391e-18
2577,2,403.3443148088022,3.237207050092641e-05
2578,6,403.3805992818038,5.092779536077637e-05
2579,1,403.3955104439533,3.5785058689397354e-06
2580,3,403.39551044844393,2.3529107994452866e-05
2581,6,403.4317518115431,9.359834322243372e-06
2582,2,403.55199001914525,0.0013371256872603335
2583,2,403.56755668267306,5.253033941235112e-05
2584,2,403.5675566859736,0.000182276234268842
2585,4,403.56988151314226,2.080535558458725e-15
2586,4,403.56988152031454,3.281040166350964e-15
2587,1,403.5711779602375,0.0002423504398856571
2588,5,403.5711779717517,0.003458317313367127
2589,1,403.58521631180065,0.00011902513741314302
2590,3,403.58521632148995,0.0017043123021330943
2591,1,403.58714558305746,5.3379137621919914e-05
2592,3,403.5871455909619,0.0004513165627945191
2593,2,403.587145595272,0.0003070859192845158
2594,4,403.60969621326694,0.03842328331011717
2595,2,403.6096962154925,0.029787365627112372
2596,2,403.61795032082136,0.00016365334350139683
2597,4,403.61947729773783,0.0393231569030526
2598,4,403.63233983084,0.01910022653141418
2599,2,403.63504898704923,0.031112890129688313
2600,3,403.6635541033129,3.944235458605394e-18
2601,7,403.6635541120677,7.488872462723425e-18
2602,2,403.66834459964684,1.560852040225583e-05
2603,4,403.6853660239467,0.01624333276076055
2604,2,403.6853660294678,0.009492224253659769
2605,4,403.69590554370325,0.005671622338480209
2606,4,403.7531603629841,2.8855764804070302e-05
2607,2,403.7531603672128,2.6037848780455688e-05
2608,2,403.7571713534762,5.596594468461012e-18
2609,6,403.7571713598327,2.7381013386427376e-17
2610,4,403.76968564222034,2.9995971927699482e-05
2611,1,404.0866493517683,1.2041513723020947e-25
2612,3,404.0866493616654,3.823457054942301e-24
2613,2,404.0866493680178,3.060016781424349e-24
2614,4,404.115434962202,9.736227858442604e-24
2615,2,404.1428002794037,6.493598645742245e-24
2616,1,404.1856355121404,1.3460219427268042e-24
2617,1,404.1856355181453,3.711894012266805e-24
2618,2,404.1856355301966,4.1696484585806435e-24
2619,2,405.70953492389526,1.1447416151795936e-26
2620,4,405.71970511821246,4.480532515463593e-26
2621,2,405.7204426526673,3.2604274594217795e-27
2622,8,405.72044266295234,1.8005492995435826e-26
2623,6,405.7581803334151,2.5708717116562183e-27
2624,4,405.7692487430022,2.325856640517931e-26
2625,4,405.7692487501622,1.6083934378219505e-26
2626,2,405.80558911389016,1.4846360999461474e-26
2627,6,405.8055891201261,2.876452609932404e-26
2628,2,405.80948163311314,-1.501197825744676e-27
2629,4,405.80948164218444,1.0267048100902761e-26
2630,4,405.8108252810475,1.885943354596012e-25
2631,2,405.8260431276003,4.197705173071149e-26
2632,3,405.8378316425774,1.4948360182218774e-27
2633,3,405.83783164621946,5.538585990274039e-28
2634,2,405.8452716940701,6.76373470744159e-27
2635,2,405.8452716966508,4.615590132975805e-27
2636,1,405.86288481345036,1.2450272080040248e-27
2637,1,405.86288481530346,-5.960534906253467e-28
2638,1,405.891824168315,5.359205426166107e-27
2639,7,405.89182418391465,5.616502975925055e-27
2640,2,405.9336319100448,5.280664733820773e-29
2641,2,405.9336319177669,1.7386760874921992e-26
2642,4,405.96107295272304,1.2574326347477767e-27
2643,2,405.96107295511456,1.0089235673703007e-27
2644,6,407.2211188820829,3.6147045877211477e-29
2645,1,407.26283800878673,1.7028915894144087e-25
2646,5,407.26283802043645,2.306275550820906e-25
2647,2,407.26283802486614,3.111659530942476e-25
2648,2,407.3180795031267,6.930813553519751e-27
2649,1,407.4346315024118,2.805816210767081e-27
2650,2,407.4346315128605,1.8572574436092203e-28
2651,1,407.43463151708374,5.32977272096895e-28
2652,1,407.45581499047057,2.756340392549075e-28
2653,3,407.45581499964055,3.3514707952192716e-28
2654,2,407.4558150055009,-4.159147539951129e-28
2655,4,407.4738337913145,1.1949693294488207e-26
2656,2,407.5014716689029,6.829503933757996e-28
2657,4,407.56226396032616,1.79526377149064e-26
2658,1,407.73431029270114,6.11169875595736e-27
2659,4,407.73431030393294,4.264374563054963e-27
2660,3,407.734310308746,1.1784126426756289e-26
2661,2,407.80729553920355,2.3939496544407158e-26
2662,2,407.807295546329,8.63969065969329e-26
2663,1,407.8306219535648,2.00854434221658e-27
2664,5,407.8306219599117,2.5191713701461403e-26
2665,1,407.98489547046165,6.684940695252002e-27
2666,2,407.9848954834315,1.1630414197339889e-26
2667,1,407.98489548841826,1.94165612096406e-27
2668,2,408.039317714778,8.890445629100772e-28
2669,1,409.7199483681011,4.0625111524314473e-20
2670,7,409.719948384065,1.2123925023375674e-18
2671,2,409.73255475126234,7.243507715096757e-06
2672,2,409.7325547574833,7.543111165214235e-06
2673,6,409.8178209918251,2.7489779012007578e-05
2674,1,409.90838406381727,7.209966598926599e-07
2675,3,409.90838407377714,6.448056304619747e-06
2676,2,409.9083840799476,4.233913330217217e-06
2677,2,409.9188831144461,8.977470494191373e-06
2678,1,409.93231069357626,9.4427247091926e-07
2679,3,409.93231069770854,1.3447406859196675e-05
2680,1,410.02817751080556,2.144654121063563e-12
2681,1,410.0281775169119,1.7792810796121115e-11
2682,2,410.02817752940473,1.5986775855800975e-11
2683,1,410.1088155737398,9.059552131330238e-08
2684,1,410.10881557528273,2.9181867443654075e-07
2685,1,410.62089477812697,5.543711378686526e-07
2686,4,410.62089479399356,6.077925898948761e-06
2687,1,410.6208947944656,2.1198377158768474e-06
2688,4,410.6938536927869,1.7400377785787839e-06
2689,2,410.69791704899353,5.603713155986227e-07
2690,1,412.94680993376505,7.934553724535942e-26
2691,1,412.9468099401797,-1.6705234065403737e-26
2692,2,412.9468099534697,4.998453431774282e-26


==> anc/ClO_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,1,0.0,2.6673468834827686e-34
1,2,0.0013418745030548962,2.1154340227615684e-12
2,2,0.19432197351136438,0.05693634256800807
3,2,0.1964436640492977,8.22040184125525e-06
4,2,0.20739040899707106,0.0007971465445687022
5,2,0.29546178414148017,1.3722704087960954e-07
6,2,0.2955079014598141,1.1034339354298036e-05
7,2,0.34083688234329657,1.0924501620615279e-05
8,2,0.34085574066216395,0.0006091753565037314
9,2,0.3499699292266314,2.2913316837077844e-06
10,2,0.37097578458030966,0.0017448630974001564
11,2,0.4020379172804951,1.343118495290098e-22
12,2,0.4032777192384174,8.211668223744885e-07
13,2,0.404523153969194,3.4121704105478975e-06
14,2,0.4057727134588731,4.992174745565019e-11
15,2,0.4072067709790872,1.0352037476948213e-05
16,2,0.4073541015802675,5.001477027944155e-06
17,2,0.4241521700445219,0.001802033984643235
18,2,0.467828964667774,3.511739019078757e-05
19,2,0.468465448288498,1.596995947549512e-07
20,2,0.469100030522668,2.4708753947333546e-06
21,2,0.4697388972879253,1.2610092368827694e-05
22,2,0.4766590914024391,0.012048094205696705
23,2,0.47914097924603993,1.5901383586554572e-06
24,2,0.48067615555385146,0.0021572323363188714
25,2,0.5286372325793991,0.07313332186171366
26,2,0.5386532566495816,1.7399341692404874e-05
27,2,0.5393045356944413,0.00047435766788586284
28,2,0.5902389386889126,3.7010113540666472e-06
29,2,0.5902606515001025,2.411425029804356e-05
30,2,0.6408908656301264,2.339589809342199e-06
31,2,0.6415797776028285,1.998092913428472e-06
32,2,0.6422688512524246,9.526009262226364e-07
33,2,0.642960109714295,-3.2820161214549907e-09
34,2,0.6788650965676197,0.009176852252550364
35,2,0.6827518422446701,0.000615050733004242
36,2,0.6828116281685652,0.005953676170382401
37,2,0.6886248148623508,0.5122722879161115
38,2,0.6892810193620562,5.6086624709560576e-05
39,2,0.693463200741121,0.009608215755768755
40,2,0.6996082471923728,0.6617881218498843
41,2,0.7005489087797514,2.3760838368964342e-05
42,2,0.7156984561544277,2.3358522733177398e-06
43,2,0.7157067423881927,0.0005652427160301581
44,2,0.7916877722282152,0.0001363233080914705
45,2,0.7917266969228649,0.002767161867162299
46,2,0.7928474043034157,7.941049461036533e-05
47,2,0.7929185011016671,2.897748501996299e-06
48,2,0.7985365245465346,0.011661456645257234
49,2,0.8004444083848057,0.00404738535120742
50,2,0.8184263177464572,0.014773726075612784
51,2,0.8311702220547659,1.217635309084475e-06
52,2,0.8316359595679614,1.8138532814229496e-05
53,2,0.8321025003043587,1.4972121869821396e-05
54,2,0.832568152575277,1.4576018242919288e-05
55,2,0.8326679720057655,0.10674671864055606
56,2,0.8343920237296061,6.329173517431227e-05
57,2,0.8344219189885962,0.04685636034329878
58,2,0.8347772646967542,0.0009209949333704394
59,2,0.8374469649212415,0.011516610636075397
60,2,0.8467554682475793,0.09489804413767987
61,2,0.8626137611998956,0.013947374294838178
62,2,0.9146468780244277,5.751353721246066e-20
63,2,0.9152955026784184,2.7256248599096857e-06
64,2,0.9156943935712434,0.016970127489831014
65,2,0.9159198002186031,0.00010960447380631104
66,2,0.9172089119484781,9.516053873465894e-08
67,2,0.9185124317192503,2.496123171014106e-10
68,2,0.91993395024042,0.0015407278523735008
69,2,0.9201336501085962,2.457109296124651e-07
70,2,0.9334006873735916,0.10512197506075492
71,2,0.9671770241967579,2.5164225624900426e-07
72,2,0.9671899287894803,8.807087594535696e-07
73,2,0.9698312127626423,0.40496175454976746
74,2,0.9721043969017273,4.4774982253829056e-08
75,2,0.9757338276544942,0.22009889490281365
76,2,0.9878314002085062,0.00013134792410292127
77,2,0.9887076744519163,3.5065029432724135e-08
78,2,0.9896109536246058,2.469051509068876e-05
79,2,0.9905436362271303,1.3467043399293267e-05
80,2,1.0071983010288932,5.800594075619755e-06
81,2,1.007934553554719,2.5089575028445104e-05
82,2,1.0087282389246184,9.70777502513623e-07
83,2,1.0092374377471742,4.920506370892834e-09
84,2,1.0092464098360097,7.60382120739581e-08
85,2,1.0093061818109845,2.470312066242042e-05
86,2,1.009409178526539,3.565296657598414e-22
87,2,1.009582136074755,2.196832555702692e-06
88,2,1.0110088480905688,-0.00018934649342144873
89,2,1.0119464481432487,3.3525757971802114e-06
90,2,1.0216314493389973,7.060868831660529e-05
91,2,1.0216371340105752,3.530755760349175e-08
92,2,1.0216694999620586,2.2399305940250165e-07
93,2,1.0216883616608357,1.2890681160079736e-06
94,2,1.0321559998672,1.0438233438126662e-05
95,2,1.0321811446676747,8.842993338439349e-05
96,2,1.0452470121746273,3.3324757842835065e-07
97,2,1.0461454524715919,0.015077063236601976
98,2,1.0493671764882038,8.277921136651987e-07
99,2,1.0500607931747936,0.004069363747872445
100,2,1.05902933661514,0.1092277319475143
101,2,1.0597141967167545,1.3505510539479904e-06
102,2,1.0599265923450503,4.918676156315654e-20
103,2,1.0618314276797491,8.841081422757385e-09
104,2,1.0745653713307775,1.3881076925491176e-21
105,2,1.0745773935783518,8.742586918894672e-22
106,2,1.0823801795064583,5.557299415492555e-05
107,2,1.084251365609589,0.0017314969403248175
108,2,1.0916232111783302,0.0008909442101862899
109,2,1.092300450521293,7.206240314217075e-06
110,2,1.093094098521874,0.04449426874034578
111,2,1.098808707612534,0.07782174796160835
112,2,1.0991534303118442,3.5388509644004835e-05
113,2,1.104795605164668,9.054865877770522e-06
114,2,1.1049023741038582,0.008349673076467903
115,2,1.105272823115115,3.1443505063389556e-06
116,2,1.1057803509283985,8.034648976132655e-06
117,2,1.1057996360751758,0.00016981758098825924
118,2,1.1062460930011184,0.020959488162077905
119,2,1.1063334291309275,0.00023833862689858718
120,2,1.1138191122983017,0.03672238242543234
121,2,1.1280733270608607,0.016440937911407633
122,2,1.1329398701502669,3.338480326633253e-05
123,2,1.1330978581671616,0.0018621467969723578
124,2,1.134536458830894,5.974225123957461e-07
125,2,1.134754130665101,0.0006407032552391645
126,2,1.140006551716283,9.022426722611953e-21
127,2,1.1403405387129624,6.410295712768123e-06
128,2,1.140564399499226,9.528101723223938e-06
129,2,1.1406686639060126,3.7764499918822866e-06
130,2,1.140769527588418,0.0005090676033995109
131,2,1.1410982078970164,1.478432908856828e-19
132,2,1.1421893206344294,0.01255957564624604
133,2,1.1422839280878634,0.04576577650072791
134,2,1.1433345075707848,2.99584187960461e-08
135,2,1.1443275089093277,5.715378427680376e-06
136,2,1.1551977716487727,0.23135677807802513
137,2,1.1558041334570817,7.176535157718899e-10
138,2,1.1660642456060941,0.00016781436899011265
139,2,1.1661141671538644,5.327588396861324e-07
140,2,1.1713026167783482,4.5968723364023454e-08
141,2,1.1715569304762994,0.007109536475927194
142,2,1.171819064467968,1.6098855975125633e-06
143,2,1.1720782973293353,4.144917189880982e-06
144,2,1.1730055474847632,0.4029516255562264
145,2,1.1737757115752174,1.4649836796392386e-05
146,2,1.1751479508350258,7.124226476607091e-06
147,2,1.1751936369170153,7.764831041371215e-05
148,2,1.178358885881721,0.0017573435389408305
149,2,1.1835134003360963,0.000296154659612758
150,2,1.1836254489982139,1.8812510335317345e-06
151,2,1.1843378002459986,4.899768059519791e-19
152,2,1.184392209709813,4.321902213642799e-05
153,2,1.1844802590931067,2.4285535682929752e-05
154,2,1.1846066933561588,4.7829267689691654e-08
155,2,1.186930858086157,0.41835832571973597
156,2,1.18875988177183,1.4308159046667677e-05
157,2,1.189206682657641,5.374995491337865e-20
158,2,1.1900527187962098,0.0006083453017882337
159,2,1.1902848659719893,0.007651487252544755
160,2,1.1903108884608855,4.742211724870047e-17
161,2,1.1905150672040463,0.0026736618651639573
162,2,1.190845072899151,0.0021076377123148147
163,2,1.191424969039872,8.834972934865773e-21
164,2,1.1916257375744408,8.649647257059385e-08
165,2,1.192402925090164,1.602841726633973e-06
166,2,1.1925533921710212,8.618057316298045e-07
167,2,1.193392918281802,3.164054079950478e-07
168,2,1.1935931489932727,0.0008143037697318037
169,2,1.1936757772172086,5.382348560539144e-18
170,2,1.195783413334766,6.0230644957935255e-05
171,2,1.1966995598833137,0.0006736145544949809
172,2,1.2006698380963599,0.0004236436463578854
173,2,1.2023168250215122,5.463901366064662e-07
174,2,1.202407346383211,3.8576294262391544e-05
175,2,1.2025436965978997,3.560871221491007e-06
176,2,1.20287758845609,4.063089199118636e-05
177,2,1.207839441170563,3.165342342770003e-20
178,2,1.2084284003393577,0.0011742713421944964
179,2,1.208506904671367,3.002567650621307e-05
180,2,1.2085522815475542,1.1564137299552023e-07
181,2,1.2092032182843013,3.8090747061142185e-05
182,2,1.2099315214987882,8.647646676051505e-08
183,2,1.2106411009385738,0.004347750776753242
184,2,1.2212099372045486,1.1012609120411963e-06
185,2,1.221812265019821,0.04610182422052922
186,2,1.2228741207977691,6.818036884544862e-05
187,2,1.2238400214416743,0.019513981917813
188,2,1.2317173360993365,5.120146923757042e-06
189,2,1.2322091015656724,1.3097595098431348e-06
190,2,1.2327074743026287,5.371402394032739e-07
191,2,1.2332073551121994,0.00023860161869310832
192,2,1.2339973264474793,0.006201793619454496
193,2,1.2361648471140825,3.27864028794813e-06
194,2,1.2369171529552432,0.054413986391892905
195,2,1.2370960241123612,4.2155819401801627e-19
196,2,1.2438798934587112,3.249438599634468e-22
197,2,1.2447488443508519,9.910075886157244e-22
198,2,1.2456358180038478,4.847403316314312e-06
199,2,1.2465419750119509,2.487948121024244e-06
200,2,1.2465814384945588,9.965562409336166e-07
201,2,1.2466091367965646,1.1511121928875734e-05
202,2,1.2466560494783607,9.337246493854468e-07
203,2,1.2467465425118007,-2.4665703039480204e-07
204,2,1.2479651121982442,7.043800270838603e-21
205,2,1.2487750538221007,2.1313169065117602e-05
206,2,1.2491213939485988,0.0013505138053675906
207,2,1.2495604077132612,1.9643674565889727e-05
208,2,1.2503329332454314,2.803672428008506e-07
209,2,1.2525902001382292,6.776283938706906e-21
210,2,1.2550352968820562,2.275898408465506e-20
211,2,1.2555813799692714,4.609810278934403e-08
212,2,1.2555848395533076,1.0368264560395899e-05
213,2,1.2564321546146857,0.031220974605918717
214,2,1.2577013346716512,0.028539267531590758
215,2,1.2577725868599146,1.3236787117681273e-06
216,2,1.2579284530575023,0.01091370856337931
217,2,1.2590005163017395,0.001304178666771857
218,2,1.259915034887399,2.2735281585015882e-05
219,2,1.2638589628288628,1.1859161709718056e-07
220,2,1.264852009119977,0.02710282870726319
221,2,1.2654028342848278,9.389626316934317e-05
222,2,1.2659128589695001,1.9453198493616778e-05
223,2,1.2660793626666873,7.5155632548451e-05
224,2,1.2661897780845948,1.356659602647214e-07
225,2,1.266927071937971,2.1947783840347167e-05
226,2,1.2675100364211858,4.986701928169839e-05
227,2,1.2679614476857068,7.767710624980591e-06
228,2,1.270458098677409,6.98638112379789e-05
229,2,1.2710473431694709,0.16991728229805914
230,2,1.2728558947095507,0.00628990842300382
231,2,1.2741466067197962,4.104579210934921e-05
232,2,1.2771527882945293,1.1604283433146337e-20
233,2,1.2774458021324335,1.416452179696348e-05
234,2,1.2777540384231543,3.604956358216368e-06
235,2,1.2780751085849715,2.6827668774727e-08
236,2,1.2801383015910233,0.00011171825265702908
237,2,1.2803328134255025,0.008222104338454213
238,2,1.281646857168539,3.2668838432277924e-05
239,2,1.2830605808309201,0.029039057180702814
240,2,1.2832899776366276,0.006529620500434531
241,2,1.285399773039444,1.957629634399299e-20
242,2,1.2870197128628433,1.8322917307304272e-05
243,2,1.2951376049720693,0.044360691216585604
244,2,1.2970735567095062,0.0012104274595006446
245,2,1.2983283707281998,0.005617451275351188
246,2,1.2984158856399972,0.0010079281594471618
247,2,1.2985694422137612,0.004327476840159278
248,2,1.298670686294713,0.00034617851667363643
249,2,1.2989370263351248,0.017051930127942552
250,2,1.2998649959953354,0.3015608852890439
251,2,1.3004392804782583,3.938171469615281e-06
252,2,1.3012353612787138,0.0008583435473643606
253,2,1.3018396247443889,0.08271375186266289
254,2,1.301890060908363,0.00011595936759551858
255,2,1.3073758698819802,0.00015770630219844766
256,2,1.3077262462696808,0.0020398920445842653
257,2,1.3077978093590445,4.305719525027994e-19
258,2,1.3080037887548315,8.898279985694073e-05
259,2,1.3080646690394815,0.0004240930758626951
260,2,1.3084137736050252,4.778944541563692e-05
261,2,1.3099678561414976,0.03789767015902416
262,2,1.3217936083773338,1.2177947458102128e-06
263,2,1.3226700684271009,0.02358085804385465
264,2,1.3318598002489352,-2.5365715530202958e-06
265,2,1.33193139011712,2.391684280119867e-05
266,2,1.334124612034202,3.3877037649839404e-20
267,2,1.3342230881492014,8.279990712085913e-05
268,2,1.3342282712426368,8.470382290900174e-18
269,2,1.3344768347843683,2.773336108678052e-07
270,2,1.3361035741080514,0.0033901072776630647
271,2,1.3362459263390747,3.931297904714337e-05
272,2,1.3384619984758501,4.993096695565923e-22
273,2,1.3390280364064893,4.0145795448694326e-22
274,2,1.3407111160206568,3.150582022097319e-06
275,2,1.34071503334917,6.808319762182584e-05
276,2,1.3421198095470572,1.635585270069096e-05
277,2,1.3426014987657027,1.3398057740132812e-18
278,2,1.3426470742839456,0.00010459569213838271
279,2,1.3432517886344613,1.8623353783319441e-06
280,2,1.343923637553189,-2.075159545022051e-08
281,2,1.3440437415194992,5.033842813263403e-05
282,2,1.3452341123072529,0.0003096239211952548
283,2,1.3463235246639442,1.5741468094358723e-06
284,2,1.347196362011914,0.0003172214397746783
285,2,1.3473177450620142,0.04757697732798911
286,2,1.3474198849385175,0.0204417340141481
287,2,1.3477279593662388,9.383631812466102e-07
288,2,1.350056786103778,5.9936942580309055e-05
289,2,1.3534033104890568,2.1694096936073513e-05
290,2,1.3554440344930754,0.029624734474374925
291,2,1.3569845900857445,0.004162078394439106
292,2,1.357594753494368,3.7039911149641185e-20
293,2,1.357861000671278,0.0175224825588849
294,2,1.3619034635396474,-1.7642573468114829e-09
295,2,1.3622969904599813,0.0019891794101354224
296,2,1.3650609626118921,0.00013576061051219696
297,2,1.3654329755397612,5.8993704011350536e-08
298,2,1.3657679320459692,1.3370861715994933e-06
299,2,1.3660861923834773,9.124580893901209e-05
300,2,1.3691380899946353,8.673314630923618e-05
301,2,1.3695052646892236,2.4430270749421646e-05
302,2,1.3739805207007976,1.7816316118384102e-20
303,2,1.3740836404268748,1.0953179096882483e-05
304,2,1.374243460677917,9.8649550253738e-07
305,2,1.3744545696678188,2.8076624977710474e-06
306,2,1.3788407277231727,0.0004536405080504933
307,2,1.3789084610057216,7.08514673414096e-05
308,2,1.3790344629665015,0.0013353027444246198
309,2,1.3792045639286243,0.011758563011108879
310,2,1.380027465411331,1.8487151234035143e-05
311,2,1.3800670256061949,0.007252993252338826
312,2,1.3802172439611695,0.2801981690594024
313,2,1.3820297548172675,3.828710538580232e-18
314,2,1.3821578727026917,0.06512974700199942
315,2,1.3838306134595086,4.731300101879088e-08
316,2,1.389833788220244,0.0008198181334148907
317,2,1.3912278845317587,0.2956424636968736
318,2,1.3923965665920832,2.8663483776695703e-06
319,2,1.3939563042423515,2.6007561750064212e-20
320,2,1.394072538106684,2.8545775246201434e-05
321,2,1.3952013638860308,9.108546982501693e-06
322,2,1.395232218390447,2.3635070886517955e-05
323,2,1.396595204170012,0.006426281976645558
324,2,1.3974389347456508,0.00010909390746311222
325,2,1.4012246876148993,0.019743048233574294
326,2,1.401788894008405,0.2766913315517796
327,2,1.4027110881697809,4.232111654935884e-07
328,2,1.4095685791475034,0.00010150354319623698
329,2,1.4099723370256925,0.007326081331542974
330,2,1.4122960926702035,0.09325770392249132
331,2,1.4151884655259437,1.0415638828446415e-05
332,2,1.4153674805597802,0.0006867109729165358
333,2,1.415646656223089,0.0026815010822703843
334,2,1.4159654551532412,0.00951927825378707
335,2,1.4172608641325724,0.3730873659902937
336,2,1.417325058035658,0.02211857169174944
337,2,1.418131352917726,0.0031909238305981216
338,2,1.4191503358467799,4.42079669848761e-05
339,2,1.4192002233239691,0.0005877381382854359
340,2,1.4222253374058482,0.021108221838975608
341,2,1.423493802869757,0.03570762731912924
342,2,1.4242709003507343,1.0637826304512874e-05
343,2,1.424349382957189,0.021569425890684897
344,2,1.4288315218030903,0.40205647691327595
345,2,1.4289021934164339,7.677569741969302e-05
346,2,1.4327145504746568,0.011324113570212551
347,2,1.4334306611219745,0.0025426417430029573
348,2,1.433683153154334,0.00028135532327178484
349,2,1.4343069850581287,4.9246039481155916e-05
350,2,1.434954549758686,2.343995426171102e-05
351,2,1.4349947302234796,0.08148895598492215
352,2,1.43569945743468,0.0002824263422529505
353,2,1.4358154354331418,0.0006354575839091955
354,2,1.4358802112312787,0.0032203630824594784
355,2,1.436437120600658,0.006114583718375897
356,2,1.4403604688754967,2.1551341311670816e-06
357,2,1.440455990033115,1.8379050646416592e-07
358,2,1.4405359341528765,0.0015776717618242193
359,2,1.4406531488295968,2.495347242958116e-19
360,2,1.442366821704013,0.0857152390811049
361,2,1.4457119021085418,0.00029763560495869857
362,2,1.4462875949195677,0.00023291161426429316
363,2,1.451722956612457,0.02829346148208767
364,2,1.456808466749294,0.006670560045837139
365,2,1.4573167575589423,0.021064784943528772
366,2,1.4576645330949987,0.00014127324240865616
367,2,1.458026049304749,0.010262385306078625
368,2,1.4587135908624305,0.0004833308125825234
369,2,1.4596364746664676,0.04128948638218659
370,2,1.4606051100737432,7.255167147933184e-05
371,2,1.4614911020283898,1.7007522018633227e-06
372,2,1.4615061739314115,2.9887555937936213e-05
373,2,1.4649812661941723,0.0061972749347230845
374,2,1.4689422501467106,2.237098056100732e-05
375,2,1.468963244944348,6.408037070468178e-07
376,2,1.47177046283457,0.0561713634216237
377,2,1.4721860461918368,1.6664022363371553e-05
378,2,1.4722465627557995,0.017588525314594143
379,2,1.473068156297245,0.00011833882617220993
380,2,1.4774409924243628,-1.164337937407419e-06
381,2,1.4777825148999,5.214506760833618e-05
382,2,1.4781686119667938,1.1461805361193588e-05
383,2,1.4784592309108575,1.5587281938481863e-06
384,2,1.4785651784662832,2.789054840371025e-06
385,2,1.4790077466275307,6.3322010721682e-06
386,2,1.4791558811552932,1.3030684681015186e-05
387,2,1.4793535304710304,0.00021665944655240176
388,2,1.4824522803668287,0.00012666487843238441
389,2,1.487419583719884,0.0025615586820284517
390,2,1.4882366299868863,0.003620671528718193
391,2,1.4895136404685445,0.00011832668632151061
392,2,1.4906919978718634,2.93575508494758e-07
393,2,1.4908836920881186,8.331605250092659e-05
394,2,1.4910351785280227,2.6742775416735654e-06
395,2,1.4911287055781486,-5.616320401950398e-09
396,2,1.491408347383981,1.7793965270939775e-21
397,2,1.4916566907053266,1.1237616725610204e-05
398,2,1.4919918449472789,1.561543209965717e-21
399,2,1.4925953926222064,8.269082764042142e-06
400,2,1.4932259694730874,1.6250716272894307e-07
401,2,1.4940789071171139,0.0017479137752752262
402,2,1.4957350132542615,0.01464763991383959
403,2,1.4962806359338856,4.8185445022177065e-06
404,2,1.506077041153162,4.214208722431929e-22
405,2,1.5064756723389792,3.698044596608486e-05
406,2,1.5068833331349651,9.457400050844371e-06
407,2,1.5072855143405377,3.713757358992195e-10
408,2,1.5084416626486927,7.216317718388205e-07
409,2,1.5088122654159406,1.7191630249394748e-06
410,2,1.5092173155908313,7.778575087261508e-07
411,2,1.5096615566474156,2.6566077147031886e-07
412,2,1.5112455834656657,4.356351537985636e-05
413,2,1.5127112946260013,7.669152684813654e-22
414,2,1.5137703897013353,0.00031216460362125967
415,2,1.5142193902421468,7.484343977296292e-05
416,2,1.5144210943518601,5.462229669885927e-05
417,2,1.5216379021204602,0.0025639320951520526
418,2,1.5221953035362503,3.597894491893251e-07
419,2,1.5291641165321153,2.120905403611013e-20
420,2,1.5296848978531443,2.6710529704557826e-20
421,2,1.5303258421627106,2.9232624147480472e-05
422,2,1.5312215195851877,2.689760078559506e-08
423,2,1.5315480577613698,0.08144729584397589
424,2,1.5315863816670117,-1.7296945200926113e-08
425,2,1.5318599465186935,0.04491172744613241
426,2,1.5332001728932028,0.031836172853939616
427,2,1.5334321488222713,0.0008543336361854903
428,2,1.533450984560659,0.013053385568831163
429,2,1.5338346849558775,0.00032437588016237664
430,2,1.5342778795353524,8.233234837159419e-20
431,2,1.5351898742261483,0.0001376137705660542
432,2,1.5352290091602754,1.1663751872645412e-05
433,2,1.5402888902775658,5.472492372386265e-06
434,2,1.5405378931864107,6.463124391207614e-05
435,2,1.5407982973408707,9.197757959681553e-07
436,2,1.541079797955149,1.1790407275303962e-06
437,2,1.5421994631444704,1.0121200216146366e-05
438,2,1.5422207029131414,-1.1124086441480681e-08
439,2,1.5434862380238883,0.06376778144426312
440,2,1.5526134391712958,0.019768601248800834
441,2,1.5531449367763344,0.009653782465727581
442,2,1.554602059968829,2.7113389739885826e-09
443,2,1.5557855290666112,0.034359271794320835
444,2,1.556301672910081,0.002356271410351912
445,2,1.5564113446693,1.7698053540241826e-05
446,2,1.560484188678629,6.809761435468126e-05
447,2,1.5620465050999428,-1.1405284443974934e-07
448,2,1.5624328976794004,0.00015286590104752784
449,2,1.5628951829720563,2.8938499124818593e-21
450,2,1.5661391455702187,3.1623733846363708e-06
451,2,1.5667812863516701,1.241757944307847e-06
452,2,1.5673902453393112,0.0010171090345714486
453,2,1.5681055285289176,0.0012716281874523357
454,2,1.5682059539841475,3.0137952144364753e-06
455,2,1.5684634828096478,0.12516932027945904
456,2,1.5688005297104155,0.022931724265136094
457,2,1.5726154224381617,6.017261741104485e-21
458,2,1.573617278019242,7.005020317275233e-06
459,2,1.5756031467265075,1.570011445501988e-05
460,2,1.5756661738558932,4.4173280891786046e-05
461,2,1.575729126571673,6.837680658614164e-05
462,2,1.575972680730274,8.084548872784052e-05
463,2,1.5760996944394492,4.65061922593824e-06
464,2,1.5765848609003115,1.2702495924911064e-05
465,2,1.576666095072028,8.9562713270687e-21
466,2,1.5770619995046218,4.101962347898403e-06
467,2,1.5780094361882675,0.0020524125387615206
468,2,1.579259649779715,0.0036319909335691637
469,2,1.5800214983390788,0.000135399169440536
470,2,1.5801494796130555,0.014156978149576513
471,2,1.5807872210706364,0.0025494238095273973
472,2,1.5811281167476636,6.735495387034718e-05
473,2,1.5840403208962925,4.384676470649581e-06
474,2,1.584358715635858,1.3486222241236947e-05
475,2,1.5860144104484561,0.0024270006965495276
476,2,1.5860947996063715,0.002076943617592662
477,2,1.587710810299086,0.26409543982864747
478,2,1.5886304223537309,0.000716479267319264
479,2,1.5887070193592763,0.02012151162670784
480,2,1.5931263847032824,4.2776777511649363e-19
481,2,1.593468312582445,0.020026458901622655
482,2,1.5938086665881883,6.487921260648153e-19
483,2,1.5939269545356183,0.05427912795302237
484,2,1.5945013075076986,9.319670210623949e-05
485,2,1.5949548936615656,0.0006351037316179453
486,2,1.5952054240729012,4.32773831734679e-09
487,2,1.600549803598824,0.032193038527290566
488,2,1.601022950155425,0.013050940937866807
489,2,1.6013147105105645,0.005681282254436072
490,2,1.6016637402228753,4.3285937212152024e-07
491,2,1.6020770590168922,0.005228306826812471
492,2,1.603797432043848,0.4607954145085444
493,2,1.6047109842143072,0.020931096360692847
494,2,1.6050348192020465,2.0088382855565743e-05
495,2,1.6065447590574422,0.008727447739128886
496,2,1.6071382168728405,0.023842408272860147
497,2,1.6082223280775452,0.0019785191618443467
498,2,1.6136228606194436,8.169264547965354e-20
499,2,1.6138817447133533,0.0002072158998931226
500,2,1.6139607914641374,0.0003502047074230508
501,2,1.6141565156824527,1.707850308014936e-05
502,2,1.6144415793498865,2.0091706814231867e-07
503,2,1.6150007792662109,0.03039055116159947
504,2,1.6164552651766826,0.00013280881260984516
505,2,1.6164977453958045,4.1162979576420125e-05
506,2,1.6203584826504311,0.04722983425657901
507,2,1.6208129739023889,8.149138661048608e-05
508,2,1.6218693899289747,2.038275594104627e-05
509,2,1.622090420546897,0.0004239099099450735
510,2,1.6221932559462857,4.302462342450291e-05
511,2,1.6225774401309536,5.874306783380205e-06
512,2,1.6226710986205717,0.0025745525723441165
513,2,1.6228753811768684,0.015738641188511808
514,2,1.6229181693781811,4.302920116949871e-06
515,2,1.6233286821152433,3.264367001392459e-05
516,2,1.6330550580742056,0.08444339308600549
517,2,1.6339769149575432,7.667647953335973e-21
518,2,1.6341649082119147,0.00011957325082419941
519,2,1.6352534603349795,7.273527358976873e-05
520,2,1.6355949773455905,0.03568221054944769
521,2,1.6365261980132573,8.395457512318634e-05
522,2,1.6376539915595458,9.243009574256124e-05
523,2,1.6377935236029089,9.069518110771613e-05
524,2,1.6378131276389922,8.862024868027346e-06
525,2,1.6388517631320383,0.12524611535958138
526,2,1.640797674000055,0.001493613757529576
527,2,1.641437178842125,1.7694660789605424e-05
528,2,1.6480227715428555,0.0031496005068619047
529,2,1.6496263966704419,2.5373994270850753e-05
530,2,1.6497024172000465,0.026467048991551473
531,2,1.6581446943830542,1.1139476899808758e-05
532,2,1.6581462371633506,0.00016062382591967427
533,2,1.661012796964087,4.529182256348155e-06
534,2,1.6610260056439756,5.652093038257132e-05
535,2,1.6612375611317702,4.0971503252566516e-09
536,2,1.6613989451118414,0.00013286934954387982
537,2,1.6617152919025102,9.12692197351226e-05
538,2,1.662202891507377,2.382175348978088e-21
539,2,1.6663007025185834,0.0015018544719129338
540,2,1.6685820466732366,0.00010070442626725784
541,2,1.6692477326129165,1.2353814825266445e-05
542,2,1.6741801074753084,2.8109547773758944e-05
543,2,1.6748512462876306,4.452628638705585e-06
544,2,1.6754995111913331,4.692324297446275e-06
545,2,1.6761296878543135,3.9956534791776816e-05
546,2,1.6772432312018282,2.5137114881352234e-05
547,2,1.6777269353365227,5.4157662233985724e-05
548,2,1.67809250551295,5.987772301729218e-05
549,2,1.6794669477436628,0.01750599232042517
550,2,1.682269438593039,1.6708006320671373e-05
551,2,1.6841009109177776,1.1263440736805868e-07
552,2,1.6895948585721499,0.0009165687846860325
553,2,1.6913248418233024,0.0059117911056205535
554,2,1.6915866277325904,3.7513738189420335e-06
555,2,1.6917302205139322,4.650564994556331e-05
556,2,1.6952639341953954,0.053404398209139725
557,2,1.697070488213626,0.0066815773373873275
558,2,1.6971458950461056,2.4900005134260403e-05
559,2,1.6990098204772721,6.7558021670045745e-06
560,2,1.7014457335204725,0.015411645320856822
561,2,1.7032497808760354,1.8435983644229558e-06
562,2,1.7034555183677185,8.824341760114653e-06
563,2,1.7037125818509367,2.6995614070256353e-06
564,2,1.7037838281848963,7.144201129062705e-22
565,2,1.7039113965286106,7.174874936800586e-06
566,2,1.7041162758506516,2.1136349648218367e-05
567,2,1.704908999288591,6.123388189532491e-06
568,2,1.7056999072262897,2.650482698136738e-06
569,2,1.7104530641643123,1.5778608259103426e-06
570,2,1.7119473567266823,0.0026992364250073004
571,2,1.7136726952847994,-1.229908305951005e-05
572,2,1.7177351453963183,0.016104916698776284
573,2,1.7274917067002207,1.2467325559318778e-05
574,2,1.727507198327089,1.3888159275141075e-05
575,2,1.7288029609607065,8.181076656840973e-07
576,2,1.72895750591033,2.9991369259505975e-07
577,2,1.7291104616205075,1.0470966551773453e-05
578,2,1.7292566501475903,0.0002815289515412131
579,2,1.7332111890654005,0.03597091790796647
580,2,1.7336719119666668,0.02132588388843744
581,2,1.7339125152938095,4.471120139165789e-06
582,2,1.7344041367670116,7.67395598255078e-07
583,2,1.734912602303666,1.4532275834863772e-06
584,2,1.7349560075169848,1.5117018924724006e-05
585,2,1.7382715544404164,4.785136999948183e-05
586,2,1.738326987726623,3.4736707509404135e-06
587,2,1.7386642858249388,0.001765324619672669
588,2,1.7389628457870003,0.03481992669402778
589,2,1.7409815318019355,8.126908643829275e-21
590,2,1.7413688338837119,4.688274593969585e-06
591,2,1.741525634917025,8.94762371032109e-06
592,2,1.742078243952733,1.9462287849157248e-05
593,2,1.7426433332999522,1.9147518094752235e-08
594,2,1.7432234425641582,0.018785261860666737
595,2,1.7468323907675085,0.044433310197089154
596,2,1.7476021709821907,1.0233271226016242e-05
597,2,1.7514090101187776,3.4241151658791875e-05
598,2,1.7514293527435711,-1.7482703738541846e-05
599,2,1.7524289596381095,1.5209164326086497e-05
600,2,1.7534389270584825,2.437175937934916e-08
601,2,1.7541118598983303,6.242918778621696e-06
602,2,1.7546165171947905,0.0001528932994313899
603,2,1.7548857044728265,3.3726292950938095e-06
604,2,1.7550266557683472,1.910300929930463e-05
605,2,1.7599997612960578,0.008837247042798379
606,2,1.7603938620421786,0.004699836821331254
607,2,1.7615238419845127,-5.7639712892936633e-08
608,2,1.7615612042135353,0.00046838192245996695
609,2,1.7673960889735554,2.059197028184928e-21
610,2,1.767531733453552,8.560249451412146e-06
611,2,1.7676235008533467,1.29208997393312e-06
612,2,1.7676773784349962,1.0445252055779113e-06
613,2,1.7677062611481915,1.0055861967165616e-05
614,2,1.7677126751472088,5.231879151531191e-06
615,2,1.7698988433459135,0.0010036630718693565
616,2,1.7699113311665542,2.5170698178830218e-05
617,2,1.7702183753218605,0.0362375762066589
618,2,1.7705743223733634,0.010279309164464179
619,2,1.773744801822204,1.0145057143402164e-05
620,2,1.7742084759285035,2.1423919619908586e-05
621,2,1.7742794390505878,-1.6443731308094954e-07
622,2,1.7745544530949928,0.00012734357991328526
623,2,1.78076408872505,6.693797775485652e-08
624,2,1.7807641143681394,4.081985467770944e-17
625,2,1.7807985909732906,0.00011839872308254558
626,2,1.780813867119491,2.4562709068135272e-05
627,2,1.781526120514627,0.026042373128450015
628,2,1.7821616642197569,1.6646699464892615e-05
629,2,1.782467098844677,6.341098861188028e-20
630,2,1.7832495503965902,9.798399299104562e-05
631,2,1.7841197188677143,9.791853467734096e-05
632,2,1.7850290426267748,5.9484428279230694e-08
633,2,1.7851154750618434,0.0002581104989165954
634,2,1.7852402087441988,0.010738847942112405
635,2,1.785420447430397,2.8181180792686994e-05
636,2,1.785563009403404,1.1519544261516697e-05
637,2,1.7856011692316542,0.001075014722200844
638,2,1.7860093557927712,8.731338381769101e-20
639,2,1.788484526635557,0.002181334256426331
640,2,1.7901825262603097,2.552698680050217e-07
641,2,1.7906794815944522,1.6436811699969887e-06
642,2,1.7911711841234137,1.3688869543581619e-05
643,2,1.7916582664470297,3.8021742151758957e-06
644,2,1.794287137838296,0.0036178608182204828
645,2,1.7950821884038533,3.150427104761117e-05
646,2,1.7964841997137455,0.008308165983011647
647,2,1.7984595445690275,0.023804729269623685
648,2,1.7988868557987416,6.898877735819519e-07
649,2,1.801348372485677,7.161531069865663e-06
650,2,1.8022020672002554,6.005351001113797e-21
651,2,1.8044963406549641,0.0012408963698700825
652,2,1.8048691892645365,1.5747346862347594e-05
653,2,1.8061300710436399,0.0004624843160798618
654,2,1.80627218664074,0.0014739637639271572
655,2,1.8065288314088548,0.006284728704005369
656,2,1.8065804363428697,-1.0945978039972604e-07
657,2,1.8067366486711762,4.269634115437905e-05
658,2,1.8067481555685845,8.982687589631188e-19
659,2,1.8094713889557852,0.009967193290655785
660,2,1.8118655775325578,0.007096235544878037
661,2,1.813966926311764,0.07566372121589576
662,2,1.8159289962879939,2.546885110230114e-06
663,2,1.8165959137578511,5.675133365749508e-05
664,2,1.816642117103811,1.6494703448029875e-06
665,2,1.8189805082745352,0.019411543406804385
666,2,1.8211022825389591,0.0017946460006552812
667,2,1.8226181046978809,0.011757572847066996
668,2,1.8244291434305069,7.139842450583408e-09
669,2,1.825932211271379,3.765118680856486e-20
670,2,1.826187297681031,0.00018454562439338226
671,2,1.826462934116421,4.819906390161403e-06
672,2,1.826669357056744,-5.659919630894018e-08
673,2,1.8268917916170722,0.006360345544416739
674,2,1.8271848112616453,7.477976346942854e-05
675,2,1.827221491572459,0.00015038942391011717
676,2,1.82771507687562,2.2874209690194317e-05
677,2,1.8326876829310095,0.0003522584561619716
678,2,1.8327576277162052,0.00835104731702474
679,2,1.8332188717010922,-9.773883991646074e-07
680,2,1.8333198936070403,5.552177539668087e-06
681,2,1.8365189460736246,2.2324659460864197e-05
682,2,1.8383840445765145,0.004025742303013844
683,2,1.8392780612774686,4.6851450909239474e-05
684,2,1.8395873453762306,0.0010303159326246186
685,2,1.8418734689412304,-0.00021255044653244743
686,2,1.8419558960279119,1.4782286769704473e-07
687,2,1.8420397768892371,0.00014978886207286528
688,2,1.8427430992627478,0.00020340362849212076
689,2,1.8433343518257743,2.9896885475828226e-05
690,2,1.843389444307718,0.014760861295706095
691,2,1.8435296487251662,-1.5516793218268518e-08
692,2,1.8443108105155943,1.934945839640011e-06
693,2,1.8474434594710374,9.166600382569084e-05
694,2,1.848026310294017,1.1652730432586316e-21
695,2,1.8482606474597105,4.931684075665396e-21
696,2,1.8488645030442967,1.5857327040414573e-05
697,2,1.8488939526123431,0.00010640108978325048
698,2,1.849440097728575,0.011905630152764596
699,2,1.8518770926482375,0.001705229134911943
700,2,1.8547251080065053,0.007250063161567935
701,2,1.8548027995201437,0.0003953676074968742
702,2,1.8554279093688137,0.0417807240235097
703,2,1.856848512811439,9.615075298563797e-07
704,2,1.8577861909190005,0.00013224354758760123
705,2,1.8577905547881528,3.3036178222509094e-06
706,2,1.859617507397843,0.01989251254217446
707,2,1.86197493477448,0.000273769844395988
708,2,1.862106150100999,6.447660378985494e-05
709,2,1.8627188273230786,1.2622787268851122e-05
710,2,1.863888737209436,0.010946826486072364
711,2,1.8670444006294247,0.01759308599961851
712,2,1.8700163219814385,0.0004503812460868988
713,2,1.8728306616779946,0.0003279617494658693
714,2,1.873346606902146,4.275765038415992e-06
715,2,1.8803271267474884,0.014158420741619111
716,2,1.8804931986513793,0.022453867158950334
717,2,1.8807732334571483,0.0001853232488221209
718,2,1.8819029849963727,0.00019281572280930594
719,2,1.8819933019938162,0.0006150080407316671
720,2,1.8835630735097766,0.015446400723819687
721,2,1.8853823626945996,0.0006203628747110095
722,2,1.8857196319557943,7.5475824883363055e-06
723,2,1.8861138217715734,4.079613380780563e-07
724,2,1.8863921346022607,1.0009726669691439e-18
725,2,1.8865063397834092,0.0001907687370548936
726,2,1.8866126658469966,6.307060618710582e-20
727,2,1.8868538634905008,2.043773780072776e-07
728,2,1.8868971184218708,2.936513527584558e-06
729,2,1.8871191968971743,0.001198558405487036
730,2,1.8871753073665332,0.056294787387891884
731,2,1.888181526718654,0.0025003237272016605
732,2,1.888611133060408,0.0011281364794557113
733,2,1.8892166677406976,4.140708693259821e-20
734,2,1.8894627028112154,4.68270086237512e-05
735,2,1.8897167992766981,1.8594469517074036e-05
736,2,1.8898103237748956,0.0009769257045990683
737,2,1.8899647216768471,1.5649734287885928e-06
738,2,1.8903446159414443,0.00019626530713903062
739,2,1.8956578543690057,0.016731769900942765
740,2,1.8985513350223755,1.3885403524469004e-05
741,2,1.8989063053336395,4.1302162657154995e-19
742,2,1.8991295741415115,0.028797347539777526
743,2,1.900117528991359,2.8838644702108745e-07
744,2,1.902320156094106,0.02050689566522128
745,2,1.9036056368569234,1.2450658174334767e-05
746,2,1.9038001319960358,1.484814613381597e-05
747,2,1.9038832804847061,4.303071133210363e-08
748,2,1.904198166177821,0.00018533725776867302
749,2,1.9042328621555953,0.0018392313937424334
750,2,1.904594668339314,0.001600467243200237
751,2,1.9154080244147735,1.1035446343755554e-06
752,2,1.9154189812096547,0.0002623420621168575
753,2,1.9180996288718006,0.05932879700787981
754,2,1.92276061054838,4.782203111080826e-05
755,2,1.922996467464941,0.0005175816751373524
756,2,1.9245778718685642,0.00011280331855214636
757,2,1.9248290725089419,0.015893575211173246
758,2,1.9251424908924264,0.0016065482529444034
759,2,1.9265374233898456,1.4491495041128723e-05
760,2,1.926549691542391,0.00013183517290581772
761,2,1.933742491378439,0.0011724746461488505
762,2,1.9338379370815346,2.6956013071094932e-06
763,2,1.9386703157421152,6.504945876900363e-06
764,2,1.9391776505520966,3.0181758838751917e-06
765,2,1.93958617637918,1.4485364533864446e-06
766,2,1.939907833494999,5.400957265853748e-07
767,2,1.9417589281569008,2.5802268115386776e-06
768,2,1.9417828850442902,2.4688341291288265e-06
769,2,1.9465640549458385,2.172874238545095e-05
770,2,1.9472662824749705,4.624581442034767e-05
771,2,1.9480778747280283,4.625459642775904e-06
772,2,1.9487854767450017,2.8846526404385117e-21
773,2,1.9492565140884608,2.9419379562620936e-07
774,2,1.9497859671305378,1.1013272833917563e-06
775,2,1.9497898923718822,9.258507013748851e-06
776,2,1.9498913467962211,0.003373792046000576
777,2,1.9503579732925118,0.0002018467817804167
778,2,1.9506100565203042,2.57828758662038e-05
779,2,1.9510002538205526,2.5420610582979214e-05
780,2,1.951208999685491,0.0005342621848941789
781,2,1.9512652360444918,3.0057372188217515e-05
782,2,1.9513251280496888,0.00010254777332488482
783,2,1.9517718985229067,2.8637652872936008e-05
784,2,1.956842507856436,6.054598662535611e-22
785,2,1.957838146203926,6.046582559822268e-08
786,2,1.962816269152654,9.61017541140323e-06
787,2,1.9635500552657277,3.2281543779441287e-07
788,2,1.963582963864269,5.0495528208195204e-05
789,2,1.9642810728806808,4.7143166367418735e-06
790,2,1.9650084552000635,8.026080096285342e-06
791,2,1.966006134192412,0.0168168200910101
792,2,1.9660487379475171,0.0032656771068673577
793,2,1.971754660908232,0.0005569079875888462
794,2,1.971869411744592,0.003147737071764953
795,2,1.9720162311917875,2.795480180445103e-19
796,2,1.972899859411882,1.1106263736465362e-20
797,2,1.9731310838741365,-1.1114687637121745e-08
798,2,1.9731399144463921,0.00017649236813877694
799,2,1.9736113501328418,-2.6116318329732276e-05
800,2,1.9737937144543594,9.93877484111492e-06
801,2,1.97402742519796,0.039638167761959824
802,2,1.974697700289198,1.9193168599370363e-08
803,2,1.977679048472055,0.04810383053525874
804,2,1.9791056187577851,1.1835043868317866e-06
805,2,1.9823638584532546,0.1557796401495414
806,2,1.983146500990415,1.2622288755887108e-05
807,2,1.9838734250151902,0.0002854860531288854
808,2,1.9840601231849178,5.597456632864575e-07
809,2,1.9889366259997132,0.0017462426793785433
810,2,1.9904721364613351,1.8608600247666122e-05
811,2,1.9934530300810138,0.0002094161797165142
812,2,1.9938417800976822,9.558305748502395e-06
813,2,1.9939048374244521,9.573867400363854e-06
814,2,1.995467463782802,0.007049120727729728
815,2,1.9954753797603644,0.004256334985971017
816,2,1.9963267799824962,1.7247115434205832e-06
817,2,2.0009517775234826,0.0006475559899007425
818,2,2.001496370103496,0.027560582862796945
819,2,2.001834699271626,-5.485419882462974e-09
820,2,2.001850782863471,0.0008009332175710618
821,2,2.0048569640979395,0.004806810273459048
822,2,2.005876207375991,0.00014936366661305053
823,2,2.0071638417339273,5.6084456685432845e-05
824,2,2.01600865928242,-1.2046100745026742e-07
825,2,2.0161905412755914,4.120532097405575e-06
826,2,2.016536221007641,0.00024209029489069323
827,2,2.017005952568411,8.673091407463617e-06
828,2,2.017439533403717,3.0351037163654637e-06
829,2,2.0184885938144816,0.00047855778140155653
830,2,2.01943864182158,0.05493085417631831
831,2,2.021226291820085,2.84839287649828e-21
832,2,2.0213721864369063,2.5703286963850217e-07
833,2,2.0215280649525766,1.083624655466989e-06
834,2,2.0219187314017972,6.530326127365196e-05
835,2,2.022315620765198,5.504026203216314e-06
836,2,2.0227080431645845,1.021687882072458e-06
837,2,2.0244869532389203,0.03222987075893605
838,2,2.026565763423946,9.816327883440932e-06
839,2,2.029019656300534,0.005683215851326052
840,2,2.0305544791322063,-1.3144042121227788e-06
841,2,2.0316009382753464,6.56131105056193e-07
842,2,2.0324492466542097,2.9388929541922506e-06
843,2,2.0327809971365696,8.982448090246964e-08
844,2,2.0331335684381884,2.0231665178011843e-06
845,2,2.033505651406017,7.141341992215069e-06
846,2,2.0389146676041037,0.011104243940348266
847,2,2.040348879342787,2.816480140192215e-05
848,2,2.0406010531726224,0.0014627885756716477
849,2,2.0433713022313214,7.012555852100609e-06
850,2,2.043826315312799,0.00045667417421099634
851,2,2.0505450863544183,2.8617926438293477e-06
852,2,2.051036138826248,1.4175458781835443e-05
853,2,2.051202592973709,1.2020957376960041e-05
854,2,2.051874336710739,0.00031759397067136644
855,2,2.0525050084331724,0.0015693729998924161
856,2,2.0529386728841246,1.9729828858725118e-07
857,2,2.052989484169302,0.0006663708151938904
858,2,2.0532588094072253,0.014461285529253153
859,2,2.0537156082792762,0.0050629782520766635
860,2,2.055428551254181,1.968707717560387e-20
861,2,2.0562816054464292,0.00027273600630329533
862,2,2.056399827410928,9.805214519959005e-06
863,2,2.057838115919367,8.441900988227232e-06
864,2,2.057868367713013,2.010691886658539e-07
865,2,2.058370441710622,4.476203131642169e-06
866,2,2.066347141158303,7.626654695503559e-11
867,2,2.066824472997723,5.378682865116464e-06
868,2,2.0673452686988867,0.00011811158209384874
869,2,2.0679198491270654,2.3508557928104516e-21
870,2,2.0698218652478317,0.0018793552019632956
871,2,2.07150945950832,0.000174641467012432
872,2,2.0734060998875066,6.294750898139726e-07
873,2,2.074657132757011,2.667466740627639e-22
874,2,2.0779636996778663,0.00471893012586251
875,2,2.077982405791772,0.00014265853328900526
876,2,2.0783887678577457,0.005564209312661829
877,2,2.08228654385357,2.6461147091670376e-05
878,2,2.0823525687176243,7.927252340293018e-07
879,2,2.082367190859941,4.692849650379402e-06
880,2,2.082393043748425,4.78243910564537e-07
881,2,2.0835691445672637,6.932295439406197e-07
882,2,2.0843892693933412,0.0017564026040982725
883,2,2.087737834426548,2.4641002378803478e-06
884,2,2.087962080787861,0.0035548447356160756
885,2,2.0930564443125377,2.343474994938812e-05
886,2,2.0937246144802657,4.2131245282457986e-07
887,2,2.0944559752581426,1.7261829017754736e-05
888,2,2.095217804469712,0.0012298667617535361
889,2,2.0954563401230644,0.008692813518497058
890,2,2.0987285541912115,4.131234386892611e-06
891,2,2.0989084549810286,6.737169889135775e-08
892,2,2.099737960716766,2.4941797074815226e-05
893,2,2.0998692915006814,0.00023132313439644948
894,2,2.1015103640263533,5.239559733484626e-07
895,2,2.102555039309891,0.0004907724633356707
896,2,2.1094978274577443,0.00949301676591412
897,2,2.1113653549622313,2.8870206017138553e-05
898,2,2.111391724891064,0.006027839299945275
899,2,2.1143827600460554,0.00016641048683788113
900,2,2.11446414901593,0.0007114023692593398
901,2,2.114622741906487,0.0017160812897697763
902,2,2.115143590518983,0.0032977240252873175
903,2,2.115791541129397,0.00012355343084865232
904,2,2.116330907058341,0.00980951424013271
905,2,2.1175977432907303,6.853919507405874e-06
906,2,2.1189396914753615,4.896606346536138e-05
907,2,2.119786743844543,1.403741203716087e-18
908,2,2.1199807035469576,0.04973324663470457
909,2,2.121329948703874,1.1018360410392604e-05
910,2,2.1226181215470206,0.020194214021988087
911,2,2.12645604192312,0.00022994659416465356
912,2,2.127792885888084,5.682862509789259e-08
913,2,2.1278171181261314,0.0003481301104243964
914,2,2.128120952370182,1.6233907566553023e-06
915,2,2.1284550066948213,1.91538853367005e-05
916,2,2.128821805646453,9.076061378510062e-05
917,2,2.133761777073346,5.655226853658653e-06
918,2,2.141582101200811,1.9190763309234794e-07
919,2,2.1416834806424276,1.0472487194973082e-05
920,2,2.1448208240907434,1.4137388398001934e-06
921,2,2.1453036030894737,0.0032116795935775697
922,2,2.145684659170115,1.2717264264209766e-06
923,2,2.146230533831158,0.025663542719544102
924,2,2.1514371557071854,-4.777094918740232e-06
925,2,2.153515953152464,3.2579657628209044e-08
926,2,2.153811971044547,2.1288249044319018e-05
927,2,2.154176044706901,3.5504141547785506e-06
928,2,2.1546151097450092,8.269605059421523e-22
929,2,2.155376837990275,0.00023373643280183914
930,2,2.1587816384665075,0.00973056648786762
931,2,2.1598178299090023,0.004995018157680886
932,2,2.1598814132257758,0.00011474005555022253
933,2,2.1626650842428035,0.00396013768673612
934,2,2.164265123871587,3.9591183266555287e-05
935,2,2.165510050890475,2.5621991559060482e-20
936,2,2.1655485337252003,2.0277208221187873e-05
937,2,2.1656141921530434,8.03401470433454e-06
938,2,2.1657036912749845,4.091609320057092e-08
939,2,2.168127576507686,0.0013734481862831868
940,2,2.1737973972415148,0.02320090300032667
941,2,2.175736911879312,1.4030864905605305e-06
942,2,2.1762003721902374,5.0823400752767225e-06
943,2,2.17666738060484,4.1126029562270924e-06
944,2,2.1771402541284033,1.1681794141639692e-06
945,2,2.1853582456302547,1.618197844875341e-06
946,2,2.1854536367736728,0.0009825404459741878
947,2,2.1952092593778616,0.0174375046347909
948,2,2.1956618941896977,0.0004992143256420075
949,2,2.195892885519015,0.0004218772907041804
950,2,2.196218536347601,0.0004857805402888896
951,2,2.1968127521297447,0.001273008909284642
952,2,2.199620160916197,-2.80495692616748e-06
953,2,2.1997395065851606,0.00019205413600228532
954,2,2.200979223076388,4.636294905681104e-05
955,2,2.2020975077125513,0.005091418824547117
956,2,2.2068147012392956,2.5762557033203995e-05
957,2,2.207073199083993,1.4244821676050994e-05
958,2,2.207226541508817,4.572528053878074e-05
959,2,2.2072812634991124,2.8792398549418183e-06
960,2,2.2074131843635314,3.6505919291406436e-05
961,2,2.2077027770284303,0.00041880232610138696
962,2,2.208130870954051,-1.3097300194068791e-06
963,2,2.2083135527849436,0.0009489505855888699
964,2,2.2095381580992353,3.2870158666439005e-05
965,2,2.2133948998734922,0.0002882655900501342
966,2,2.219941464779936,0.0019233690628265494
967,2,2.2199936531815183,7.164148066592617e-06
968,2,2.2204457365689905,0.0015455358360510246
969,2,2.2205266591723785,2.1827246576411813e-06
970,2,2.2217618491634994,5.74026661316138e-08
971,2,2.222223010971561,0.00023562138040993607
972,2,2.222673169132463,0.00034607358344757467
973,2,2.2244203014413415,7.5630565909438775e-06
974,2,2.224535205567463,0.007856318269605918
975,2,2.2279505655968705,7.046218125746675e-07
976,2,2.2314789217884936,1.7504751509010996e-06
977,2,2.231497545043567,5.9303905647970476e-08
978,2,2.2323387281667237,5.504830971305175e-07
979,2,2.2323784060810112,4.3325253755331947e-08
980,2,2.2371326814188706,-3.166366553018511e-05
981,2,2.23729983219107,6.270098996301671e-06
982,2,2.2386086593703567,0.013831335410825426
983,2,2.2392711917767656,-2.1885838215027801e-07
984,2,2.2444384142226,0.004264671629248007
985,2,2.247113525675445,4.0496858896120296e-05
986,2,2.24994093267901,0.005110065235826428
987,2,2.2525213518874807,-8.814760332987668e-08
988,2,2.2534059052813973,9.369077546249523e-06
989,2,2.257104577390919,3.086842805213612e-21
990,2,2.257339197582951,1.148101950513626e-05
991,2,2.2575045631525654,1.060505817631044e-08
992,2,2.2576476782492136,1.0221348613750125e-08
993,2,2.2615996131022484,0.00048266203299108536
994,2,2.2617949137813866,0.0020810555904231826
995,2,2.2622811991450362,4.270773884440891e-05
996,2,2.271006056768897,0.003648799887053352
997,2,2.271850686415519,4.412451884114499e-07
998,2,2.2721292350591966,0.000941015450588954
999,2,2.280346019098033,0.0007497184201238208
1000,2,2.28047948140636,1.4520065101416846e-07
1001,2,2.2898365404497554,3.763876303751128e-09
1002,2,2.28994106603659,-2.5953640924437875e-09
1003,2,2.2909779863131234,5.831883019631743e-23
1004,2,2.29128301526589,7.514809014518635e-06
1005,2,2.291640040307243,7.553764721163844e-08
1006,1,2.2920484176378295,8.829069180511069e-09
1007,1,2.2920484176444234,1.154734697394093e-08
1008,2,2.293963046860199,0.0005957897428070082
1009,2,2.294641986919032,1.0165528093262085e-07
1010,2,2.2954763281647956,5.5171036934161817e-08
1011,2,2.2963197272310936,6.723134744245823e-07
1012,2,2.2971713262181765,2.2036326326296815e-06
1013,2,2.2990701911829774,-5.891144397842511e-06
1014,2,2.2991355793989214,1.3903451058408277e-06
1015,2,2.299151518859162,0.000601177437194384
1016,2,2.3048918890526693,0.0026241997856060535
1017,2,2.3052425447926908,1.7950169871813862e-07
1018,2,2.3070027955882324,1.20518937221417e-06
1019,2,2.307146388469505,-1.2183850049059397e-08
1020,2,2.3126457893606585,2.3386964099876503e-06
1021,2,2.312899332582674,5.537840289942472e-06
1022,2,2.3195128143466945,0.004600139973731783
1023,2,2.3211405764044457,0.00028457286074450277
1024,2,2.3219833096217144,-2.2317399407898e-08
1025,2,2.3265339417939686,0.00011660976690969978
1026,2,2.327275516246118,-1.6321052163976492e-06
1027,2,2.327691514447224,0.0009107458989678598
1028,2,2.3289331353500984,0.005514403307045358
1029,2,2.3332816320780694,0.00022088356688727416
1030,2,2.342551095202225,2.9851339631748124e-06
1031,2,2.3454378060424688,0.0025219818469997745
1032,2,2.3484528348828917,1.3190116897869037e-05
1033,2,2.3485121462375673,0.00022791120848742586
1034,2,2.349357977851014,3.0498904245582125e-07
1035,2,2.3544135786579545,0.0023553008563017377
1036,2,2.3548490900913066,3.2831552512796817e-09
1037,2,2.3556602184338544,1.7638216724444934e-07
1038,2,2.356420452727434,4.20917423235318e-05
1039,2,2.3571462423348066,1.8182838312406973e-07
1040,2,2.3578882795542313,3.689376948306024e-08
1041,1,2.3585112876412495,1.6193594094668254e-06
1042,1,2.3585112876459107,1.2655189859777257e-07
1043,2,2.3585331664363594,1.0817610568137976e-07
1044,2,2.3722359798857724,3.187936898937215e-06
1045,2,2.3722686479417234,5.511070038022036e-07
1046,2,2.3746331760513613,0.001348164958136451
1047,2,2.3782108310778085,3.782150210648812e-05
1048,2,2.378397916299832,5.95551919040175e-06
1049,2,2.378828841425502,5.603800771903403e-08
1050,2,2.3793416593020993,5.825321245004553e-06
1051,2,2.379899191897948,2.2910776378534592e-07
1052,2,2.3810437060360528,0.0007635249604104526
1053,2,2.3814277167327873,0.0003415538580888286
1054,2,2.39284189386899,3.4277873978860057e-07
1055,2,2.3929557321562243,4.218213420500115e-21
1056,2,2.393055647262713,3.85204916132478e-06
1057,2,2.3932641702110686,-2.3321322560260254e-09
1058,2,2.393336511804023,8.023922729869697e-08
1059,2,2.393450787883694,-2.135825270023629e-09
1060,2,2.393638078381514,6.123182753514349e-05
1061,2,2.3943665458389205,0.0002325959615792495
1062,2,2.3943862036149994,4.296181624397174e-09
1063,2,2.3946540337973374,4.923763447170301e-09
1064,2,2.394740935243135,7.262442065933355e-05
1065,2,2.395005815957802,1.6910082851143317e-09
1066,2,2.402589709790959,1.5271564897997643e-07
1067,2,2.4029712778176417,0.0022246244886351134
1068,2,2.408325031466461,0.00021008374036613327
1069,2,2.408958386930294,-7.981317616264979e-09
1070,2,2.4092696963627986,9.58063629662965e-08
1071,2,2.4095855697211164,1.0412837242070879e-05
1072,2,2.4098978727308804,1.6290714537438347e-05
1073,2,2.411321151711263,0.00039767392970648955
1074,2,2.4143521370664303,2.1044317451938083e-06
1075,2,2.4143688104350076,1.4281188846165312e-08
1076,2,2.415230588407212,6.189247925171421e-05
1077,2,2.41596774862694,6.551984149587505e-07
1078,2,2.4228580132606794,0.0020680375897139894
1079,2,2.4285141135522963,0.00011190202111537857
1080,2,2.4333361675414835,0.000542758660065795
1081,2,2.4342922443637462,3.870442633069378e-06
1082,2,2.4361545082410885,-1.2516159629022532e-05
1083,2,2.4369217978627375,1.4866317550216332e-06
1084,2,2.437925535740078,-3.8693843879389065e-08
1085,2,2.4384334639299823,2.2483607357266665e-09
1086,2,2.4389347113068425,1.9291313916429986e-07
1087,2,2.439428742846758,3.1390603310114594e-07
1088,2,2.439462159407981,-7.489443038483171e-05
1089,2,2.444979277207267,0.0038982584617075584
1090,2,2.445660178027424,3.1810370360278386e-07
1091,2,2.4468144697029857,2.7293741530317877e-07
1092,2,2.447786057568692,7.621217579853777e-06
1093,2,2.448421043006533,6.77741921811327e-22
1094,2,2.4486600566075367,2.516486813027202e-22
1095,2,2.4489122156013536,6.514892845027063e-08
1096,2,2.449175832925789,5.013318699556919e-11
1097,2,2.4492432123729486,3.727848325482463e-05
1098,2,2.450186175745671,-1.092984060165529e-09
1099,2,2.45061506793877,5.512571088161568e-09
1100,2,2.451046025221899,9.518787398774889e-07
1101,2,2.451478186433633,2.0044855469030262e-08
1102,2,2.453926125456519,4.8570420887031395e-05
1103,2,2.454014378513534,0.000936528155218124
1104,2,2.454204974676827,0.0001523481853144136
1105,2,2.4544573023639487,2.5715700277545587e-05
1106,2,2.454489522848803,4.3093972364458895e-06
1107,2,2.458651244419343,6.980964474699214e-23
1108,2,2.459386660808377,2.2247031522387507e-08
1109,2,2.4718845788249837,4.1544102968741613e-08
1110,2,2.472117264064309,0.0010722652441564778
1111,2,2.4775632595024035,0.0002633068370293445
1112,2,2.4775774216336686,4.217641702133473e-09
1113,2,2.482537867231599,4.219907273648948e-09
1114,2,2.483431233492979,8.901876843063288e-06
1115,2,2.484335876892146,5.34547702619402e-08
1116,2,2.4852545376170383,1.2587340471541005e-07
1117,2,2.4932846038274192,0.004033882228361832
1118,2,2.4948677785657765,4.8315277657134644e-08
1119,2,2.4973492734741285,1.2169793130464995e-07
1120,2,2.497800426497747,5.013840110697182e-06
1121,2,2.4982510544414254,6.326415674008565e-08
1122,2,2.4986945529552713,2.3586237306532099e-07
1123,2,2.501598073707896,0.00019228279221195722
1124,2,2.523854384545416,0.0005205940170830026
1125,2,2.5250658563171555,3.785547870324375e-09
1126,2,2.532582293988412,0.0002099622012354871
1127,2,2.5341623727671276,1.26109255107583e-07
1128,2,2.5522865547244464,2.300600211065055e-08
1129,2,2.5526979784293644,2.2465156714622722e-08
1130,2,2.5531294790303036,4.628055602054763e-08
1131,2,2.553581274182875,3.836882169258239e-09
1132,2,2.5572183856481843,1.5573990005300925e-05
1133,2,2.558473313177501,0.0001114373666615714
1134,2,2.5612944786919343,0.000637345649717861
1135,2,2.565458073779155,0.0003640358219277708
1136,2,2.5741824611087623,1.4625831553235824e-06
1137,2,2.5744649096290004,-1.3531337315943434e-09
1138,2,2.57524599267299,4.995102281227757e-11
1139,2,2.575323031432731,7.712943906546054e-08
1140,2,2.575407149880334,1.6255783896718795e-07
1141,2,2.5755039395190806,4.023727913493313e-23
1142,2,2.576599057644785,0.00028567569500306583
1143,2,2.579585382858795,1.1241785004073285e-06
1144,2,2.5796255778803925,3.648890105450593e-09
1145,2,2.5827648677035313,5.1921722458916656e-21
1146,2,2.5828295362041445,6.922218527590402e-06
1147,2,2.583155594762843,3.986448566331593e-06
1148,2,2.5836366483098345,1.1849616167119923e-08
1149,2,2.5922344839636935,1.812412806325008e-07
1150,2,2.5925069805791736,0.00015000759728717685
1151,2,2.592537964624171,2.2847308011689167e-06
1152,2,2.5928243069673726,4.297712518221128e-05
1153,2,2.5931435091246158,0.0002792092079063449
1154,2,2.5939176368891594,0.0021959811427344727
1155,2,2.5948149419206175,0.0005804050571627732
1156,2,2.5951528992075055,0.002452442167697322
1157,2,2.5957393786227385,0.00012977329190879482
1158,2,2.6007567557300035,9.785175690692556e-05
1159,2,2.6046378654878026,0.0006742490238746371
1160,2,2.60704958618237,6.33585762387962e-07
1161,2,2.60704990102613,1.86879410160968e-07
1162,2,2.62139531832554,0.0014175989731487625
1163,2,2.6291500042600546,0.00029251072609195447
1164,2,2.6294382318927774,1.381348174918727e-07
1165,2,2.6401709498297805,0.000183206184513794
1166,2,2.640243049923356,6.68996230518543e-08
1167,2,2.6462673261424925,5.988736003661576e-07
1168,2,2.6464276135676528,1.0627843711730505e-06
1169,2,2.653042906355495,8.268906386334065e-11
1170,2,2.653351572544352,4.5746569857666886e-07
1171,2,2.6538005840458254,3.064611208834693e-07
1172,2,2.654441664129763,6.900596677479463e-23
1173,2,2.6566492958502295,2.048643222090787e-06
1174,2,2.65752659044108,8.444954867367563e-08
1175,2,2.658574200028852,1.1577745127493616e-05
1176,2,2.659198837288386,0.0005701022906797264
1177,2,2.659633635533055,1.5158613733136623e-05
1178,2,2.660577777448225,9.00347084456995e-05
1179,2,2.6618357812936893,0.00039513365770311743
1180,2,2.662300789166693,1.0108357319340314e-05
1181,2,2.662977391698405,0.00013858921654459342
1182,2,2.666928113923632,0.00028354066941696575
1183,2,2.6682711171426945,6.885676122394814e-06
1184,2,2.6684605563539208,0.001819860327955483
1185,2,2.668985071684915,3.890086041891125e-08
1186,2,2.669133737765719,2.8261315438082106e-06
1187,2,2.669808248529989,0.0011093838343976935
1188,2,2.672678927036827,3.045687829873878e-05
1189,2,2.6745667450501287,5.126178292826987e-09
1190,2,2.682821255252179,4.211851029150059e-05
1191,2,2.6863454148038954,0.00014456547296491263
1192,2,2.6880716939899685,2.416200898676735e-07
1193,2,2.690674588395723,1.8035699801149665e-05
1194,2,2.6913175844914576,1.394557582383818e-06
1195,2,2.6916755542616784,0.00010033772816355946
1196,2,2.705660173978913,0.0006749986445871616
1197,2,2.708124101637509,3.527114097875894e-11
1198,2,2.708148508337331,1.1288233098214142e-07
1199,2,2.71174966261799,2.9153064441446656e-08
1200,2,2.711978286560907,2.2442241021271302e-23
1201,2,2.715609305976841,5.3771016733826e-08
1202,2,2.7157610017733305,2.192871871781195e-05
1203,2,2.7249549489023366,5.740198941611534e-09
1204,2,2.7257543503760644,5.959015465269457e-07
1205,2,2.726505216981991,3.4910067512709954e-08
1206,2,2.727204332430233,1.0792981247643318e-07
1207,2,2.7435661607830752,9.515036730585195e-05
1208,2,2.747585274917583,2.718492843584016e-07
1209,2,2.748128863627471,1.5764966933220966e-07
1210,2,2.7487955414292173,2.9060625669069126e-07
1211,2,2.7495941209223247,-3.011888613993435e-11
1212,2,2.7571007869511277,0.0041324310323520765
1213,2,2.7571972331581946,3.3578204975259187e-07
1214,2,2.774940003846609,9.125740132417677e-05
1215,2,2.7765343904214888,1.0388641548321232e-06
1216,2,2.782822488916281,7.613023964040125e-05
1217,2,2.785521419783322,0.0002554354597699889
1218,2,2.7866432426076244,1.63862989317842e-05
1219,2,2.7880578366505233,0.00022376326469280736
1220,2,2.7947034383817027,1.4820835692479407e-06
1221,2,2.795959434188262,1.7663383111606045e-05
1222,2,2.8010729961323477,5.404713587817368e-06
1223,2,2.8128609906038946,1.9694885262207167e-15
1224,2,2.8129177891777317,2.3655687772947025e-08
1225,2,2.8129845079271263,2.6960017578914247e-06
1226,2,2.8130609440748913,5.757830994473627e-22
1227,2,2.8140287385771217,1.2898333190319105e-06
1228,2,2.834977552270402,3.5207798046066527e-07
1229,2,2.8355310350964373,3.548060979180753e-05
1230,2,2.8357999652097305,8.206185042148041e-06
1231,2,2.836004012796252,0.0006762195110701289
1232,2,2.849161892238726,0.00035835609889406535
1233,2,2.8504922198108034,5.53710395648732e-06
1234,2,2.850511923746808,3.320851363321422e-07
1235,2,2.8585805669202955,4.4205103734916e-10
1236,2,2.85868491692554,8.227895268843283e-08
1237,2,2.8701685536032073,0.0008714861004162811
1238,2,2.888985164018436,0.00010232993477249571
1239,2,2.8945054888013146,4.39577948919909e-23
1240,2,2.8949519178516994,5.576821640421331e-23
1241,2,2.899295736639374,2.907591518415711e-07
1242,2,2.9011809303825657,3.057698405218314e-07
1243,2,2.901613315454483,3.046185425496975e-07
1244,2,2.902059074668273,6.307048401550203e-08
1245,2,2.9024145421050207,1.1215224147103278e-05
1246,2,2.903053078824655,7.319270536943948e-05
1247,2,2.9080246525231814,0.0014238007457547594
1248,2,2.912066250105454,1.9002579489028734e-08
1249,2,2.9123874389393904,2.550809533776145e-07
1250,2,2.91271780122338,7.044323834613162e-08
1251,2,2.9130557018107766,7.154592898426051e-07
1252,2,2.9154579019011635,0.0004892299789916979
1253,2,2.9181278606804426,1.0606987731522033e-09
1254,2,2.919428854538978,0.0008952136489059748
1255,2,2.9338421363873977,0.0003070924389022099
1256,2,2.933990085907567,6.992000211582373e-07
1257,2,2.9385738885800947,0.0008392672037547839
1258,2,2.9394167171083154,4.035763975920727e-07
1259,2,2.9472080997046533,0.1304570972604447
1260,2,2.9500175899016767,6.067688872479016e-05
1261,2,2.950486300250077,5.279074196782385e-06
1262,2,2.9568940395949994,0.10255031875744428
1263,2,2.9664273454069416,0.02312100377555872
1264,2,2.966942345503867,0.00018131658274674734
1265,2,2.9669849738539824,2.241259118935564e-05
1266,2,2.967000023179594,0.00442675647820539
1267,2,2.967051443093169,9.881232776836254e-06
1268,2,2.9804920013193623,1.1649824709148161e-07
1269,2,2.980506614939486,6.574416026469882e-08
1270,2,2.99022504856714,2.3284813958739042e-05
1271,2,2.9953259113207196,1.306839565010384e-05
1272,2,2.9962147765585314,0.010209560392516212
1273,2,2.9997405757768547,0.19400696432209624
1274,2,3.0007958426457435,2.3153830313396186e-06
1275,2,3.0179826899426416,3.28945480887538e-05
1276,2,3.0264192642423495,2.4339127525732214e-05
1277,2,3.0268147388964053,1.5848844039186641e-21
1278,2,3.0344520944194073,6.462698014445464e-23
1279,2,3.034733638126454,3.178843071099673e-08
1280,2,3.035559634366564,9.075870336580797e-22
1281,2,3.0360143037472653,0.00010000347877049746
1282,2,3.0367308035805536,1.1685371441290538e-22
1283,2,3.0375181720716,6.531781308941853e-06
1284,2,3.0379960419928693,2.1158252437151753e-08
1285,2,3.038814928377178,2.937049894433426e-06
1286,2,3.039855026201849,1.2992289251816267e-06
1287,2,3.0398624512426977,1.2858066236625396e-11
1288,2,3.0399329764345566,0.0004141800544296291
1289,2,3.040050278507465,2.1943957700843087e-19
1290,2,3.042917159030708,6.926074598181117e-22
1291,2,3.0433877553937236,8.634049068603905e-21
1292,2,3.0436151759595305,7.308214898638464e-08
1293,2,3.043687545745456,0.00016587530402190775
1294,2,3.0437770537694178,5.440215949214645e-08
1295,2,3.047178198795109,9.818182546018943e-06
1296,2,3.0523991675436264,7.777197924683801e-05
1297,2,3.052701784711644,6.254286060974969e-08
1298,2,3.052955947768737,4.157435970394545e-06
1299,2,3.053159164975682,0.00012849309872444223
1300,2,3.07310355949528,0.062200701933226535
1301,2,3.074092003300393,3.9587315990220627e-07
1302,2,3.0764466782676436,8.325141453872741e-05
1303,2,3.0784686585773215,0.07103379844069634
1304,2,3.091690731437211,1.3521410037247884e-10
1305,2,3.091734601698249,6.311343166845276e-08
1306,2,3.0917374599864615,1.6233859588358485e-18
1307,2,3.091754359736683,0.00037826204970497845
1308,2,3.0960158791509684,1.2187156864204688e-22
1309,2,3.0972337014922005,5.801939682328538e-22
1310,2,3.0983691945109513,2.2242142475230296e-06
1311,2,3.101971210832744,1.9441609997755027e-06
1312,2,3.1020493729845384,2.3700382300587465e-05
1313,2,3.1074143124398006,2.826748314718038e-08
1314,2,3.108096791606158,0.0005820297816245867
1315,2,3.1084515539556605,8.461275790769698e-06
1316,2,3.1090886383260568,0.00015627926726023128
1317,2,3.109675431591313,2.6677822966519175e-06
1318,2,3.1102808439505907,5.662683620476219e-06
1319,2,3.1142099121403817,1.3288539388845983e-22
1320,2,3.1149624719668054,2.525794922398842e-06
1321,2,3.117463184708299,3.00430930327535e-07
1322,2,3.118315541718971,0.016390577086454916
1323,2,3.125620640377633,9.424938757979602e-07
1324,2,3.126584000938692,0.17748912592266541
1325,2,3.1303705052035866,3.585991357103414e-09
1326,2,3.1303711428723773,5.52753249634506e-05
1327,2,3.1425400872813043,1.5009534684655094e-21
1328,2,3.1436392687336365,6.2908953050041806e-21
1329,2,3.144801095077696,1.0839258896259298e-05
1330,2,3.14605239279922,6.556341664637316e-08
1331,2,3.1502815894579044,2.9945667148895992e-19
1332,2,3.1504086872470225,0.0037978601193700947
1333,2,3.1505785597629483,0.0029585246722073307
1334,2,3.150643459887533,2.4023746581142133e-05
1335,2,3.1512846359395326,0.003965185473126838
1336,2,3.151484983126238,0.05778209503469751
1337,2,3.151912692053884,0.06604289156846178
1338,2,3.1577798764903946,0.06566786642740607
1339,2,3.1633970278757033,0.2147884873495615
1340,2,3.164274050936683,7.47106531964491e-06
1341,2,3.167706130323154,0.00020477531106224717
1342,2,3.167777170464774,1.3444358597526216e-05
1343,2,3.168342154857328,0.0003967318676372615
1344,2,3.1684167976794697,2.0377086999636486e-19
1345,2,3.1722855224921886,9.391720958605374e-21
1346,2,3.1740365989395514,1.416555793974059e-21
1347,2,3.1869597070220834,1.9802025318547136e-05
1348,2,3.187090848770822,0.00010745299890975083
1349,2,3.1872023841666532,1.6105158181033507e-05
1350,2,3.1873067251492557,1.0359128025039092e-06
1351,2,3.19059092974544,0.002349269078622188
1352,2,3.1913751390607104,9.657984490165882e-06
1353,2,3.1930478153668673,0.036362243182448906
1354,2,3.194013491253145,1.2580101967958627e-18
1355,2,3.196415962939227,7.54526467262787e-05
1356,2,3.198441712294766,0.0010861790204149
1357,2,3.2005659701362674,3.241105579165093e-06
1358,2,3.2005844543634794,1.3542951067791572e-05
1359,2,3.2130262178959583,0.009320768767265742
1360,2,3.2134839966389563,9.863906151718749e-05
1361,2,3.234912964908858,1.6402146898952973e-05
1362,2,3.2355147871971894,0.003147642478778171
1363,2,3.2394499238035905,3.976175631983713e-06
1364,2,3.239865119868682,2.012778378192711e-07
1365,2,3.240267133018847,5.4458398826116114e-05
1366,2,3.240672277656472,-1.2149483322208253e-08
1367,2,3.2479596463183498,0.041747324604363346
1368,2,3.2578988569368903,0.27134657420319597
1369,2,3.2588527381852828,0.012444049057012324
1370,2,3.2597664522779723,0.04602263062498409
1371,2,3.2830035713343477,0.0001383736596758291
1372,2,3.283717373298373,3.386117733148431e-07
1373,2,3.2843098440010863,0.00035130620146221693
1374,2,3.2889051009390187,4.5123986234815124e-21
1375,2,3.28917947476225,0.00011438017669544303
1376,2,3.2975108872772125,0.04661308284963049
1377,2,3.298148420280995,1.0087933909063276e-05
1378,2,3.317827728107659,0.23083291103727083
1379,2,3.3189809978579206,0.535833144994138
1380,2,3.319314579255206,4.374868408994071e-06
1381,2,3.321301751040778,0.004559519149131221
1382,2,3.321824017605536,0.005815080495715759
1383,2,3.3280662226377444,0.030180716665422706
1384,2,3.3316935559325884,0.00016265025210453172
1385,2,3.346929307403343,0.23141285626868172
1386,2,3.355112086086365,0.00018752571286159085
1387,2,3.3551286868846546,0.08162574631825822
1388,2,3.3635769296956823,6.879034521879833e-08
1389,2,3.3638065435844737,0.0007844386432570556
1390,2,3.365955856131336,2.46895268101695e-22
1391,2,3.366733433620766,1.3038756477585603e-21
1392,2,3.366872102028765,1.6134721950540537e-05
1393,2,3.3675547243724395,5.4636372006715326e-05
1394,2,3.3678192672637124,1.831056617736088e-06
1395,2,3.368426728242639,2.4919503850751234e-08
1396,2,3.368750236343203,5.6222535630002445e-06
1397,2,3.369656453622042,2.8114911741349663e-07
1398,2,3.3814056000592245,0.0054914740582409595
1399,2,3.3866795340195495,0.5558686992633616
1400,2,3.388125438953807,4.423557770771406e-07
1401,2,3.391732023233999,0.07120401327249466
1402,2,3.393042652139229,0.0017988143854704964
1403,2,3.3941288327707753,6.991054109522149e-20
1404,2,3.397974019965659,9.856257069184426e-06
1405,2,3.3996739393953703,1.5428455646169604e-05
1406,2,3.408584610077014,3.817451324534549e-06
1407,2,3.408675390378903,0.07293243188851697
1408,2,3.4095552348405818,4.957384839890703e-06
1409,2,3.409607983158253,1.080149972776511e-07
1410,2,3.4209270256576474,5.167238542054225e-19
1411,2,3.4210635760543937,2.4662215881093415e-06
1412,2,3.42121004608407,0.006114585581793866
1413,2,3.421796315543588,9.038988979376431e-07
1414,2,3.4228168374178267,0.0004771568109582983
1415,2,3.4238268034714565,2.6483122470146827e-08
1416,2,3.4369529786649764,3.297670022002793e-05
1417,2,3.4371652085242204,1.5979302351451748e-20
1418,2,3.4371839460580986,2.755488556712676e-06
1419,2,3.4375345801182675,6.080483239332063e-07
1420,2,3.4375397973952886,1.0668982186247399e-20
1421,2,3.437593252658303,4.293628971587508e-05
1422,2,3.4379171702320264,1.4909323790148189e-05
1423,2,3.438047798512798,1.2382812844711696e-06
1424,2,3.4382953494024378,8.485569475115843e-08
1425,2,3.4385282781775004,5.825107859909325e-09
1426,2,3.438946508784852,1.9764829914738255e-20
1427,2,3.439027754751123,3.134967185085886e-05
1428,2,3.439550483945254,0.00019825448420059997
1429,2,3.4419826461098637,2.6097028872871326e-05
1430,2,3.4445956297971634,8.776112795947037e-09
1431,2,3.4455873969689037,0.0026820759574474567
1432,2,3.448723864787098,3.26327058636592e-05
1433,2,3.455070136150198,1.9265307065645818e-05
1434,2,3.460243227981209,0.0006753287840512552
1435,2,3.4621388952664347,1.4404550155931724e-05
1436,2,3.4687900146773245,4.829836119904875e-06
1437,2,3.4688157731236515,1.1729886671071427e-05
1438,2,3.506524349828055,0.04804831696721244
1439,2,3.510901195472684,2.3751362182239972e-06
1440,2,3.510905891540915,1.192927257948119e-07
1441,2,3.5237112663021435,1.6125351271620812e-05
1442,2,3.5239463017501294,0.004552708352356672
1443,2,3.533768916071722,3.9014655310101765e-06
1444,2,3.53404684849761,0.1621305687029127
1445,2,3.539811137490574,0.048993862715675185
1446,2,3.5425929307778006,2.0275647057708324e-22
1447,2,3.543525097034262,6.867780198137355e-10
1448,2,3.5522849562306646,0.06491827033835076
1449,2,3.5527934556959053,2.833696373699931e-20
1450,2,3.5530556289667174,4.1247540319708837e-07
1451,2,3.5533191364708046,1.2839107026426021e-07
1452,2,3.5535827711888714,8.372799053372721e-08
1453,2,3.555593229562305,8.431109060787227e-06
1454,2,3.5564700756423235,7.293640943568464e-05
1455,2,3.564305772795933,-1.1651900605062725e-05
1456,2,3.566685977750126,0.0054615951215797945
1457,2,3.5692460340711705,1.1074771082756495e-06
1458,2,3.576107655304213,4.343455225297097e-05
1459,2,3.576655790042878,0.0020749541214598404
1460,2,3.5793383637374063,1.0938315816046098e-05
1461,2,3.5841854336277947,0.025908560871474175
1462,2,3.587620216034452,4.499248398386716e-09
1463,2,3.5879607653889707,1.5027678117721146e-22
1464,2,3.6098684320222674,2.509195976917157e-22
1465,2,3.611093017319263,6.579200756665521e-05
1466,2,3.6123362408085313,7.6001149631364964e-06
1467,2,3.613601906488384,-4.341591708887617e-12
1468,2,3.6153529645938534,0.0002624920767111136
1469,2,3.615373002790875,1.2034771809452034e-05
1470,2,3.6180793941130105,7.583329791827926e-07
1471,2,3.618085250071772,2.0679083657792134e-07
1472,2,3.627412843177126,6.662728599135341e-05
1473,2,3.627848097353535,1.1719070101060102e-07
1474,2,3.628236903122911,5.865898855459523e-05
1475,2,3.628590248950104,5.43992178417023e-05
1476,2,3.634726789532351,0.005029130796073249
1477,2,3.650347711241352,0.04234789682721567
1478,2,3.652457029776542,0.015164699346186618
1479,2,3.653482665055776,2.3409787091579721e-07
1480,2,3.6693433733156553,0.07379995351508883
1481,2,3.6839813446518974,2.8769724523056545e-09
1482,2,3.6840014745799863,0.02428791404815177
1483,2,3.684214470986717,5.354570868532453e-10
1484,2,3.684288269723197,6.463580720967112e-08
1485,2,3.684331950386081,0.0021196092443162965
1486,2,3.6843519035481904,1.3604088842993902e-17
1487,2,3.689170385305488,0.016337389474276647
1488,2,3.6905299880039593,1.3666473977871934e-07
1489,2,3.6953508173814953,8.272967932463303e-08
1490,2,3.695415664752545,1.5027063563952457e-06
1491,2,3.6954180322451293,9.339339446140615e-09
1492,2,3.6955872380597157,1.2943765806778168e-22
1493,2,3.70945856387209,0.03221361003374747
1494,2,3.7160824147688345,4.9248188658066776e-05
1495,2,3.7161036152480165,6.81607335176084e-05
1496,2,3.71983837630205,0.06801411932907564
1497,2,3.7200429724548485,2.526625608913062e-05
1498,2,3.7239295405914845,8.002680142365578e-06
1499,2,3.7242198060919236,0.003482738713118442
1500,2,3.7340033192492683,8.241796483655337e-06
1501,2,3.73431048807322,2.0606187211821506e-08
1502,2,3.734453684767459,9.987189093056934e-22
1503,2,3.7346109962179526,2.437112692269772e-07
1504,2,3.734696059710018,8.47684881269312e-22
1505,2,3.7349039360425422,5.355084950572592e-06
1506,2,3.734937252293662,4.4318362779663556e-08
1507,2,3.7349549689189416,0.00011627964218226662
1508,2,3.7351768867704322,8.122716271472149e-09
1509,2,3.736737157388461,2.052532511634235e-06
1510,2,3.7369989704013733,0.009421859044987171
1511,2,3.739870551450963,3.1587940715558988e-06
1512,2,3.7399756837311315,3.1771850126454356e-08
1513,2,3.7400865480449283,1.6723072591533844e-06
1514,2,3.740203882735841,4.0175348567933646e-07
1515,2,3.746374604175344,6.617632347973842e-08
1516,2,3.7464232322665794,2.097414654260569e-06
1517,2,3.7464467974829176,2.4634741032159497e-07
1518,2,3.7465782034764743,1.0427566534385367e-06
1519,2,3.75064966986497,3.208360203320227e-22
1520,2,3.750821531706265,3.6328447913314266e-22
1521,2,3.7528335135834823,0.008066192848872004
1522,2,3.7563579217227243,6.9685968933769095e-06
1523,2,3.7565998028694594,0.0005674770266901755
1524,2,3.759021199197832,0.008502151326136161
1525,2,3.7740724429074817,0.0025351389462757654
1526,2,3.774172313823101,2.839477524474924e-06
1527,2,3.778953546001503,0.005178852976331464
1528,2,3.779104553302659,2.183780356712466e-06
1529,2,3.785482630701722,0.14488215410733685
1530,2,3.7864734406961134,1.9840085772009447e-06
1531,2,3.800590490341847,2.3700126516996962e-06
1532,2,3.800606982211775,1.5322657681988658e-08
1533,2,3.8013376873408333,1.3020877806911263e-07
1534,2,3.801481595014934,4.2650493996026146e-23
1535,2,3.8047066223041384,0.0003779394216909835
1536,2,3.805096673483149,1.5131926432960745e-07
1537,2,3.814020380232023,0.010072068656497228
1538,2,3.81479317088656,2.762818139881664e-05
1539,2,3.8211457173080134,4.513825049495883e-05
1540,2,3.8284944033731563,0.00023161238995494796
1541,2,3.828635036688297,5.891448173475028e-06
1542,2,3.8293684361277656,0.0098188106288179
1543,2,3.8349278974492336,2.1449605805216613e-07
1544,2,3.835832839306022,1.3721734983760855e-22
1545,2,3.8414116408241625,0.0003496997294716138
1546,2,3.8432536565406963,4.45740154721295e-22
1547,2,3.843577342491699,2.3497854173802246e-07
1548,2,3.8439124643070954,7.487759087095624e-10
1549,2,3.8442592081756857,1.1568424503453295e-07
1550,2,3.8452401422541698,0.0029685724438591357
1551,2,3.8487897854994344,0.00017971682619460956
1552,2,3.8488774271036164,7.697575396618334e-07
1553,2,3.855407911774364,3.255348896556028e-23
1554,2,3.856568315117215,2.137057447755294e-08
1555,2,3.8616130792129297,1.068282206329433e-07
1556,2,3.8624634122986663,6.565381557298359e-06
1557,2,3.8633433464481186,4.680049146526729e-09
1558,2,3.864254795305442,1.0796664712809338e-07
1559,2,3.8751284614929773,6.736819423521025e-24
1560,2,3.875723014825553,1.923793670935918e-07
1561,2,3.876179411533826,3.5189156567505206e-23
1562,2,3.8767581257963,3.6886330184192485e-08
1563,2,3.8772005725237477,9.136657493016372e-08
1564,2,3.8778490235125673,6.283620215525535e-07
1565,2,3.878193427939209,2.3439085715100805e-10
1566,2,3.879018048396574,5.938350471424255e-07
1567,2,3.8799054089608944,1.4372030797475343e-08
1568,2,3.880321713221747,3.078417867570169e-05
1569,2,3.8957787094781224,6.7596184765312e-06
1570,2,3.8958002503266016,4.2934076774122115e-07
1571,2,3.8967496087487916,7.781848091251885e-08
1572,2,3.897556149084835,0.0016692141878709675
1573,2,3.907408903286182,6.772975140547684e-08
1574,2,3.9082991955115176,0.003001767462892396
1575,2,3.9084902602570537,3.3117363442180658e-06
1576,2,3.9086976122034685,-3.617106028990683e-05
1577,2,3.9124051743849577,0.0030106860795689264
1578,2,3.9205984823979634,0.004846421809179395
1579,2,3.9273237440888806,4.902240016603135e-07
1580,2,3.9279003550461766,0.0010085879303573552
1581,2,3.930610789128764,0.0010785005917135725
1582,2,3.9340103721772266,1.0333330805275775e-09
1583,2,3.9340869343021723,1.7522504834373082e-05
1584,2,3.944687026628685,1.1574313383450588e-22
1585,2,3.9456398324109614,3.842014924122462e-05
1586,2,3.946573394102643,1.70716741271082e-08
1587,2,3.9474899592103156,5.096150205843877e-10
1588,2,3.9505170450812557,1.4348058970420686e-22
1589,2,3.9522181551183166,5.089588954343257e-06
1590,2,3.9631537013509615,0.04779350586317462
1591,2,3.9644081634801296,1.240446566815568e-07
1592,2,3.969932501531275,8.152576658044413e-06
1593,2,3.9699625977258393,9.581848163632986e-08
1594,2,3.9843758161878213,0.02311417225804087
1595,2,3.988191582102786,2.0635432272465606e-05
1596,2,3.988984179318777,0.00020214285012420092
1597,2,4.008004415843857,0.013842248140373272
1598,2,4.008524171683803,0.0012470715025948887
1599,2,4.0101664666721035,3.2770597985414305e-05
1600,2,4.019884679505367,2.4249277968276856e-08
1601,2,4.0202641284554375,0.0007842949349530855
1602,2,4.022204700747238,4.3147009023287755e-10
1603,2,4.0222444460248425,1.72669793251213e-07
1604,2,4.022289529908562,2.842691646823298e-07
1605,2,4.0223395223347325,2.0267334865580401e-22
1606,2,4.032128126405382,0.0024920655116848706
1607,2,4.034058568827959,2.5284581292467346e-07
1608,2,4.037408800883441,0.0012238976229110238
1609,2,4.037536809328685,9.049493832502142e-21
1610,2,4.038188805077652,8.750461729360798e-09
1611,2,4.04281897640692,1.5097386079867584e-07
1612,2,4.043132489795084,2.448468721546191e-10
1613,2,4.0434470823618085,1.535530354105055e-07
1614,2,4.043762809985083,9.275101246327257e-08
1615,2,4.061128612751304,1.2097360985159572e-07
1616,2,4.06116409598701,5.7611308641786e-09
1617,2,4.0612033453062395,2.8624637134576535e-10
1618,2,4.061246049765259,6.593588321009674e-08
1619,2,4.0859128754835865,0.0004578003389094275
1620,2,4.088158908525656,4.631711379595738e-06
1621,2,4.088325806794842,4.529174852708888e-07
1622,2,4.094360091850831,0.00035097656554689455
1623,2,4.094452425943587,3.889858460886528e-09
1624,2,4.098955363039408,3.1704616279854478e-09
1625,2,4.099068421520997,0.0009182217939071416
1626,2,4.144746060211105,0.00016865587679714485
1627,2,4.14556063262296,4.6184827540021575e-09
1628,2,4.155642722488437,0.0020219937968824248
1629,2,4.1560096118332694,-1.7269338166439985e-11
1630,2,4.1583099730285085,2.554631529972324e-07
1631,2,4.158423421032126,1.0877171231010745e-07
1632,2,4.166910770151276,4.130847105754232e-05
1633,2,4.173989220038834,1.711895204306665e-07
1634,2,4.17411519518248,0.00015268933651782051
1635,2,4.186514448897583,0.0013746306797187292
1636,2,4.1881815399092375,1.7682134558283547e-06
1637,2,4.188264708802876,0.00022303764983374154
1638,2,4.191179641897065,2.8944140873035235e-09
1639,2,4.191208653923013,3.0971715203987905e-06
1640,2,4.204503254981319,0.0012724578468674222
1641,2,4.215525627247757,8.318837386481857e-05
1642,2,4.215537882404988,6.439252783183323e-11
1643,2,4.239650148588225,0.00021322435081032152
1644,2,4.244283152959383,1.0998755975563557e-08
1645,2,4.244787490139288,4.394386638121112e-06
1646,2,4.259406438275732,4.2047514710245105e-09
1647,2,4.259609452013478,4.734058279052924e-24
1648,2,4.260658963688343,8.268009808697385e-10
1649,2,4.260671345329115,1.458242365117811e-23
1650,2,4.261812895964226,2.6743214028073005e-07
1651,2,4.261909025100181,9.694068535250637e-09
1652,2,4.263020260969483,1.029360369707531e-11
1653,2,4.263162046722755,8.840996905048097e-07
1654,2,4.274307748374099,5.036534140354012e-24
1655,2,4.276656049743792,4.0272439431337535e-07
1656,2,4.291921844090666,6.191521764732387e-11
1657,2,4.2935794221901915,6.251624451601158e-06
1658,2,4.299767955770562,1.8361352108116974e-08
1659,2,4.299912909521936,2.651143475271425e-07
1660,2,4.3058860041952585,2.570355374457646e-24
1661,2,4.306974285479328,1.6219912455342086e-06
1662,2,4.30810543282837,1.967099430860252e-08
1663,2,4.309277163650449,8.617200139117056e-14
1664,2,4.316502069428452,4.865953679202046e-09
1665,2,4.316896103812724,2.2035685482452762e-07
1666,2,4.317058856527751,6.638876959397041e-09
1667,2,4.317099059339512,1.2623402670081138e-08
1668,2,4.317639582267816,1.3146566459239064e-07
1669,2,4.31823431246994,1.9615373948740132e-07
1670,2,4.330575987034194,0.00021890182767848247
1671,2,4.333827948183739,0.001627745392176117
1672,2,4.336000267689769,4.426729568087535e-08
1673,2,4.340245645422442,0.0008683802742575262
1674,2,4.344512579367461,0.00021907951678948903
1675,2,4.362125734618985,5.016413007292515e-09
1676,2,4.362310603581022,0.002848121677816467
1677,2,4.365857946500569,2.4209596171017137e-08
1678,2,4.3668086245365885,4.181828867432658e-06
1679,2,4.397777866530191,1.1233608616390753e-08
1680,2,4.398566254549792,4.462098384694575e-09
1681,2,4.399323838383111,9.389169423547178e-09
1682,2,4.400054775748572,-3.431042904622765e-10
1683,2,4.427240824294927,0.0016392339032058288
1684,2,4.429292578406603,1.4281801414835432e-09
1685,2,4.440420190742202,-2.368587855985206e-13
1686,2,4.440521628240504,4.1892546751934314e-07
1687,2,4.440579653895725,2.9372098194400293e-10
1688,2,4.440592671121976,1.260112803687465e-22
1689,2,4.450464060713443,1.9169283439177482e-05
1690,2,4.451445151524922,3.2780424551079494e-05
1691,2,4.451904500911496,4.340355344116713e-07
1692,2,4.469795090449566,1.2271320499644992e-07
1693,2,4.46996362805362,9.666208926280884e-23
1694,2,4.470769112398216,4.0911249056875576e-09
1695,2,4.470822399618214,0.00010513152329094747
1696,2,4.499235520103639,5.156460769779946e-07
1697,2,4.499303309439483,1.513175708938845e-11
1698,2,4.499306737690176,3.0889208340190045e-07
1699,2,4.499376936535555,3.1946177779381007e-07
1700,2,4.499424233759555,3.545507050015088e-08
1701,2,4.499428317437378,1.4304806231015084e-09
1702,2,4.510415612708243,5.249597412672999e-06
1703,2,4.511288791747916,4.102560532674761e-08
1704,2,4.516688671076508,9.496959923229576e-05
1705,2,4.5180082340646095,-1.7037997233624533e-06
1706,2,4.518008500026099,1.8479023247473924e-08
1707,2,4.524618528352789,0.0003475768927537115
1708,2,4.524661250548434,-1.0952341456895572e-10
1709,2,4.525874439495169,7.428595714627958e-05
1710,2,4.604886517538716,4.0160411148877756e-05
1711,2,4.604938254950525,7.533724678310911e-10
1712,2,4.619662300212667,1.6428231895393346e-06
1713,2,4.632199018662163,1.4435263611511377e-05
1714,2,4.63235283393476,1.2384698131773253e-10
1715,2,4.673274004149448,5.852819703190803e-05
1716,2,4.717442698864147,1.9972257112871687e-08
1717,2,4.718551812249075,1.9061218931345356e-09
1718,2,4.719694857404988,-1.9966455175266536e-11
1719,2,4.720870802604395,2.6745576434365643e-08
1720,2,4.7508221778942925,8.258434518515832e-06
1721,2,4.75281605098985,9.448853562634055e-12
1722,2,4.76765604291586,8.150894701933368e-11
1723,2,4.767842209083597,0.000421395890290601
1724,2,4.845226318405139,4.904703289882656e-10
1725,2,4.845360988084053,0.00018007530768485692
1726,2,4.9110210904487985,4.8712808861092855e-05
1727,2,4.928634810855215,1.5723293004057552e-05
1728,2,4.929014170680148,5.4976206054342783e-08
1729,2,4.933303555309976,1.082877409396871e-09
1730,2,4.933471386508359,9.005700031695587e-07
1731,2,5.032541538684086,2.9275327114203028e-05
1732,2,5.034128407679077,1.3455954145811948e-11
1733,2,5.034316757445254,8.945807645682503e-06
1734,2,5.085561260130476,3.7104880714406095e-12
1735,2,5.085694040048793,6.880420830066871e-06
1736,2,5.288382855541499,4.560497210875869e-05
1737,2,5.501580001803063,7.646192973035315e-06
1738,2,7.332135533666701,0.0003963813844294207
1739,2,7.336211168278396,0.0002615517971872461
1740,2,7.393568380131455,0.00015743228729792424
1741,2,7.776265927055306,5.249490311285979e-10
1742,2,7.776624296269233,9.238878572199606e-05
1743,2,7.776719100169316,0.00031375387932572384
1744,2,7.77774822345657,2.0315681367041548e-06
1745,2,7.781999337857997,1.6022480937052686e-22
1746,2,7.784085947269659,1.9196546435379433e-10
1747,2,7.786155134113187,0.0005695784456198612
1748,2,7.786467070566459,0.0020710314721323576
1749,2,7.789195930204869,0.0022395797165621414
1750,2,7.789438493086095,8.326360610199463e-07
1751,2,7.796384908154096,0.0013630613134191236
1752,2,7.796661765920135,8.432671555977653e-06
1753,2,7.832245363740071,5.962837871077089e-05
1754,2,7.832327197219229,1.9125760913152816e-05
1755,2,7.835427822646352,0.0010803920514130864
1756,2,7.835727742682707,1.1975389730633982e-05
1757,2,7.842623268977945,2.3530931308625414e-07
1758,2,7.842848954293686,0.0009801673521790378
1759,2,7.846812048800643,0.00483001469447995
1760,2,7.84805345993243,3.3542243526536256e-05
1761,2,7.863739421018295,6.0849799596070534e-05
1762,2,7.864249063954617,0.0016833487555628786
1763,2,7.90024300242635,5.482016959415783e-05
1764,2,7.900779436794892,0.0012787682023261283
1765,2,8.03668961374808,7.748830865866891e-09
1766,2,8.037526260641584,-6.647982292435548e-09
1767,2,8.048109557123212,6.352091747263228e-08
1768,2,8.051533955997797,-4.119050485058731e-08
1769,2,8.05452697206988,5.299240289592406e-07
1770,2,8.071988502706063,4.162814539223927e-06
1771,2,8.106342057282518,4.1287340223550533e-10
1772,2,8.10967977131952,5.1716971149446946e-08
1773,2,8.134414449096653,1.8226706796927122e-05
1774,2,8.215110585158413,1.1705679858326509e-22
1775,2,8.217612483424432,1.0832067330143244e-06
1776,2,8.218806194933563,5.938951848561303e-05
1777,2,8.220460086982143,1.2360035654443904e-05
1778,2,8.222887299451145,3.4107570664069294e-05
1779,2,8.223856752148436,7.80018136443011e-06
1780,2,8.22653253713247,0.00011213336108308177
1781,2,8.231862427795477,0.00014195048280916538
1782,2,8.235105960015403,0.0001988877195717111
1783,2,8.238013391052618,0.0002079863539712724
1784,2,8.244861089054439,0.00022947530420059308
1785,2,8.244877130373084,2.3083999744998012e-05
1786,2,8.259203575877336,0.0017627235605838724
1787,2,8.26017225706687,0.00017894309073191865
1788,2,8.27984939141254,4.077864308845616e-06
1789,2,8.280276697710747,7.675620950973109e-21
1790,2,8.28097477230176,0.00011344223655681057
1791,2,8.281829993544306,0.00017445272534263623
1792,2,8.282349784951862,7.728838562866177e-07
1793,2,8.2824666287529,2.58805426328006e-05
1794,2,8.28373966831657,2.6308756502392372e-05
1795,2,8.284386162773785,6.573652500602474e-06
1796,2,8.28506694680857,9.340073013893859e-05
1797,2,8.28544667789231,0.0005764015385880835
1798,2,8.287086652216999,0.00033112673464183776
1799,2,8.28978510260822,1.4212821059043592e-05
1800,2,8.291184284534097,0.004611108439498542
1801,2,8.291753703149197,0.0007812017554137201
1802,2,8.295565321237177,0.00020649714211777885
1803,2,8.298728253909644,0.0025049158196411704
1804,2,8.300598083999262,0.012546862398420858
1805,2,8.301270750413096,0.0009769654358894272
1806,2,8.301314773607146,0.006359912758559681
1807,2,8.301815824225173,0.0005441517124538154
1808,2,8.30417356077885,0.0028945253919817823
1809,2,8.308749270828343,0.005863534179459768
1810,2,8.310984607832665,0.0001055998694609952
1811,2,8.317356347820919,1.4002135674437973e-05
1812,2,8.322934548462968,0.0001139293897921415
1813,2,8.328397189024145,0.0001523709363785991
1814,2,8.333626731920049,0.00029922642530685065
1815,2,8.345366697318468,0.0003296289265245421
1816,2,8.345375445704803,3.4271709266557925e-05
1817,2,8.355126213393987,0.020196922749117673
1818,2,8.356145645238712,0.00154136091113847
1819,2,8.357026913561413,0.009532762510751455
1820,2,8.357398509424343,0.0030838605939808813
1821,2,8.358230404725305,0.0008813125828855161
1822,2,8.361451228858641,0.006942440913662824
1823,2,8.372468094083729,0.003621286021492088
1824,2,8.382305247380373,0.0004475701447348912
1825,2,8.452980721652011,1.1630425609565057e-06
1826,2,8.453773280790529,0.0001752669708143309
1827,2,8.456689273398752,3.353455317601974e-05
1828,2,8.462278546020116,0.0028282415732723116
1829,2,8.46477516030211,0.0008395303033937721
1830,2,8.472030961687892,0.004632658022406609
1831,2,8.494017648666727,0.00035639385646307785
1832,2,8.495519088469678,0.0010334478109164623
1833,2,8.49709737110959,0.0017438343892959554
1834,2,8.49861456856297,0.0003150227801134195
1835,2,8.502341380809526,7.731083190246373e-22
1836,2,8.504069365427199,1.6574027067636375e-19
1837,2,8.504510944571507,0.0002716597343257706
1838,2,8.504610736511722,0.0001109171904753587
1839,2,8.504793860565997,0.000341923698790755
1840,2,8.505561652700862,0.0037563651480246934
1841,2,8.505981868761182,0.00034591004424038875
1842,2,8.509277320650767,0.0026517461265416855
1843,2,8.509746189108341,8.084215366986169e-20
1844,2,8.50986408254073,0.0033683344999942215
1845,2,8.511436691194376,1.0333433851064577e-06
1846,2,8.512030327323373,0.0003561108294205274
1847,2,8.512928902187355,0.0030012837169206387
1848,2,8.515541170586062,7.878655401984374e-05
1849,2,8.516231820218763,0.005125271465410778
1850,2,8.51655142881259,0.0008501251856210775
1851,2,8.517165199215583,0.0024777917610405075
1852,2,8.518975747239665,1.0458140575649823e-18
1853,2,8.51955443552356,0.0110036894994806
1854,2,8.519928083861373,0.003133231428924178
1855,2,8.521651173178952,1.5466854277461824e-05
1856,2,8.52217836238492,0.0003078874982581324
1857,2,8.522259404916326,7.170643600420904e-19
1858,2,8.522352226386829,0.0008011549521009403
1859,2,8.523015310443725,2.8437034228985347e-05
1860,2,8.523214442310973,0.0006999278590480374
1861,2,8.523973081610393,0.001177792526108513
1862,2,8.524370646679813,6.292076925759462e-06
1863,2,8.526688638423593,0.00893748386461703
1864,2,8.527603402373302,0.02055301353983762
1865,2,8.528032790112434,2.1198398664295677e-05
1866,2,8.528036050600008,0.000272001749392913
1867,2,8.529084566192068,0.0016231942415999086
1868,2,8.529598291344541,1.8128803278528892e-05
1869,2,8.530218620001392,0.0010447653552437047
1870,2,8.531127524450199,0.0016142271597531582
1871,2,8.5311441516792,0.00013809031415376992
1872,2,8.532984913954238,4.8581321612138953e-05
1873,2,8.534151549728449,0.0053967426825788384
1874,2,8.534363030942473,5.9523902212135004e-05
1875,2,8.534621792218445,0.0029205611931852385
1876,2,8.536150357497718,1.5389231432775133e-20
1877,2,8.537219243846152,0.0011101798347884547
1878,2,8.538094057313629,0.004189458581338211
1879,2,8.540099766093704,1.4130346606698125e-20
1880,2,8.541008703123453,6.419203670589616e-06
1881,2,8.541220513647545,1.9205089406942082e-05
1882,2,8.541242945566296,0.00022512657769489433
1883,2,8.542990500728706,0.0016863865013137958
1884,2,8.543349933423542,0.012916008706158104
1885,2,8.545000319449741,1.6527120633025982e-20
1886,2,8.545057165986464,1.538938140023568e-20
1887,2,8.54567199060557,0.0026832324656585415
1888,2,8.545975776775208,0.0009177134230913084
1889,2,8.546582482608414,0.004765489941874585
1890,2,8.54744016699749,8.007874858351962e-05
1891,2,8.548934035349475,0.0014570264100077996
1892,2,8.549165107985004,0.0037101496533775407
1893,2,8.551131204716398,6.460766359411759e-21
1894,2,8.552797565335482,0.007707243013661786
1895,2,8.55303579487611,0.000678257143343929
1896,2,8.553491158618499,0.0023917542212564076
1897,2,8.553883143438156,2.5131296930706237e-05
1898,2,8.553947969674596,0.0017032897830044505
1899,2,8.554955245812607,2.6887852253077794e-05
1900,2,8.554957838619089,9.272668659291564e-05
1901,2,8.556641111130148,5.0139328937157786e-20
1902,2,8.557832213964389,9.03309029684439e-21
1903,2,8.558597492338208,0.000669003302561217
1904,2,8.559353150231914,0.0021217515905980816
1905,2,8.559667621726703,0.00023037815768266006
1906,2,8.561371028254825,8.831835936664542e-17
1907,2,8.561404349445183,0.002444324393110412
1908,2,8.56163499082163,0.002550513336361233
1909,2,8.562714161372128,0.00489099464460029
1910,2,8.563443917939708,0.02221316391984992
1911,2,8.564905993556067,0.04320475643310342
1912,2,8.566743665092872,0.0013436442934177048
1913,2,8.566785511155786,7.2314356508860586e-06
1914,2,8.56735347709639,0.0001308430042304454
1915,2,8.56785818972969,0.0003068409525105345
1916,2,8.568032841930972,0.0015949752415241303
1917,2,8.570625731946961,0.0008779701709936636
1918,2,8.571230687075058,6.823826720808035e-20
1919,2,8.571447600488682,0.00027405180336007755
1920,2,8.571919080479802,0.017142341149597753
1921,2,8.572691704266845,6.560804201050007e-20
1922,2,8.573859721504732,1.2947136289342655e-05
1923,2,8.573872837114095,0.022405479439264846
1924,2,8.57395655292828,0.0082589621403043
1925,2,8.575045856872293,0.003917957876311462
1926,2,8.575917379997463,0.0035180320386055943
1927,2,8.575981404196455,0.0015295281023794203
1928,2,8.576171845243607,0.011650282966705994
1929,2,8.576324741481471,0.010610444449081071
1930,2,8.57773330984628,7.542455840290722e-19
1931,2,8.577999849571029,0.011258138132662172
1932,2,8.578523192090756,0.0016923375137814986
1933,2,8.58168936535219,0.0022360662256274083
1934,2,8.58184599332128,0.005062536494573236
1935,2,8.581917679450271,0.006874177512113999
1936,2,8.583287856371953,0.0003484473545381094
1937,2,8.58460503940546,0.00026660971834667826
1938,2,8.586005380798042,0.00027574826365759004
1939,2,8.58627678192579,2.3366093705542884e-05
1940,2,8.588099728173006,0.0012609431447344907
1941,2,8.588634703314938,1.3049356544605347e-06
1942,2,8.589132127380935,0.0015222762736852267
1943,2,8.590024123423973,0.008605600090486533
1944,2,8.590067391751859,0.001066189724716415
1945,2,8.5914364998589,3.105928557185939e-05
1946,2,8.591548382983547,0.0003792158266507471
1947,2,8.591791766126676,0.002474553468327539
1948,2,8.593312537563634,1.1661570596900732e-06
1949,2,8.593990208834612,0.00932658213656955
1950,2,8.594415184093691,0.00012760008205138593
1951,2,8.595142847693182,0.0022666093138213705
1952,2,8.596902254910333,4.096809906403512e-06
1953,2,8.6000084480753,0.002596518361760148
1954,2,8.601712301690668,0.0002143873382611033
1955,2,8.601745348339023,0.0054429671785582575
1956,2,8.60239490497554,0.00014537237414946646
1957,2,8.605613142491961,0.0027570464249446086
1958,2,8.605622069377887,0.002525081565069417
1959,2,8.609913445407528,4.2663502331797973e-07
1960,2,8.61056492841169,0.0014903752128229066
1961,2,8.610831469941672,0.0003725761442364336
1962,2,8.611989043314907,1.5982024323656346e-21
1963,2,8.612687536100566,0.00015148088984356988
1964,2,8.613165281810325,3.7907666268822355e-05
1965,2,8.613335389267831,1.2122774204923973e-19
1966,2,8.613508487915851,7.417235774229063e-05
1967,2,8.613599104740388,2.0616940914268248e-18
1968,2,8.613687932347943,0.007986075480709877
1969,2,8.61414037019108,0.0006306378118903643
1970,2,8.615617694257367,0.007775428632828385
1971,2,8.616298121556952,0.0001872107289596288
1972,2,8.617444214029206,0.0008367039102228347
1973,2,8.619453517158036,0.015737604306108738
1974,2,8.619701028644272,0.013665264186052652
1975,2,8.620516575794227,0.015294861384148605
1976,2,8.62098318532992,0.0025354124890329777
1977,2,8.621740942467,2.7931704596010605e-17
1978,2,8.62174710102147,0.014221296923181605
1979,2,8.621882662320218,0.0002015665243566973
1980,2,8.625401796559913,1.2727980823161777e-20
1981,2,8.626776513720188,0.0012869418667527974
1982,2,8.627157040054271,0.003171289351261321
1983,2,8.628319546789726,0.0022411913196486565
1984,2,8.62896769065867,3.959504498713743e-05
1985,2,8.629522835821717,2.6674810929236626e-21
1986,2,8.630218943327577,0.00024568133499290536
1987,2,8.633302080022531,0.0001428243480336876
1988,2,8.633522477436259,0.027107585967621226
1989,2,8.635274359890786,0.0005069845787688054
1990,2,8.635354816080053,0.0021476247544743423
1991,2,8.635702367470458,0.00029380833192826895
1992,2,8.637987424637345,0.0014114197811490744
1993,2,8.638703392058346,0.0026294202662138543
1994,2,8.641202535506295,4.298752264660669e-06
1995,2,8.642249526161663,0.0039472063573006925
1996,2,8.643301059237842,7.245406712182102e-05
1997,2,8.643739702272,3.773305164231638e-21
1998,2,8.645165431485339,7.049059474685301e-07
1999,2,8.64738630966258,8.193345607503214e-06
2000,2,8.649311519755315,3.2390473093939735e-05
2001,2,8.652603664059825,-3.6020888264354174e-07
2002,2,8.652941473633405,0.002851636546247626
2003,2,8.653220420153161,2.2071538441607946e-05
2004,2,8.654605173221626,4.975212884660359e-20
2005,2,8.655169475322623,0.0008565679583682386
2006,2,8.655769969753464,5.525209038382038e-07
2007,2,8.657896863952487,0.00047717674600160137
2008,2,8.659743679891676,4.8644377587478676e-05
2009,2,8.661674475327118,0.002762025542146773
2010,2,8.66217443834455,4.2766553448587676e-05
2011,2,8.662822428435106,2.6785157973337572e-05
2012,2,8.665753892683597,3.8238544992625893e-05
2013,2,8.66814122355538,0.00011717596383077958
2014,2,8.668328614654797,7.35412364723352e-07
2015,2,8.668984098884152,0.00026725900601913316
2016,2,8.669085547742725,0.0014999793776096237
2017,2,8.670639331081475,8.35212257176879e-05
2018,2,8.671520645033297,1.956830737560665e-05
2019,2,8.6722247876952,0.000586001267540105
2020,2,8.677550398697804,2.830172182051463e-05
2021,2,8.680476800234715,8.403617638460086e-06
2022,2,8.681342932929738,0.00015181473282678852
2023,2,8.682599896721513,2.5301663173863915e-05
2024,2,8.691164454369527,0.00019481577976949662
2025,2,8.6927440426075,0.000741422545140204
2026,2,8.695915529083322,0.00013636676483241576
2027,2,8.69613574265145,0.00010707038940400258
2028,2,8.696983804517004,0.0003404521249202083
2029,2,8.698162995346252,0.0028352796107855975
2030,2,8.699737647538996,0.00028373912316921623
2031,2,8.703836940529868,6.241659380229573e-05
2032,2,8.707025157057728,1.5183664046403468e-21
2033,2,8.707621022459193,0.0008234218282487916
2034,2,8.708545272316428,1.5205754646202066e-05
2035,2,8.711463825240003,7.474945230549323e-05
2036,2,8.713511176242378,0.0010022684204052178
2037,2,8.713660798737465,5.264627030213405e-05
2038,2,8.714378883607537,0.00044934774365648546
2039,2,8.716341605047887,3.647278035943083e-05
2040,2,8.718140008643331,6.284192660566073e-06
2041,2,8.718675709060335,2.172157116156441e-06
2042,2,8.71896751613599,4.9028985030750794e-21
2043,2,8.719064620400218,-2.204493718736105e-09
2044,2,8.719442532728522,0.0006125175327714478
2045,2,8.719623267143106,3.2491592348272377e-07
2046,2,8.720001204461482,0.00018901004689101725
2047,2,8.720226997154555,5.7030564442758884e-05
2048,2,8.720556946176885,3.311238270896765e-05
2049,2,8.723918788624474,0.0007246548788239185
2050,2,8.724467798480418,0.0004461345039774344
2051,2,8.72794396033214,2.3985762026775375e-05
2052,2,8.732547650382116,3.7837732763519e-06
2053,2,8.734839382074028,6.05786851101551e-05
2054,2,8.737430111932554,2.713126089965115e-05
2055,2,8.737627838183812,2.9544341668357188e-05
2056,2,8.73815989132197,7.0305625072531085e-22
2057,2,8.739516598187038,2.2673137811273086e-22
2058,2,8.740006483737034,0.0003299491084487549
2059,2,8.740958286977047,0.0007483716171852529
2060,2,8.742152793298715,2.0325989478588786e-22
2061,2,8.745582442457476,2.0725333236019066e-06
2062,2,8.745822852813944,3.2899308840398254e-05
2063,2,8.746614504659192,-2.1486070945449345e-08
2064,2,8.74717845454768,4.094269940486877e-23
2065,2,8.747792346185747,0.00011627387967505985
2066,2,8.747819792665723,1.745663013207649e-05
2067,2,8.749795180529304,3.87350168262056e-06
2068,2,8.75010340443123,0.0002622136047187519
2069,2,8.75034579033047,0.00012673579819040993
2070,2,8.750365782725567,-7.271807642684526e-08
2071,2,8.752060562770339,2.451015782723811e-05
2072,2,8.752736893060955,1.739647241402719e-21
2073,2,8.752831424072497,6.07596655593263e-06
2074,2,8.755289094541467,3.8740239147288285e-06
2075,2,8.756292393422314,2.4123110302727503e-06
2076,2,8.756785264626728,9.741468532387707e-23
2077,2,8.75685178785318,9.459386944808042e-06
2078,2,8.757174169028758,1.7168550077111698e-05
2079,2,8.759282620331646,4.440019694131735e-05
2080,2,8.76011619728456,4.644013692464724e-21
2081,2,8.76120255191961,1.1161728253850345e-06
2082,2,8.762129715550486,7.402222034526432e-05
2083,2,8.764058812892245,2.5015284162451006e-05
2084,2,8.7651430013982,0.00031336039770384983
2085,2,8.766203363941145,0.00015485597548094748
2086,2,8.766458518279592,1.2610677243726182e-06
2087,2,8.76663221696026,0.00017192720173718874
2088,2,8.767099486772736,0.00023867314047033077
2089,2,8.769484970948952,7.4690401143433215e-06
2090,2,8.77080427147689,2.8377009389953356e-05
2091,2,8.771027499698562,5.939477555502038e-06
2092,2,8.773235546219667,5.093480960989052e-05
2093,2,8.77392754125458,8.613385117125382e-21
2094,2,8.77441342386578,0.0007387746119564373
2095,2,8.774507641248306,8.514643076664799e-19
2096,2,8.77496069286633,0.00011523017586491023
2097,2,8.77632087244126,5.538431051431359e-22
2098,2,8.778737632098569,7.141690922245378e-06
2099,2,8.778988931284061,1.0992571398404597e-05
2100,2,8.779494417378487,4.693552883112846e-05
2101,2,8.781637043543014,1.1524721118402744e-05
2102,2,8.781954957987523,1.6408235817715693e-05
2103,2,8.784251630605581,0.00023478632466951915
2104,2,8.785158240820351,0.00031288295996146547
2105,2,8.789080866269728,1.259028626667793e-21
2106,2,8.78998513792817,0.00014087483841813194
2107,2,8.790202294660276,3.858146667336569e-05
2108,2,8.790277951160647,0.00015980389095773486
2109,2,8.791355532353464,1.4994470272240762e-21
2110,2,8.791857691456016,4.363610477606802e-06
2111,2,8.793612354578045,0.0004835136375743339
2112,2,8.795275659069716,9.84716339404961e-19
2113,2,8.795508771325672,0.000970391138202869
2114,2,8.795587639375071,5.4753653612133406e-05
2115,2,8.795797226150171,0.00011965873142164481
2116,2,8.797229472621893,2.582654490896734e-05
2117,2,8.797634405113854,2.5219150089674715e-05
2118,2,8.797754804338524,4.508199197361211e-05
2119,2,8.799838509428582,5.6729303573329344e-21
2120,2,8.800073740399625,0.00042963223377084187
2121,2,8.801050135819423,4.515356194558981e-05
2122,2,8.801748333624346,0.00011017218270685014
2123,2,8.802446364711159,0.00013076138019340672
2124,2,8.803180629132953,3.5011389572344045e-06
2125,2,8.804540484656627,2.0071414411147676e-05
2126,2,8.80477223119567,0.0002465996553838954
2127,2,8.805644456841378,0.00014555266835898867
2128,2,8.805794334073653,0.00020894439431444107
2129,2,8.807662713049467,0.0010536938006080977
2130,2,8.809083306122488,2.113174368194845e-06
2131,2,8.810530069063248,0.0011402987068805071
2132,2,8.81067930189522,0.0007032346866746787
2133,2,8.811234837494226,0.0001981143236602587
2134,2,8.81124263446111,7.895623731531192e-18
2135,2,8.811854072536335,0.0031621273753783827
2136,2,8.812558752169252,0.0004172482657520181
2137,2,8.813292395056692,0.00021510944202318675
2138,2,8.813372694233294,2.851326005958179e-07
2139,2,8.81339197908801,0.0004648618538632649
2140,2,8.813752860630188,3.535666564853411e-18
2141,2,8.81380785996339,0.0011331525803870953
2142,2,8.816058345631859,0.0012597450541479431
2143,2,8.816092878613972,3.8156698596624104e-05
2144,2,8.816504584517475,0.0001520200710872197
2145,2,8.816683693380241,7.962431720153675e-21
2146,2,8.817675449642593,0.001155718544989179
2147,2,8.81817006662709,0.0013076967079053393
2148,2,8.818652806681484,0.00019371656693615013
2149,2,8.819241697037342,0.0002351794721841424
2150,2,8.820158369456067,0.00028412018225710037
2151,2,8.820174706405396,1.2286535432382168e-05
2152,2,8.821447095535405,0.0001817735378022036
2153,2,8.821484610676407,6.374118860498913e-05
2154,2,8.821764103262126,0.000572161422744196
2155,2,8.823686074918214,2.4665016084915256e-19
2156,2,8.823730333149342,1.6692301108939156e-06
2157,2,8.823789640739392,0.00024749967775264576
2158,2,8.824677812773189,4.6102959277961224e-05
2159,2,8.825257170061604,9.513237876289004e-05
2160,2,8.825291755331136,5.223442544669138e-05
2161,2,8.825752924498943,5.620184526206425e-07
2162,2,8.826119184130675,2.249874100897678e-05
2163,2,8.826511575033692,0.00011173542989416172
2164,2,8.828527083537097,0.000283816700124408
2165,2,8.829404777276636,3.250447612916405e-05
2166,2,8.829503284277052,8.23252869920695e-05
2167,2,8.830264042406043,0.00016822609320280946
2168,2,8.830332281540564,5.186435715212143e-21
2169,2,8.831852769782017,0.00010135741365311287
2170,2,8.832110697010876,0.00021447737970749467
2171,2,8.832446573450625,2.0459919937949414e-05
2172,2,8.833615551787148,1.0416977277531469e-05
2173,2,8.834172541681028,0.00031511884980478657
2174,2,8.834513189611926,0.0005641016382753135
2175,2,8.834565588960118,4.251049982753008e-18
2176,2,8.837254770184586,5.5560151187155395e-05
2177,2,8.838212353797644,2.8726570018673304e-05
2178,2,8.839403798565058,0.0004116057314006011
2179,2,8.841646352355497,0.00023894065113489252
2180,2,8.842021674274179,-5.217761426796895e-21
2181,2,8.842070534497793,0.00018892892028292904
2182,2,8.84335685272049,0.00019477832922037877
2183,2,8.843540120122839,-1.0361068981788375e-07
2184,2,8.843934952466952,0.0009216777056786168
2185,2,8.845590439346097,0.0001579458079956135
2186,2,8.845628522713355,0.0009401757641111111
2187,2,8.846691113391557,0.00028879553940634414
2188,2,8.84707377745508,0.0008774430372240277
2189,2,8.84783144174537,1.5163563356667626e-21
2190,2,8.849392844305385,4.1481298001089973e-22
2191,2,8.849641304630154,5.6833856917792885e-05
2192,2,8.850743345308388,0.00012395040752499317
2193,2,8.850837945828971,0.00034563208990100636
2194,2,8.852083025296224,7.392270043758384e-05
2195,2,8.853130345301565,-7.553270966585485e-09
2196,2,8.853179240302893,1.097104147544367e-06
2197,2,8.853672264561283,9.67278703160046e-05
2198,2,8.854786420293408,5.4836785489589796e-05
2199,2,8.857134108199716,0.00030801205529031137
2200,2,8.858074327090094,0.0004133226769580862
2201,2,8.85881720721386,6.32853736982356e-06
2202,2,8.85976931636776,1.4057187611433829e-05
2203,2,8.86215121875398,0.00039918398066815584
2204,2,8.862399426466254,0.00017851392237888707
2205,2,8.864021473990647,0.00012388532110985535
2206,2,8.864111852913766,8.338318214614758e-06
2207,2,8.865429222909142,3.9262786648119235e-05
2208,2,8.867053685387873,2.103882137325725e-05
2209,2,8.867940316377712,6.253754790730177e-22
2210,2,8.870049131693463,3.9797801805340576e-21
2211,2,8.8706485105115,0.00014947321565290781
2212,2,8.87149847866408,0.0002545869638708441
2213,2,8.873286856909544,6.885396383666541e-05
2214,2,8.87402966338152,4.612581846816517e-20
2215,2,8.874302705619925,0.00028771008366866807
2216,2,8.874978598434836,0.00010627309151114442
2217,2,8.875134963059622,2.588429902132725e-05
2218,2,8.875808994450267,0.0006432957416327539
2219,2,8.875967432304947,0.00032389220724491556
2220,2,8.877175641566168,0.0003680586935958826
2221,2,8.878570980929794,4.719136537466119e-21
2222,2,8.879311107053582,0.00017144865139006687
2223,2,8.880387941786694,0.00025172322345224415
2224,2,8.880498798616713,2.7304877733364765e-05
2225,2,8.880588254789131,0.00017935954929953075
2226,2,8.881803132593518,0.0003387554464215409
2227,2,8.882496602586343,3.4843355656268526e-06
2228,2,8.882858644757107,0.00046052553333757857
2229,2,8.883459936226814,8.284702335472141e-05
2230,2,8.883930671911912,7.922650922540368e-05
2231,2,8.886241461700706,9.78881125886691e-06
2232,2,8.886600173793909,0.00015044406455422154
2233,2,8.886631158799446,1.0397195932926234e-05
2234,2,8.887796054516912,2.7039229745661155e-05
2235,2,8.888222920985413,0.0019161562245651746
2236,2,8.888838214360703,4.243204346637989e-05
2237,2,8.8891933289284,1.1793462308551022e-05
2238,2,8.890740322947295,9.890246863419297e-05
2239,2,8.891296309533686,0.00031759713145782095
2240,2,8.892431273229136,5.393305280628023e-06
2241,2,8.892842450524313,0.00269760022593476
2242,2,8.893450775617453,0.00026861315499824754
2243,2,8.894380878114475,8.647796274172872e-06
2244,2,8.894753246240839,0.00020142063566179344
2245,2,8.89555581946513,0.0004362364104362014
2246,2,8.895672750426684,0.00011579455945022471
2247,2,8.896194649735321,2.8379110973781942e-05
2248,2,8.89957279060286,9.359466937362991e-06
2249,2,8.900445514379271,0.00014075697996147988
2250,2,8.901051409871798,0.00010447060077823365
2251,2,8.901145799669052,1.5772574448857386e-05
2252,2,8.901247890463196,8.930982169819259e-22
2253,2,8.902823219212337,0.0002229516389719174
2254,2,8.903261999634992,2.7005819336506615e-06
2255,2,8.90379704429779,0.00012983156848698105
2256,2,8.903878057707288,0.00020678266225388219
2257,2,8.904423989948668,1.447593814098286e-06
2258,2,8.908669889231419,2.3847092943030995e-21
2259,2,8.909259770853168,0.00048419580803156406
2260,2,8.910822724267405,2.751727524567788e-05
2261,2,8.911253552873859,0.0004123437195769315
2262,2,8.911747939743009,1.315942292084527e-05
2263,2,8.913388620425849,0.0002893077782055493
2264,2,8.913914740335713,3.451230465245e-05
2265,2,8.91456679677708,0.00224509439846792
2266,2,8.915267692804491,2.9313860440466264e-06
2267,2,8.916217007840373,5.224092797264e-05
2268,2,8.916407867345015,3.135035409464907e-06
2269,2,8.918157289353303,4.238764698084432e-05
2270,2,8.918922224700168,0.00036527156951998816
2271,2,8.919298491143309,0.0004676322443191045
2272,2,8.921005385615786,2.501896058947413e-05
2273,2,8.922031573538447,3.142489153898573e-05
2274,2,8.924670662499238,1.0432355958878305e-05
2275,2,8.925770035363257,0.0010503302665015
2276,2,8.927686473754534,5.79953115295753e-05
2277,2,8.929156216933507,2.2619141846827144e-07
2278,2,8.92929788722438,5.640777854378043e-05
2279,2,8.93201402294551,7.184887042773568e-07
2280,2,8.932811948020571,0.00012742816559413876
2281,2,8.933035098627897,5.986004399577326e-06
2282,2,8.934518871861428,2.1092488902055332e-05
2283,2,8.938346796204769,9.666807040649033e-06
2284,2,8.939917749963229,4.915570589057036e-06
2285,2,8.940085603027569,5.950619080606657e-21
2286,2,8.940359641958707,4.393029359793926e-05
2287,2,8.941146520078632,0.0001811079797667035
2288,2,8.946149027229808,0.00037113756832575463
2289,2,8.946309980609385,6.884113882814829e-05
2290,2,8.947465682940333,2.0984679417265708e-05
2291,2,8.949882811519046,0.0006980601337665789
2292,2,8.95067960682627,0.0020552670784401935
2293,2,8.951351876644367,4.1959139545504325e-05
2294,2,8.955272217966922,0.00026669287477959274
2295,2,8.956810262172553,6.841455203597989e-05
2296,2,8.95718850522951,2.9419237165467604e-05
2297,2,8.961837401893831,8.545628793961053e-05
2298,2,8.962027584752036,0.0005820594910250714
2299,2,8.962513459797492,0.0001853171199925831
2300,2,8.963469354773906,2.949763313495548e-05
2301,2,8.965495880052686,0.00016183645371501424
2302,2,8.965956470034826,0.00015539282297060677
2303,2,8.967535074974649,0.00014862235549195467
2304,2,8.970184366642684,5.545387724299204e-06
2305,2,8.9705676901375,0.0007043109482503173
2306,2,8.971488550430308,0.00044777381196323097
2307,2,8.9715255739344,0.0008647056867087608
2308,2,8.973087454254937,2.5779268372797936e-21
2309,2,8.975620934837025,7.95377499237384e-05
2310,2,8.976461889876305,0.00017475050004340078
2311,2,8.979870366523642,1.951048068898544e-05
2312,2,8.98065943264237,0.0006565044722232787
2313,2,8.983762224454836,1.7244923460617592e-05
2314,2,8.98831117841678,6.401162687030212e-07
2315,2,8.990269348494962,1.800334009675978e-21
2316,2,8.99083585227595,7.130849022416263e-05
2317,2,8.99245315302096,4.811824420286411e-19
2318,2,8.992881026816576,1.3374295702421755e-05
2319,2,8.992995851274145,0.0012250208864991727
2320,2,8.994031718786573,1.489789765325757e-05
2321,2,8.994397721708992,0.00027229034292596617
2322,2,8.995532086830167,0.0002864910040774954
2323,2,8.996561797720119,2.357824310345279e-08
2324,2,8.996954594113504,0.00037525873249318395
2325,2,8.998493610257924,2.876829919994043e-18
2326,2,8.99856147170135,0.000314193153602357
2327,2,8.998926206244619,0.001271392475128522
2328,2,9.00364401869001,0.00010343908235122732
2329,2,9.004214665025302,2.853140353783441e-06
2330,2,9.004275011168488,0.00010788766757217539
2331,2,9.004278576335992,2.459006953529258e-05
2332,2,9.007576829351933,5.098553855518044e-05
2333,2,9.007776487272281,0.002490671079874411
2334,2,9.009861335227356,4.3848683418043597e-05
2335,2,9.01175060794833,0.00019823296698536687
2336,2,9.014127467949834,3.8969009942515235e-05
2337,2,9.015914672193844,3.352389212093435e-05
2338,2,9.02279872429267,2.5006871547375496e-05
2339,2,9.025589149394477,2.6776830325262345e-06
2340,2,9.026269593381244,5.749823767850434e-06
2341,2,9.027075115533876,7.331248203019852e-05
2342,2,9.027891620136643,0.00016094656999396818
2343,2,9.03001514501534,5.6914205065415445e-05
2344,2,9.030583761296157,8.692993778674341e-05
2345,2,9.031761239606794,6.935960375283724e-06
2346,2,9.0377428543311,3.670490782827091e-05
2347,2,9.038825562522447,0.0002667136736028199
2348,2,9.040508057523084,5.218682939755683e-06
2349,2,9.041122256047174,5.102828638227831e-05
2350,2,9.042533362426184,8.497827146158756e-07
2351,2,9.042605432099776,0.0007153914923378899
2352,2,9.043659305519668,0.00010988924720342493
2353,2,9.043723781928179,4.185301636897701e-06
2354,2,9.044414851774036,0.0010137385351118465
2355,2,9.048915621222136,2.4353280502032515e-21
2356,2,9.050983088509497,9.99183336875605e-05
2357,2,9.05238401079373,0.0004920736703878806
2358,2,9.052851741444897,0.000135436083445152
2359,2,9.05457716763351,5.047613799647057e-05
2360,2,9.054816503452344,5.9257955087399754e-08
2361,2,9.055398607767756,8.533306432517525e-09
2362,2,9.056939190740195,0.0013632945175861444
2363,2,9.057111449380727,2.847249372276488e-20
2364,2,9.059422086492532,8.054308880180394e-05
2365,2,9.059941310172007,0.00038707043406008366
2366,2,9.0648125061075,1.2149977723403663e-05
2367,2,9.067603266406536,5.095043668225974e-07
2368,2,9.075634998922737,0.0006744908605035284
2369,2,9.076525926104523,9.62768104074902e-05
2370,2,9.076710995977919,8.974210675869834e-06
2371,2,9.076717517505585,2.48642324906938e-17
2372,2,9.077032407237766,8.495685345308288e-05
2373,2,9.077657118668071,0.00011794322259501071
2374,2,9.078529163922326,0.0013638718370372477
2375,2,9.078871237465478,0.0008364058880529152
2376,2,9.078948050741701,3.074721943950051e-06
2377,2,9.079931356869338,0.003718927525037525
2378,2,9.081535479682998,0.00015686802231857307
2379,2,9.081877868125275,0.0022546612327178864
2380,2,9.08423493974476,0.00012033975004911967
2381,2,9.08584750996556,6.065432239991903e-07
2382,2,9.08778365107878,0.005823585876711117
2383,2,9.087988014719599,0.0006747628458300306
2384,2,9.089672123033893,0.000720712883540241
2385,2,9.101319814433168,0.0001654366112056068
2386,2,9.10152341106948,0.00014739304204831966
2387,2,9.102026442256602,0.00010431308625558089
2388,2,9.102238138378993,0.0002772850223397045
2389,2,9.103684883288224,0.000798596236781282
2390,2,9.111583277488307,3.6643233860930217e-06
2391,2,9.111685995041967,0.0010797922079515746
2392,2,9.112781047301269,5.728200632088696e-08
2393,2,9.113199593376976,0.00025353683421343017
2394,2,9.113202955918723,1.309217431719399e-05
2395,2,9.114040754624398,0.0028698254568219695
2396,2,9.115249433121676,0.0005042547812694061
2397,2,9.115726386629262,2.444170540728942e-06
2398,2,9.115734247079331,0.002856580839045419
2399,2,9.117158050456169,2.5064214110826375e-05
2400,2,9.11818744197808,7.5688207461046695e-06
2401,2,9.122335858136921,4.0448449619293826e-05
2402,2,9.134846134052282,3.845431238645806e-05
2403,2,9.13890070261698,0.000804724589179118
2404,2,9.138905633637478,4.14401903733945e-05
2405,2,9.140100162892736,0.003168406866384888
2406,2,9.140905698068877,3.298730040504514e-08
2407,2,9.142412799076737,0.0007449067656428535
2408,2,9.142527706998862,0.0034649475137096663
2409,2,9.157441004689645,0.0006347786416206951
2410,2,9.157720791544989,0.00473294050607464
2411,2,9.159779406210191,4.8245286917196846e-05
2412,2,9.16073101307768,0.00015413939011231582
2413,2,9.168073521812289,4.1714964994535435e-21
2414,2,9.168089330858379,7.479442274440585e-08
2415,2,9.168463878488637,0.0003803674182525672
2416,2,9.168638556372116,3.131076405988543e-05
2417,2,9.169617152124829,1.0307445542382923e-05
2418,2,9.169846504140764,0.00015500274583149252
2419,2,9.172787040968501,0.00011248274941422455
2420,2,9.173075101743166,0.000869751868406469
2421,2,9.175153785916336,9.164595943966403e-07
2422,2,9.176072579519087,0.00013830469177327057
2423,2,9.17665072239663,0.0013292762299715179
2424,2,9.176836233638483,0.0005326280935103729
2425,2,9.17747378127524,0.001276579541028737
2426,2,9.178975545023377,0.0016320272651870605
2427,2,9.18197542417181,0.000806953394494861
2428,2,9.183974565462563,0.0064060129770101976
2429,2,9.18768894568575,4.65784479518692e-05
2430,2,9.189833231246439,-2.5999703636042014e-07
2431,2,9.191656748779451,9.954725164241355e-05
2432,2,9.193048958558961,0.0004171970662623399
2433,2,9.194207698589025,0.00012414971950600192
2434,2,9.19464380077386,0.00019486937416395836
2435,2,9.195657604030657,4.669280146186957e-21
2436,2,9.196787413353604,0.00031079275601574453
2437,2,9.197500817007267,1.536243100305007e-21
2438,2,9.199342440595046,5.758802365291853e-20
2439,2,9.199421266556328,0.00021528551925788537
2440,2,9.200127974149495,7.508020637616598e-06
2441,2,9.20109481220436,-6.771845904385753e-08
2442,2,9.201171536655806,6.016106343950058e-05
2443,2,9.202062011383191,0.00024510371319240063
2444,2,9.203018366386004,0.0014565417043590453
2445,2,9.204113138544358,0.0012971822195468783
2446,2,9.204657568991934,0.00022270349641485528
2447,2,9.205705673928946,0.0006622369471244601
2448,2,9.206489219785794,0.0001654490509524795
2449,2,9.207114577554307,0.00010851671993560756
2450,2,9.208329661408243,0.001235623789883628
2451,2,9.210055759092143,0.0002889067674777087
2452,2,9.211606977974157,0.005333759104592
2453,2,9.212557647870312,0.00043220349838112097
2454,2,9.213655243986864,2.1368016254193326e-18
2455,2,9.213664977609028,0.00013156679930189323
2456,2,9.21706482283139,1.5559204780220546e-05
2457,2,9.217119873840147,3.321502343125183e-05
2458,2,9.218853910397002,1.085368059298273e-05
2459,2,9.219092596931318,0.00020320090632460104
2460,2,9.221905267884381,1.6009289258582936e-06
2461,2,9.22390055939593,5.550956203928921e-06
2462,2,9.2311583591096,9.901982416451855e-05
2463,2,9.233627469528415,2.9769263041180162e-05
2464,2,9.234242140373567,0.00011885258770385567
2465,2,9.234360249528208,1.3847455775414333e-06
2466,2,9.236922141869172,0.0008049404987135618
2467,2,9.237120341228774,3.2512873615470205e-06
2468,2,9.237322526066237,0.0012816868689823448
2469,2,9.238844507931162,0.0002247226952403638
2470,2,9.240420118723932,0.00010257088069278126
2471,2,9.241551149740644,0.0011510169123250162
2472,2,9.244327366345033,2.552922890889407e-05
2473,2,9.25056221130319,6.556141858100524e-05
2474,2,9.252205484331398,1.2640485461216123e-21
2475,2,9.254029513434489,1.587089557760862e-05
2476,2,9.254051509308965,0.000340655002535727
2477,2,9.259115851591105,4.509937534005928e-05
2478,2,9.259187683109985,0.001565847574224535
2479,2,9.260560866572632,1.191944962524493e-05
2480,2,9.262516892991243,0.002567458875724982
2481,2,9.262763110388505,8.509753721993118e-05
2482,2,9.263184936925654,0.00016134658064666173
2483,2,9.26368314692138,0.0001423354734514246
2484,2,9.264407390670158,0.0005666249485180978
2485,2,9.264648383257963,9.595674290005285e-07
2486,2,9.265820098681502,0.000981489953952622
2487,2,9.266815621821138,0.00037647528771583166
2488,2,9.267061544683884,6.0798062947806794e-05
2489,2,9.267908759774741,0.0029014259947928315
2490,2,9.269499778129898,0.0005526932051346412
2491,2,9.269529629559543,2.3867688385445382e-20
2492,2,9.270512732132147,0.0016283667892531962
2493,2,9.270530977097906,6.416162257561159e-17
2494,2,9.272902511971893,2.275544981361624e-06
2495,2,9.276143638248072,3.8498486447698545e-06
2496,2,9.276531421309073,7.0279170774149e-05
2497,2,9.276652052425788,1.9693560534849584e-05
2498,2,9.276730346956356,4.354923866270728e-06
2499,2,9.277761132542764,1.252807838267623e-05
2500,2,9.28203238981314,4.049217671762143e-05
2501,2,9.28218420396388,3.6272097521126076e-07
2502,2,9.284935077839918,8.610872219649523e-05
2503,2,9.288571240370743,2.5662748094896003e-05
2504,2,9.289156255350463,6.038889569025078e-05
2505,2,9.29018000171095,2.3246403745529635e-05
2506,2,9.293211256260292,7.330238370359836e-07
2507,2,9.293506141809189,6.699986021633036e-05
2508,2,9.2941809814115,6.477946701172748e-05
2509,2,9.297420191857327,1.933502702467379e-06
2510,2,9.298808396301979,8.255068894107782e-07
2511,2,9.300947600551467,5.410497980678385e-22
2512,2,9.302473820169098,2.2390095088016322e-05
2513,2,9.302543435669577,0.00037690953086305597
2514,2,9.304518559765484,1.8568661911816874e-05
2515,2,9.307471392988532,1.1288395728871062e-05
2516,2,9.308522158530195,7.4336689438014e-06
2517,2,9.311834405835725,1.1755760797270731e-06
2518,2,9.313801918987679,4.0106524023710457e-05
2519,2,9.316366695461511,2.647074200064321e-05
2520,2,9.31661175369777,5.407119139071529e-05
2521,2,9.31965528709145,2.6171298385806626e-06
2522,2,9.320870144312607,0.00113665056217461
2523,2,9.322099594828728,1.2497204144602254e-06
2524,2,9.323308035299874,3.0636646299535865e-05
2525,2,9.32341018009572,0.0010362679998060825
2526,2,9.3240712583206,4.6462059230054986e-07
2527,2,9.325117789605429,4.411856543465484e-05
2528,2,9.325549490708909,0.0003821058700450991
2529,2,9.327209914553237,9.577467148165735e-05
2530,2,9.3274551829943,1.1258655266185302e-05
2531,2,9.327814286751732,4.388934527566903e-05
2532,2,9.33264185020164,7.690151176831168e-06
2533,2,9.333093275388592,4.903856534748088e-06
2534,2,9.335286336121158,2.0361727276843713e-07
2535,2,9.335793845303442,1.9857482980786724e-06
2536,2,9.339100519028875,3.8990863264993226e-05
2537,2,9.339222512049218,9.798461660424826e-07
2538,2,9.339473695553465,1.4895405465973483e-07
2539,2,9.34025802782287,1.7697157184968373e-05
2540,2,9.3416436738529,4.458823334691095e-05
2541,2,9.34242692632688,2.0954081714517907e-05
2542,2,9.343259803237402,2.1098976367826582e-06
2543,2,9.344052336231698,1.09887446594706e-07
2544,2,9.344824178677754,1.2914157402710957e-05
2545,2,9.345311775024584,0.00028872506849545
2546,2,9.34634843102424,4.998053649500019e-05
2547,2,9.349593498338322,8.034625484109852e-05
2548,2,9.349668412079268,4.5322370573349385e-06
2549,2,9.351652696669134,3.632589430215166e-05
2550,2,9.35245107071205,5.398117250883118e-06
2551,2,9.353077977510338,1.1335456175938941e-05
2552,2,9.353473719135764,8.241935774411448e-06
2553,2,9.354944097703424,2.108235937069197e-05
2554,2,9.35510534802063,7.405757726015084e-21
2555,2,9.355767082040984,2.2326163742957032e-05
2556,2,9.35660210585661,9.408683612800587e-06
2557,2,9.358125174273368,6.17538042100327e-05
2558,2,9.359259689320993,1.6057216703032078e-08
2559,2,9.360566441051105,-5.5062052688287396e-08
2560,2,9.362104665246875,0.00010381614052602485
2561,2,9.36261655345595,1.5441568968660246e-06
2562,2,9.365475709670477,0.00010142594122432564
2563,2,9.36552960934057,1.0103537386705947e-06
2564,2,9.365690397452454,3.0509506621443285e-06
2565,2,9.367785434193593,1.2378610088149105e-08
2566,2,9.369465035923326,3.774886618334467e-05
2567,2,9.371237767326761,3.265331338509484e-06
2568,2,9.3723598479653,2.2555595271273066e-05
2569,2,9.375585084851537,7.322254199277798e-05
2570,2,9.376277309159263,4.962602242914209e-06
2571,2,9.378811558064058,5.420706969156082e-07
2572,2,9.382708743492685,3.016288948020699e-08
2573,2,9.385224403664324,1.528805796577927e-05
2574,2,9.387836682648071,6.291414193938083e-07
2575,2,9.390106467842656,1.8168706494577185e-05
2576,2,9.395352431380047,2.741394650348143e-05
2577,2,9.395881508180082,2.1113506551463735e-05
2578,2,9.397643488129916,9.25849144654607e-05
2579,2,9.398152631014113,-2.8899797346171455e-07
2580,2,9.401567808789764,2.8666831362999953e-05
2581,2,9.40319589583089,1.3631474420986188e-05
2582,2,9.403961090757889,1.1792896358344732e-06
2583,2,9.407114738034466,1.3546783933070594e-05
2584,2,9.408938246323942,1.126249258253585e-05
2585,2,9.410001043401166,1.6603336045259521e-06
2586,2,9.414124172914853,8.87276266645867e-05
2587,2,9.415658311925995,2.604788890360076e-05
2588,2,9.417817116580977,-7.31329958182826e-08
2589,2,9.42052006057861,6.024121045836474e-06
2590,2,9.421242971161519,1.964210448699465e-06
2591,2,9.42360410761512,8.543835219975188e-06
2592,2,9.425396223456346,0.00018962799549782035
2593,2,9.42829130449934,1.2858984002758284e-05
2594,2,9.429266055967332,3.83568213967151e-05
2595,2,9.430214263330754,0.00012567926394994677
2596,2,9.454112850802858,2.009203667512749e-05
2597,2,9.456761629620019,3.652670476661867e-06
2598,2,9.466775979425734,3.131487199631204e-08
2599,2,9.46709922867251,6.033324650706201e-08
2600,2,9.479767699979902,4.346197692380574e-25
2601,2,9.48135923800453,3.1712321416191864e-07
2602,2,9.483718706982017,-2.7144378024734612e-09
2603,2,9.486018300427872,1.0750655308855986e-06
2604,2,9.490573178574664,1.2262564284316094e-06
2605,2,9.490590448712624,5.053265477659974e-06
2606,2,9.492737260061858,3.541915508575882e-08
2607,2,9.498686530439386,9.749822495197334e-06
2608,2,9.501270469396559,7.615758652276134e-06
2609,2,9.50357422730417,1.8425700592332166e-06
2610,2,9.512046375474142,4.745944057983777e-09
2611,2,9.513844890447785,1.136098789931544e-24
2612,2,9.514045079314428,7.875436470454803e-08
2613,1,9.514556117640154,9.380091947870397e-08
2614,1,9.514556117647885,1.86016366113035e-07
2615,2,9.516746697861095,3.0538562197161564e-23
2616,2,9.518001037951763,4.295544355174604e-07
2617,2,9.51809082247837,4.493116042304141e-08
2618,2,9.519362600051181,9.15743264274004e-07
2619,2,9.520505139086367,7.10237916632477e-08
2620,2,9.523865942974794,2.487694272838945e-06
2621,2,9.52415276733484,3.661948940031963e-07
2622,2,9.526872438914324,7.170453120558938e-05
2623,2,9.527419367859125,8.477083941050283e-08
2624,2,9.529156846195974,2.616914381461076e-06
2625,2,9.530586835299005,1.2007860142161244e-06
2626,2,9.531467163787738,5.286409022063987e-06
2627,2,9.53284706557713,2.3021615529267155e-23
2628,2,9.534284924716872,5.275434424670744e-07
2629,2,9.535710211309606,3.0867917499715657e-07
2630,2,9.537253927930124,1.094811209746588e-06
2631,2,9.537762994333889,6.444136490591437e-10
2632,2,9.539623488043048,5.047002936364811e-06
2633,2,9.546283366351304,5.327811238878131e-07
2634,2,9.547855791417305,1.681162342452431e-05
2635,2,9.548812257341524,1.0548222993804221e-06
2636,2,9.551733377602432,1.2047569152668673e-05
2637,2,9.552479800099945,2.172660949145082e-05
2638,2,9.553890190113634,-5.614194509194662e-08
2639,2,9.556107541974143,2.5848338382939894e-06
2640,2,9.557199825645512,7.585376610132289e-06
2641,2,9.558929546449917,1.2289784425490738e-07
2642,2,9.559022686239587,3.889220398698663e-06
2643,2,9.561879141028385,7.05348173680771e-06
2644,2,9.565217013041433,1.7654504919086946e-05
2645,2,9.56724453228071,1.2256411628472531e-05
2646,2,9.576946417970817,1.5331170758773586e-05
2647,2,9.581387350655405,7.983608465143477e-06
2648,2,9.581948512006306,7.487682674516226e-07
2649,2,9.58375927043926,6.852393651595656e-06
2650,2,9.584726463017091,1.1850280394134573e-23
2651,2,9.585718068429287,1.0697677485570852e-05
2652,2,9.586314642790057,-9.033143344583283e-08
2653,2,9.586479703278656,2.601611169381227e-08
2654,2,9.588232504908547,-8.224531489994191e-07
2655,2,9.589839476456518,7.260872397008335e-05
2656,2,9.591140058190149,7.829947238151826e-23
2657,2,9.591577891537327,4.748533616550679e-06
2658,2,9.591652434711477,2.1099927890941744e-05
2659,2,9.592824418788496,1.0002308155252551e-05
2660,2,9.594443917912258,-2.806986849613421e-08
2661,2,9.594915000619608,3.1310446201105397e-06
2662,2,9.595731831614444,8.271544724587782e-07
2663,2,9.598660655993854,-9.940095431065207e-09
2664,2,9.600648893350694,4.740259462406152e-08
2665,2,9.602529293580574,5.485270420346774e-08
2666,2,9.602657331161822,-5.117324367058406e-10
2667,2,9.606300936662933,5.257818800503735e-06
2668,2,9.61401052461406,2.23145444409264e-05
2669,2,9.620723308197626,2.4634478928550577e-07
2670,2,9.62265410053817,1.1401214352476526e-06
2671,2,9.627997630135155,2.106349877071081e-06
2672,2,9.63413044462095,2.7349295041403545e-05
2673,2,9.63435155146476,4.076865974699217e-21
2674,2,9.637331509278056,4.157471849916306e-05
2675,2,9.637728571851198,1.6333914114547722e-06
2676,2,9.642270514138659,1.0506188181281578e-06
2677,2,9.648880648632712,1.4942875853385054e-07
2678,2,9.648972241495812,9.501100716317555e-07
2679,2,9.649532733888691,2.0129222292836323e-06
2680,2,9.649808767401169,7.790130126065984e-06
2681,2,9.650009112819475,7.692496107354213e-07
2682,2,9.652181864078898,8.450682522623063e-06
2683,2,9.65294754349668,6.058702377852166e-07
2684,2,9.656461038046587,5.911074115837947e-07
2685,2,9.656533169671889,3.265158012740372e-07
2686,2,9.65907017384177,9.511937377759514e-07
2687,2,9.659582691941523,1.6779848642666317e-07
2688,2,9.661017829415073,2.2102954315688426e-06
2689,2,9.661645465023526,1.1602685130106664e-06
2690,2,9.662098334351185,1.3582902295565076e-06
2691,2,9.662735308307333,7.805710522478406e-07
2692,2,9.665343151025581,1.9078141088540534e-07
2693,2,9.66599707970363,3.652524701571016e-06
2694,2,9.667172474064728,5.991259000743998e-06
2695,2,9.668581073574956,2.0868253965547873e-07
2696,2,9.671247592218833,5.474328265969636e-23
2697,2,9.67164431379058,1.2112510012293138e-22
2698,2,9.672530777130078,3.446679599981313e-06
2699,2,9.673300561974088,8.662063893502207e-06
2700,2,9.673352455649251,4.542753242853372e-05
2701,2,9.677603593502113,5.130874765418095e-06
2702,2,9.679756306726063,2.733319431246852e-05
2703,2,9.680044113697136,0.00016928553429250713
2704,2,9.680657552496427,3.726374794788806e-21
2705,2,9.682106800537781,7.337891135030303e-05
2706,2,9.687043857394883,1.2065634703554435e-06
2707,2,9.68836213239922,2.2163974866239225e-05
2708,2,9.689653661721195,4.5766740228940955e-06
2709,2,9.689807814293317,1.261839277051636e-05
2710,2,9.691009865424803,1.9303028089572275e-05
2711,2,9.692431164889058,1.4676271396213347e-05
2712,2,9.692580020887704,6.320385582376687e-05
2713,2,9.692978210959723,6.0036546470012964e-05
2714,2,9.693111851671574,4.342370093126738e-06
2715,2,9.69314311575613,1.7422520508105628e-06
2716,2,9.694892283602485,4.266349090827097e-06
2717,2,9.697393195542418,5.450011242339874e-05
2718,2,9.69915249753626,3.8959039763800796e-22
2719,2,9.700615113330741,1.510267980930272e-05
2720,2,9.700867053721254,6.518371731636709e-06
2721,2,9.701516836587757,0.00016594449526375742
2722,2,9.702186503868461,4.2259389070293266e-05
2723,2,9.703034559798311,3.1295573083849424e-06
2724,2,9.703392077471449,4.9440701342449503e-05
2725,2,9.703479687767071,3.57390073727836e-05
2726,2,9.70411033505934,1.1298642157961759e-05
2727,2,9.705170756069037,9.64356404091029e-06
2728,2,9.70822557510337,0.00011635986110191302
2729,2,9.709407564898356,8.609386894723031e-06
2730,2,9.709457567666163,1.758275532428748e-05
2731,2,9.709730742082797,0.00026725059211885863
2732,2,9.710085900200966,7.22450989915402e-05
2733,2,9.71021235368687,2.6830229637504277e-21
2734,2,9.711960913016583,6.21793672077108e-06
2735,2,9.711993843925029,8.919632775258112e-06
2736,2,9.713342205299568,7.5812643736303805e-06
2737,2,9.714871737897283,5.136490932832198e-06
2738,2,9.715626833496344,8.332877836063651e-05
2739,2,9.716391135831032,0.0001385753636047511
2740,2,9.717157393149478,3.9311212441413084e-05
2741,2,9.719319405231658,1.081942171214918e-06
2742,2,9.720004011219885,7.821074095003474e-07
2743,2,9.72077279986047,4.700489763099087e-05
2744,2,9.721254689271177,2.3102866051816985e-05
2745,2,9.722864068709441,5.4513918774001606e-05
2746,2,9.724172700152735,3.791349462836411e-06
2747,2,9.72540444598701,1.0599213892435813e-05
2748,2,9.725439991304142,7.108931385337994e-06
2749,2,9.727664712270894,5.964430914595002e-07
2750,2,9.728306715654185,1.0994752006993477e-05
2751,2,9.729921497579426,5.045629210738797e-06
2752,2,9.730783299234645,1.5658042620635693e-06
2753,2,9.731537151528073,0.00011655510757832088
2754,2,9.733254113497082,5.947772357485419e-07
2755,2,9.734110663123033,7.24593006814357e-06
2756,2,9.738653603279317,2.9941695404672743e-06
2757,2,9.739741118131633,0.00033259719325499064
2758,2,9.74226779946298,6.251399563276601e-06
2759,2,9.7427776705224,4.933556754042583e-06
2760,2,9.743930806648336,1.985039326638385e-06
2761,2,9.74533954193123,5.177220491641982e-07
2762,2,9.745799742693748,4.302816249965991e-06
2763,2,9.747814294512864,6.281835254948946e-07
2764,2,9.748392554535485,1.2082677768998727e-06
2765,2,9.750330490601641,1.552237246228095e-06
2766,2,9.755997397741794,6.211375878855638e-05
2767,2,9.757000769692922,4.6391822759547805e-05
2768,2,9.757962636902448,0.0001240311339381174
2769,2,9.758828049935687,3.287894167391764e-06
2770,2,9.760446939705048,1.6670865825122493e-05
2771,2,9.760544180942361,3.4305560121998857e-07
2772,2,9.761873426274406,5.532620870677438e-05
2773,2,9.772793250172867,0.00012030864978616269
2774,2,9.773371766380592,4.4344919552774814e-05
2775,2,9.773684110812042,2.1399842470209757e-05
2776,2,9.774163898665279,8.051108954656591e-22
2777,2,9.77433074735086,6.807086732258377e-06
2778,2,9.775841918764627,9.162614631633728e-06
2779,2,9.776846487631587,3.788430942390151e-06
2780,2,9.783286091931132,1.792603843588746e-08
2781,2,9.78481881708717,7.434638994816516e-06
2782,2,9.785377439348963,0.00014090805449551257
2783,2,9.786854837407873,0.00019510608409525914
2784,2,9.790835953257783,2.861327054188133e-06
2785,2,9.790937009430195,2.7043928813594577e-06
2786,2,9.793679492835395,9.990815401731901e-07
2787,2,9.795752674577216,2.3746588864692242e-23
2788,2,9.798727360523458,1.2885810626793385e-05
2789,2,9.801619300748712,0.00015284210522069396
2790,2,9.801740891934173,2.9562158628525348e-08
2791,2,9.801768176570931,3.221630549358766e-08
2792,2,9.803133388055812,8.546591977512515e-05
2793,2,9.80573844155333,1.359645949594466e-05
2794,2,9.806421080271775,4.787339245439607e-06
2795,2,9.808745375766762,7.920506423684714e-08
2796,2,9.812031891570314,2.0685322882031863e-07
2797,2,9.812936026145621,3.649814694954274e-05
2798,2,9.8147833302055,2.256315956615112e-08
2799,2,9.817650174783012,2.6083279558055728e-06
2800,2,9.819092488428623,2.1531710886748194e-06
2801,2,9.82559735351083,8.340818384823196e-07
2802,2,9.826707265201662,2.848804369112622e-05
2803,2,9.827033300585981,6.432067387973634e-07
2804,2,9.831656928887242,1.6650069799185782e-06
2805,2,9.835117556221348,1.1866316627009087e-07
2806,2,9.835794933542502,4.71449038353497e-05
2807,2,9.847334321349877,1.22265213097751e-05
2808,2,9.84998005308762,1.7880600410185682e-08
2809,2,9.854326027147977,1.8344614218723347e-05
2810,2,9.861050441566249,2.089638408915234e-23
2811,2,9.862532156963766,5.810503865180148e-06
2812,2,9.863620097013722,5.226805132394189e-08
2813,2,9.863847876111208,-7.74603152939268e-09
2814,2,9.86522882884185,7.306844750860941e-24
2815,2,9.865285085715186,1.496811999533528e-08
2816,2,9.86589117951462,6.076075627031866e-09
2817,2,9.866506588475772,2.469297841202753e-07
2818,2,9.869118481656528,7.627769710002288e-09
2819,2,9.86931038367129,2.2424306299854804e-06
2820,2,9.86971185157779,5.740804082537526e-08
2821,2,9.870431780949616,1.1501898032246178e-07
2822,2,9.871718943009228,1.6263826119057657e-08
2823,2,9.87370407296703,3.35508436786705e-08
2824,2,9.877008890715501,6.877176694047601e-09
2825,2,9.87796793350833,1.7727250453646976e-05
2826,2,9.881339405694916,1.766619192938258e-05
2827,2,9.885039958814446,8.820501422240595e-06
2828,2,9.889851637209858,8.086835029874531e-06
2829,2,9.89215175950983,5.242697569768079e-09
2830,2,9.898285667807954,9.191850873419671e-06
2831,2,9.901718254290017,1.0814001339745733e-05
2832,2,9.906900882611808,7.559267710688113e-06
2833,2,9.907656182357869,7.4100053752271115e-06
2834,2,9.908883314861555,4.467708663110852e-07
2835,2,9.9091863632475,3.754976580394316e-08
2836,2,9.909276535173262,2.4696634938977917e-06
2837,2,9.910041854615201,-7.425215469838209e-10
2838,2,9.910210076773751,6.837768197177104e-08
2839,2,9.911086017623461,-1.1248988508034569e-08
2840,2,9.914239916900215,4.217803923290789e-09
2841,2,9.915808087426626,1.4405533283090848e-06
2842,2,9.924368613542242,4.021992021779754e-06
2843,2,9.925872208525561,4.5416919905652565e-06
2844,2,9.926852898042284,6.715981632455763e-07
2845,2,9.927243288174395,2.1548927514363444e-08
2846,2,9.929810837302284,5.321253690329068e-06
2847,2,9.935247228306253,3.554356809622307e-06
2848,2,9.936266571744795,6.483068384793215e-05
2849,2,9.938318932856873,1.6035336435077105e-05
2850,2,9.938456114789687,0.0002129336487515809
2851,2,9.938938737865783,1.0604539523812808e-05
2852,2,9.944068191456608,4.594205307217046e-06
2853,2,9.946122625732414,9.851214530946854e-05
2854,2,9.950267924469472,3.0957496265834804e-06
2855,2,9.950686144564429,1.5634274159802462e-06
2856,2,9.950771468152425,1.3117788938534903e-05
2857,2,9.951893233168676,2.8307077010741295e-06
2858,2,9.952717825120772,2.1042118501812927e-07
2859,2,9.953787740117832,1.2056607465059255e-05
2860,2,9.95469312111561,4.145678613009135e-06
2861,2,9.955750211095847,1.083045430415578e-06
2862,2,9.956648800943071,4.3280734483074626e-05
2863,2,9.956944754835376,3.882919056355722e-05
2864,2,9.957205500568534,3.282095214314957e-05
2865,2,9.95930930574059,1.582999933844923e-07
2866,2,9.960686972012354,2.2327037202253567e-06
2867,2,9.961649542264922,0.001060796133592281
2868,2,9.962928623988546,4.141024120190885e-06
2869,2,9.9642220201888,4.836797460209064e-07
2870,2,9.967436824900574,3.6958671863341025e-05
2871,2,9.969209754189478,1.9281474341426792e-07
2872,2,9.971046262359437,1.0365810746751068e-07
2873,2,9.971464622164603,3.142609048386544e-23
2874,2,9.971580884693935,9.673067486921513e-08
2875,2,9.972213273115358,7.432931935710777e-05
2876,2,9.973807412539031,1.0651220187539451e-05
2877,2,9.974602483236026,8.015340253312819e-07
2878,2,9.976656863116318,0.00040714787206523855
2879,2,9.9839045323572,5.22795805912197e-06
2880,2,9.988563447450815,0.00034652596097320724
2881,2,9.996824754987529,0.0004017076320130881
2882,2,10.001870526384891,2.5180047983938637e-06
2883,2,10.002282011158968,7.959591360152328e-05
2884,2,10.005414336200715,0.000403460670455868
2885,2,10.008934604584397,3.987502456088215e-06
2886,2,10.013216769700875,8.527218628233837e-06
2887,2,10.013577435039338,5.494614618866373e-06
2888,2,10.015379235969931,1.9228221989597932e-06
2889,1,10.016583807631378,2.422527844244527e-06
2890,1,10.016583807647521,9.97513057762065e-07
2891,2,10.017247360179908,4.7681777517170225e-06
2892,2,10.025668701748259,0.0001489388097199746
2893,2,10.02722492505734,2.973112940820475e-23
2894,2,10.027876705543235,1.8941280918765416e-05
2895,2,10.028299217247422,2.4707853161295977e-05
2896,2,10.037281532648649,0.0010492735196616103
2897,2,10.038427063885251,0.005204842233515023
2898,2,10.039159875987707,4.078547593833338e-22
2899,2,10.044226629950913,5.134859260707479e-05
2900,2,10.044704120171787,6.18549930054693e-06
2901,2,10.046084097245966,0.0011142673854285272
2902,2,10.047283191524684,7.980825677687844e-23
2903,2,10.048073266312144,1.0444636193124928e-05
2904,2,10.05087324403496,1.284176960528569e-06
2905,2,10.052523404858903,6.474616419777744e-05
2906,2,10.05483533105803,3.331988930690131e-06
2907,2,10.056805038300467,-9.78362873345121e-10
2908,2,10.05968688711846,1.9973052077597815e-05
2909,2,10.059739955395457,5.457120259233879e-06
2910,2,10.061824091633298,1.289928354002594e-07
2911,2,10.061844897099377,9.929327174057235e-09
2912,2,10.063441224028566,9.524081541381152e-05
2913,2,10.064931588030845,2.3411706976909307e-07
2914,2,10.065475124810632,3.9517825028462175e-06
2915,2,10.067084720919638,7.014884318306338e-07
2916,2,10.067366910527767,0.0006128048954010905
2917,2,10.07239800395132,4.9519627011057965e-09
2918,2,10.07426015847318,1.2465023123400377e-05
2919,2,10.077801691281138,5.4365337581252664e-05
2920,2,10.084921871977144,5.719153136741234e-05
2921,2,10.08494949377257,5.360552962041466e-07
2922,2,10.091794523061253,0.001594891168138796
2923,2,10.093405606659644,2.1616453167937345e-06
2924,2,10.097146766230594,2.5539072427586014e-05
2925,2,10.122677131123737,2.743457970951283e-05
2926,2,10.123593638874695,8.008784587664003e-06
2927,2,10.127283722333004,9.498343970795981e-23
2928,2,10.127642318142534,5.4273078260875405e-08
2929,2,10.12893051951255,8.443090902294213e-09
2930,2,10.130295448049083,0.0003723005143838388
2931,2,10.130864667230526,0.00016299424000343262
2932,2,10.13321326305163,2.4406061004989165e-06
2933,2,10.137736112180733,0.00026674810321797467
2934,2,10.142670095213703,9.49619614642623e-06
2935,2,10.143233724323181,8.899497188191306e-05
2936,2,10.143728134395587,1.2631214424967072e-05
2937,2,10.144300132155877,9.296565338504828e-05
2938,2,10.158160485908411,0.0005308863195590062
2939,2,10.160069922467073,5.724030887836771e-05
2940,2,10.163485860259357,2.964554751075431e-07
2941,2,10.165895008363918,3.280253026822069e-21
2942,2,10.166150075295377,0.000211488502387411
2943,2,10.16622578928957,6.69817775827063e-05
2944,2,10.167966024337034,2.639556135373831e-05
2945,2,10.16959763325292,4.541645759499393e-06
2946,2,10.175625559253263,5.152067866444651e-05
2947,2,10.17619563102528,0.0010810757972386882
2948,2,10.179059462925807,0.00015791691468791333
2949,2,10.180453834333662,1.725012414812908e-06
2950,2,10.181627957960359,0.0001365153196604783
2951,2,10.18483383813168,0.0015611773429607477
2952,2,10.191195221838143,3.4376609583654754e-06
2953,2,10.192939154924943,7.616081093475285e-05
2954,2,10.200178642103083,0.0009571491624751074
2955,2,10.203474280873479,0.004042711459922028
2956,2,10.211774574021888,3.151798623877431e-05
2957,2,10.217308663017093,0.0008245465592802894
2958,2,10.221292229025948,0.0010831306332003087
2959,2,10.223936234398138,1.7510525826407854e-05
2960,2,10.2243894996044,0.02542579456043756
2961,2,10.229117199222515,0.0005688207206956748
2962,2,10.233679193198896,0.00040631312254923806
2963,2,10.24264982304203,0.0003406219420551431
2964,2,10.248740830497468,0.0046333911834163174
2965,2,10.25634380208271,8.646286939773943e-05
2966,2,10.260071322295403,0.0009686828488453266
2967,2,10.260849306107616,2.8670981387676586e-06
2968,2,10.264329188576198,0.006109395408592665
2969,2,10.273509822355663,0.0007009168291531061
2970,2,10.279873836730303,0.002147476425711458
2971,2,10.284088136214791,0.00042196713782875707
2972,2,10.286092484693427,6.981359225594948e-22
2973,2,10.290099008005313,0.013490408203882732
2974,2,10.297240305002106,0.020422061038040673
2975,2,10.301702034002346,5.259479159169737e-05
2976,2,10.302982996574315,1.2751620050432382e-05
2977,2,10.309765913827732,2.3458474639291342e-05
2978,2,10.312854708545387,0.00717631945315486
2979,2,10.313321525169727,1.1593238804990403e-05
2980,2,10.316205024895112,0.0035962796538493358
2981,2,10.322829271093838,0.02157959261306345
2982,2,10.333400705167492,0.01073605305720906
2983,2,10.335893396634106,1.728782394061918e-05
2984,2,10.346701092248054,0.019240976494419602
2985,2,10.352138503795572,0.004742863714273101
2986,2,10.366007988447791,1.52694512650161e-06
2987,2,10.366963803928797,7.672270302588461e-23
2988,2,10.36708810931998,1.914951159187481e-08
2989,2,10.367582378080897,1.120732967616235e-06
2990,2,10.36819178939254,5.649710030602528e-07
2991,2,10.368333593867078,7.875575190342307e-08
2992,2,10.371089846096652,1.380039211925716e-07
2993,2,10.371650367380312,5.517108188598013e-07
2994,2,10.371943208660696,4.469272004370725e-06
2995,2,10.372192581905892,1.6768494838017316e-05
2996,2,10.376788169335668,5.762942052400674e-07
2997,2,10.37685020968172,0.0013494365075779518
2998,2,10.377261574300405,0.0006355744700396835
2999,2,10.377688323426014,9.707407986572812e-22
3000,2,10.3780285033248,7.432954491074853e-05
3001,2,10.381007652109474,3.279660714284587e-05
3002,2,10.381775220077998,9.603719319134948e-06
3003,2,10.382220729977462,0.00011907514095206295
3004,2,10.383299305111336,5.577695773405777e-08
3005,2,10.384105267397103,3.6798054609095633e-06
3006,2,10.38517799156591,1.0203236291986318e-07
3007,2,10.385564555079782,1.7009204301248044e-05
3008,2,10.387248857893269,-3.5034875777641126e-07
3009,2,10.390172423793047,1.62690199428397e-05
3010,2,10.39483422359217,0.0022774849126037415
3011,2,10.39628489159918,0.022415712069479853
3012,2,10.396333273464279,0.00042488575433437964
3013,2,10.401613170471819,4.596944536050326e-05
3014,2,10.402605742523747,1.550926580734579e-05
3015,2,10.403268794553355,0.0005726569499545391
3016,2,10.40366178316367,0.002637640450218689
3017,2,10.407184663887165,0.0004366814489905942
3018,2,10.408728571482698,0.0005051891650493444
3019,2,10.415848138610045,4.3764905069219734e-05
3020,2,10.416651429965441,0.001586170291812425
3021,2,10.41675212445125,0.0015742804745753562
3022,2,10.417698099531435,0.002477514606007322
3023,2,10.417828262758576,0.0001006254190010127
3024,2,10.418926421337687,0.02074688274500551
3025,2,10.41962316607362,0.0007723855290553446
3026,2,10.420160513690234,0.014987254393074972
3027,2,10.42119947704316,3.251268954542675e-08
3028,2,10.42983734858899,2.4005898810725378e-06
3029,2,10.430775726654815,4.3142797340695565e-06
3030,2,10.432767625621068,5.8311147333305716e-05
3031,2,10.43717950116195,1.1759666237310245e-05
3032,2,10.43826679693666,5.4083044072762115e-06
3033,2,10.438614435479963,1.674806274231881e-05
3034,2,10.438961909086629,1.4789884868211346e-06
3035,2,10.439381000152025,2.4957425326846718e-06
3036,2,10.439569973057019,1.3835021348680896e-05
3037,2,10.442698227988444,0.0002699538060795496
3038,2,10.444112706103283,3.156801683094448e-07
3039,2,10.445150917091382,1.8742852128219603e-08
3040,2,10.445604916866728,2.4585246767550854e-05
3041,2,10.453983673352582,0.000532583522557471
3042,2,10.454692520509752,0.003838991208640621
3043,2,10.465752751842729,7.196156267122476e-06
3044,2,10.468692753949313,0.024933936592118802
3045,2,10.469371984000645,2.381096531335105e-06
3046,2,10.473645428352143,3.690379654842828e-05
3047,2,10.474199485186773,0.00021507699709083408
3048,2,10.476743555942676,0.00024010884648922702
3049,2,10.481140604919574,1.6511043085427276e-06
3050,2,10.483747880219198,3.950068928347114e-05
3051,2,10.487711752564792,5.838563427619346e-05
3052,2,10.489964518146735,3.0264867462791753e-05
3053,2,10.490023587693486,1.329143947935245e-06
3054,2,10.490814493665539,4.8802640418341115e-06
3055,2,10.491400249273738,8.268942928672364e-06
3056,2,10.495981556251877,0.00012032980987196961
3057,2,10.497004264290013,5.866871946691776e-06
3058,2,10.497407256264864,2.5989208293890025e-07
3059,2,10.504686738810847,9.523120460617459e-07
3060,2,10.514892629900828,5.046353653543729e-05
3061,2,10.517963291908586,3.6479974868704628e-06
3062,2,10.519756549282192,2.2083971495843174e-07
3063,2,10.520752398490686,0.006093403244147456
3064,2,10.52236846892822,0.00011467558834385219
3065,2,10.527835629845754,1.3975312406389445e-06
3066,2,10.533887348035933,8.862663303345807e-05
3067,2,10.53585848638977,3.9275342591519305e-22
3068,2,10.536275480155723,9.846378981408074e-05
3069,2,10.536324163237282,1.0746730112228962e-05
3070,2,10.536360963442121,5.566004304010597e-20
3071,2,10.536422687532422,1.2410182094581778e-07
3072,2,10.53673877322774,1.4478171454725299e-11
3073,2,10.53689807911121,6.696918431760071e-23
3074,2,10.537184976182857,4.109391830029669e-09
3075,2,10.537775758864996,2.620154938142667e-08
3076,2,10.537904856066689,4.909854250923226e-05
3077,2,10.538123472274947,3.7594024967159196e-06
3078,2,10.53842488893872,1.3963537110415673e-21
3079,2,10.538663810239541,6.018296234282264e-06
3080,2,10.538816491194325,1.009761391118929e-21
3081,2,10.538831157784443,8.685774703378601e-22
3082,2,10.538992493398268,-1.2246214017427327e-22
3083,2,10.539041980009756,1.1582706138950591e-05
3084,2,10.53915009407774,1.5468359087933855e-05
3085,2,10.53936414554505,3.7329165892541887e-07
3086,2,10.540159508324336,8.199481857913685e-05
3087,2,10.540203988233884,3.449829758718739e-07
3088,2,10.540582636252566,2.2335499884733e-06
3089,2,10.540626311779647,1.752645163363102e-05
3090,2,10.540985223735902,5.9261563026224696e-05
3091,2,10.541013016604438,8.880518831469982e-06
3092,2,10.542456859185677,0.0012514157226535517
3093,2,10.553955762076612,9.233927285607974e-07
3094,2,10.5617224362162,3.790180601698292e-07
3095,2,10.562861919972875,1.067283548583511e-06
3096,2,10.581316809711325,3.036191724496174e-06
3097,2,10.583746183479434,1.9592385294092228e-07
3098,2,10.584004296294665,0.00018063638716578416
3099,2,10.584297216851041,8.778565972182824e-06
3100,2,10.585342735432732,2.800238646613448e-05
3101,2,10.585496554077395,0.00023965559438203705
3102,2,10.585908459813936,0.000971715904571051
3103,2,10.596651031601482,1.2460590397125313e-06
3104,2,10.59768740320385,2.2180031509126907e-06
3105,2,10.598811146841399,2.3117539250182958e-21
3106,2,10.598899834503754,1.494498960751884e-21
3107,2,10.598954199648915,7.170279175051848e-20
3108,2,10.598975642086202,1.0163428476499052e-05
3109,2,10.599044781763496,3.050692976757544e-05
3110,2,10.599261179844234,4.35332033979738e-07
3111,2,10.600201959677293,3.577398763937703e-07
3112,2,10.600273273315565,6.753326615547702e-05
3113,2,10.600551370547464,1.1876296350295313e-06
3114,2,10.600654760460998,7.032329264186017e-07
3115,2,10.600836828203342,3.442425503332498e-05
3116,2,10.601096696376203,1.2391572598978548e-05
3117,2,10.625864127606405,9.396357576525762e-05
3118,2,10.626374445679971,5.3930885221073446e-05
3119,2,10.626791206059465,1.0490086385910547e-05
3120,2,10.62953061556857,0.0003380987941108262
3121,2,10.630155620515552,3.291807780127448e-20
3122,2,10.630247761949363,1.452393301665948e-05
3123,2,10.630733697888104,5.291189202830937e-20
3124,2,10.631364854685557,6.688308657912511e-05
3125,2,10.63145403860176,0.0012711060123896949
3126,2,10.63152861364756,3.33294498126329e-06
3127,2,10.631589595500827,1.0214809763170587e-06
3128,2,10.632140415721096,9.850113160764855e-05
3129,2,10.632356320138229,1.2546908331777923e-19
3130,2,10.632407186723867,2.999531263189802e-05
3131,2,10.632957927319467,0.0026747882455441926
3132,2,10.632983946461309,0.00015815619067241135
3133,2,10.633161332285795,0.00010093454696990278
3134,2,10.63336700681748,0.0013194240471534023
3135,2,10.633721998460487,0.00042297206101930243
3136,2,10.6357070857905,5.3270311188761494e-21
3137,2,10.635933412475083,4.68959496107515e-07
3138,2,10.637660236779652,0.01535566171393247
3139,2,10.63818149867916,0.008688700390776911
3140,2,10.638237151464978,2.43048331831199e-19
3141,2,10.638406652118078,0.004679083426311991
3142,2,10.639239093666788,0.0003348160908224148
3143,2,10.640266287516624,4.6407384454085644e-05
3144,2,10.64576348206242,1.9660256792593623e-07
3145,2,10.646030189052226,0.00019761611459236399
3146,2,10.646080461519773,0.0003587893772450377
3147,2,10.64841484024305,0.0006548887263029728
3148,2,10.651783667942595,0.00576254464009023
3149,2,10.66452675021685,2.473790612199315e-05
3150,2,10.664683570380816,6.127023027983644e-06
3151,2,10.665642018795666,6.640103930846877e-06
3152,2,10.679830153171793,0.0002126244172735837
3153,2,10.691875523425551,0.0011211319692903663
3154,2,10.692376756751173,9.281553347252559e-07
3155,2,10.692702698172525,0.00020530289040755333
3156,2,10.69274225904087,0.00015124928831923286
3157,2,10.692771023196656,1.6747763377596812e-19
3158,2,10.69293025251443,0.00023660629437392825
3159,2,10.693042942820739,0.0008591764837345348
3160,2,10.693202387806195,0.00022057565435049624
3161,2,10.693285807705024,1.4585687280138794e-06
3162,2,10.694645905124162,9.113013180737337e-05
3163,2,10.69477261550469,0.0004164709439430516
3164,2,10.694977251369437,0.00015403236557919053
3165,2,10.695126991307802,0.00012388488823212435
3166,2,10.695291727897711,1.5741915266260633e-05
3167,2,10.696170070670973,1.1152245015341304e-05
3168,2,10.696287158438054,8.424960020284771e-05
3169,2,10.69633607628191,0.00014944850706638643
3170,2,10.696413875716758,1.6187262683906595e-06
3171,2,10.696590272749177,0.0009533146764922369
3172,2,10.696631145634456,2.8159945594356234e-20
3173,2,10.697761517743515,0.00016833219459980623
3174,2,10.69785846722732,0.0004621216300668352
3175,2,10.698310859197136,1.5577790006209438e-20
3176,2,10.69878043136373,0.00021031225723440358
3177,2,10.69895777064346,0.00014937378985488805
3178,2,10.706660798194548,2.5064350568901515e-06
3179,2,10.70733168385766,0.00014853062178946168
3180,2,10.707944425730261,-1.8346689657151643e-07
3181,2,10.7084431805755,9.219112766050723e-22
3182,2,10.709866083648194,2.4403052879612134e-05
3183,2,10.71059906945834,0.001878891961330085
3184,2,10.711945766576832,1.4993331075903038e-05
3185,2,10.712023151820063,5.607334803624908e-06
3186,2,10.716127819385633,0.00010176098965698256
3187,2,10.718014135330236,0.022257680260948782
3188,2,10.719971908343268,0.0009299152235277679
3189,1,10.721629257631093,1.901281453639406e-06
3190,1,10.721629257643485,2.3424043048996013e-07
3191,2,10.723721483202553,0.004345054031812313
3192,2,10.726075873005243,0.008314408871084117
3193,2,10.726570673871151,0.0100444933935778
3194,2,10.754907059616471,9.819004956953945e-05
3195,2,10.755984617684817,8.653928882847925e-05
3196,2,10.756591394953261,3.849951256690145e-05
3197,2,10.75676321916626,6.934966396397453e-05
3198,2,10.756842108585374,0.0003054643071468923
3199,2,10.757037912477585,0.000331893751182186
3200,2,10.758790934960984,0.000267443317395344
3201,2,10.759262392327287,0.0005265953808229467
3202,2,10.773335971197866,2.4558076478006658e-22
3203,2,10.773584249952819,2.9922598058293585e-05
3204,2,10.7874698374236,1.8733392247053765e-23
3205,2,10.795745886744612,7.852235130116812e-06
3206,2,10.796794434467415,0.001112674869678451
3207,2,10.796961036325001,0.0001352738643620779
3208,2,10.802140214206133,5.766367129425758e-05
3209,2,10.802465891102543,5.049071898024772e-06
3210,2,10.802877675177342,4.3928761398055136e-05
3211,2,10.803699944469713,0.0019402650864911353
3212,2,10.804538186312584,0.00026231532654661706
3213,2,10.805772955917973,2.0742632008549335e-05
3214,2,10.80623778506515,0.001661657549628083
3215,2,10.806345536912204,4.369032730521475e-05
3216,2,10.806526991645455,0.00043208722185971576
3217,2,10.807646884843393,4.5273199404687815e-05
3218,2,10.807667815893296,0.0001317381786308016
3219,2,10.815032669315883,8.29251022334303e-09
3220,2,10.815544397201393,-5.271928065667926e-08
3221,2,10.815735987477183,0.0008269796879215423
3222,2,10.816370540438697,0.00012120795932304076
3223,2,10.818669323356858,0.000375315714696128
3224,2,10.819147343525856,1.5163830149930677e-05
3225,2,10.83430610864093,0.0003434019772741746
3226,2,10.838235630352642,0.030743842578233073
3227,2,10.838520934357689,0.000216401958448342
3228,2,10.838712323743039,3.974836656978106e-06
3229,2,10.83967574863334,6.441122951353261e-05
3230,2,10.841026654467669,9.572059622225162e-05
3231,2,10.842627635205986,2.42947609839294e-06
3232,2,10.86000503194282,0.00022935019477503114
3233,2,10.86611670517641,0.0004442084838064284
3234,2,10.866930308129895,2.851101839932323e-05
3235,2,10.868567129610597,0.0003457224109064885
3236,2,10.86932899109081,2.850661591968973e-05
3237,2,10.869642050166362,3.947155237336199e-05
3238,2,10.874388424067547,6.17067564899873e-06
3239,2,10.877745532291442,3.799246182205504e-05
3240,2,10.877816792450062,3.7184502749789226e-06
3241,2,10.878350986737928,0.000187472974495318
3242,2,10.89317277960481,2.121376259524378e-06
3243,2,10.8935917938594,2.9418145943532095e-06
3244,2,10.89404487735726,5.805061356487534e-08
3245,2,10.894556798363169,1.208870128849817e-06
3246,2,10.896783409648378,0.0007171463464572842
3247,2,10.897035477748545,2.5835363467978077e-07
3248,2,10.901512743090507,7.803574842610051e-05
3249,2,10.903619872099853,8.828289125862939e-05
3250,2,10.904211824230401,9.793120311310455e-05
3251,2,10.905764814650297,0.000309055347437613
3252,2,10.906977984129412,4.161714733771296e-09
3253,2,10.906991522753856,3.1689682964794307e-09
3254,2,10.90702041576094,1.7416624820168513e-09
3255,2,10.907118254685315,1.2641889191056992e-08
3256,2,10.907119871725058,9.280510172207305e-22
3257,2,10.907306146850374,5.235088808409807e-23
3258,2,10.907838710625015,2.3204280132735208e-08
3259,2,10.907845218297439,2.6471879338216956e-21
3260,2,10.908024689229933,5.122541789522977e-09
3261,2,10.908235777601817,3.6256118777567916e-06
3262,2,10.909206770563515,5.09316063832591e-06
3263,2,10.90937370979907,0.00014436873891245772
3264,2,10.909696906912245,6.621610307059583e-05
3265,2,10.913425282686262,9.807087022259974e-06
3266,2,10.913710243084438,0.001021326450445465
3267,2,10.914346042377929,2.4132909169837066e-07
3268,2,10.914449693980032,7.950212264133582e-06
3269,2,10.924904829249726,0.00010586265616035692
3270,2,10.92798397435206,0.0015118678400676427
3271,2,10.932766206719293,0.00019997380019081995
3272,2,10.940580209259679,8.794099605557902e-10
3273,2,10.940667629672248,3.888442577925197e-09
3274,2,10.94088400289138,2.111334701540336e-07
3275,2,10.940997382804767,3.6018148206950775e-08
3276,2,10.941998208026689,1.5616409482553117e-22
3277,2,10.942175239752714,2.0213683416140848e-08
3278,2,10.942558845741814,1.587390055121604e-06
3279,2,10.942958018860509,1.5992219066533702e-08
3280,2,10.942963183565325,-8.373617346705779e-10
3281,2,10.943616685817915,2.983660685842465e-06
3282,2,10.948795298690015,0.00022777481424565428
3283,2,10.94936951740317,1.0837018039763522e-06
3284,2,10.95077104537961,0.0010043941477533393
3285,2,10.951663411207164,5.92836881062285e-07
3286,2,10.952267974324059,2.4634292246227633e-06
3287,2,10.966019451697093,0.00011045212875439162
3288,2,10.968564448165921,2.1562736796589433e-06
3289,2,10.968626890231235,8.281143989869212e-10
3290,2,10.968860996533067,9.184979232363538e-09
3291,2,10.969029477877257,5.957491609559881e-23
3292,2,10.971959287055824,9.958271735870784e-07
3293,2,10.972056969070877,5.749678877696797e-06
3294,2,10.984019450853793,1.3863756506496806e-06
3295,2,10.988631349523757,2.2747926464616753e-06
3296,2,10.98879946619229,3.540499776753899e-11
3297,2,10.988803120511648,1.5888408049222856e-23
3298,2,10.989676154446329,5.002183810753475e-05
3299,2,10.992514208027956,2.7480933032451134e-08
3300,2,10.9925346821517,1.8636029942571175e-07
3301,2,10.998988070859696,1.167723693732681e-07
3302,2,10.999413592782162,5.085075280343466e-06
3303,2,11.002878834230387,4.3854671171431715e-08
3304,2,11.002895438684504,6.251400629619226e-07
3305,2,11.003328251364223,1.8907817097036538e-06
3306,2,11.003500377038108,1.3031377717949867e-07
3307,2,11.00792710858525,3.629174796725055e-07
3308,2,11.007994837934802,9.408507002066195e-05
3309,2,11.051572462941863,1.3858542171420455e-06
3310,2,11.051585698735607,2.462016591019489e-09
3311,2,11.052858470405567,6.251829275060544e-06
3312,2,11.053074332107826,0.00010502759840848246
3313,2,11.057437172855543,5.1155798489316155e-06
3314,2,11.057892134407666,2.3722896066085118e-06
3315,2,11.058129189432748,1.0330370476613304e-06
3316,2,11.058152867294211,1.776143546475147e-19
3317,2,11.058444518865485,1.8898910806191516e-06
3318,2,11.059331880952413,5.618969515150091e-05
3319,2,11.06047890658374,0.00015626158331570017
3320,2,11.06152167064954,0.0003670472809070702
3321,2,11.062144200636453,8.604290001910396e-05
3322,2,11.062553636398889,2.56655795004837e-10
3323,2,11.062838370958502,0.0005093624177239996
3324,2,11.06358889239607,0.00010401384374254193
3325,2,11.06592285448346,1.9727056333839306e-05
3326,2,11.066551404501865,0.004071491585224997
3327,2,11.067862271652984,2.2474408005609846e-05
3328,2,11.071500598453667,4.411450454456313e-05
3329,2,11.071645809217898,1.3944904958424777e-09
3330,2,11.071910740999556,1.3517393391792137e-06
3331,2,11.074413718666278,0.003711049767592627
3332,2,11.07459944328673,1.301508434469217e-05
3333,2,11.081410882050477,0.00037749207306664453
3334,2,11.085788634309552,2.9435405625577592e-05
3335,2,11.106263987890316,2.565135664801313e-06
3336,2,11.106432547462532,0.0002206924582989993
3337,2,11.107261597512206,2.6652306558792735e-07
3338,2,11.108846571914796,5.5687631428904445e-06
3339,2,11.108934104392802,0.0005224791999857293
3340,2,11.109465887152282,9.412446146375612e-22
3341,2,11.114511161319115,0.0006170529775587998
3342,2,11.11602825942009,3.819125557328693e-05
3343,2,11.118168325512329,8.992065877001261e-05
3344,2,11.119611278616503,0.0017446679970641585
3345,2,11.120162245505753,8.789990239649509e-08
3346,2,11.124450110401085,0.0010035375181776803
3347,2,11.124489004085717,0.0007780509694297722
3348,2,11.125775769233087,2.604663185877544e-05
3349,2,11.126449445474918,1.3593033705826685e-05
3350,2,11.12681103887985,0.0007981284377847663
3351,2,11.128211223977132,0.0015888251174413308
3352,2,11.129437580322133,6.279940888012511e-06
3353,2,11.13005389899206,0.002715569181186792
3354,2,11.134361377538426,0.00045243085551796005
3355,2,11.134650937856918,0.00010947571722618521
3356,2,11.13499431301625,1.2634539742376327e-05
3357,2,11.135135637488702,0.0002020692609349126
3358,2,11.13615709877979,0.0012581428350858397
3359,2,11.136490466675696,0.0018659249717063863
3360,2,11.138411408465004,3.089803437951486e-05
3361,2,11.13879449733497,3.3251742756529734e-06
3362,2,11.139248619038312,5.009278662388057e-05
3363,2,11.139787911299436,5.3692783508516354e-05
3364,2,11.147240220274057,3.5766841853994566e-23
3365,2,11.147725756606405,1.8327659811732352e-23
3366,2,11.148248262895777,4.625480463106675e-08
3367,2,11.148817263902743,5.045068569426535e-09
3368,2,11.151181409079413,1.929641073850927e-06
3369,2,11.151219249763017,6.897524733496301e-08
3370,2,11.151448132270957,1.528726275012075e-05
3371,2,11.151821750259842,4.717462190475362e-08
3372,2,11.154253522889235,4.6757276950815125e-07
3373,2,11.154469246118424,2.7842224507767333e-06
3374,2,11.154974753430679,1.0789031771069998e-08
3375,2,11.155755240845906,0.0010440636895722676
3376,2,11.157462849117223,4.0693480564218813e-22
3377,2,11.158134540277842,1.2196675804958354e-09
3378,2,11.16338952875526,3.4892163964170885e-05
3379,2,11.165294633817211,5.264402783986053e-05
3380,2,11.16732705432014,5.577221553863371e-06
3381,2,11.167592135450377,0.0008240497485295243
3382,2,11.168522173454335,6.643185692874103e-21
3383,2,11.168887266788829,2.0067801983474326e-08
3384,2,11.177723551863096,0.0007797967376795051
3385,2,11.180651546010495,0.0068335839708873365
3386,2,11.180848859195066,1.853556227018544e-05
3387,2,11.184069142709973,0.012371136357119207
3388,2,11.185076778480834,2.198389465195871e-05
3389,2,11.190159780431486,2.2048931198978017e-05
3390,2,11.194476502485031,1.289446246441021e-05
3391,2,11.195304585906229,1.0383750379092818e-05
3392,2,11.196210988219036,4.693138360398937e-06
3393,2,11.197205787505936,7.536141110774762e-07
3394,2,11.1977377353071,0.0002612411138213556
3395,2,11.197802982064559,5.617213525577159e-05
3396,2,11.201254713486492,1.7481187798424982e-08
3397,2,11.201304133439976,9.636812221922067e-05
3398,2,11.206926967016557,3.5878593987553335e-05
3399,2,11.208410677853408,1.5163815934301227e-05
3400,2,11.208488292688457,1.1653281806086841e-05
3401,2,11.232242626947254,0.00018588851513219186
3402,2,11.232451526258501,0.002030175799017999
3403,2,11.23640962048296,0.01531584128918809
3404,2,11.246719656113555,6.532538997563775e-08
3405,2,11.24755171406548,-3.392282194256709e-10
3406,2,11.248636085225144,0.00020202053844836746
3407,2,11.250017523143924,3.351640548390241e-22
3408,2,11.256870788490573,0.0014596691989660444
3409,2,11.259063380927842,0.0009476876802627042
3410,2,11.259589034790338,0.0005514059886772872
3411,2,11.26143595354813,3.4382598199237375e-05
3412,2,11.263205205767463,0.0006549738195699793
3413,2,11.264983739995841,0.002451402125217301
3414,2,11.265069503614313,-8.346364569027602e-08
3415,2,11.265580915375494,6.0761217954431694e-05
3416,2,11.266006860927178,8.961802547727786e-07
3417,2,11.269093233883268,0.00041911699493629
3418,2,11.27129815985893,0.0002284324171389674
3419,2,11.276130061778986,0.018692240593711294
3420,2,11.277897773451969,9.687885274854883e-07
3421,2,11.277980761956087,0.0011889610412995199
3422,2,11.278822688271703,2.0725432806435828e-05
3423,2,11.279617568962635,3.115718644847057e-05
3424,2,11.28241323277416,-1.783026991387258e-08
3425,2,11.2855462108364,0.025061224743174203
3426,2,11.286234621052245,4.540912204826009e-06
3427,2,11.292088971976227,0.00017055100281111632
3428,2,11.292147217785327,2.347558257479016e-06
3429,2,11.29637032637163,0.02061381715103383
3430,2,11.296894280602942,0.0002572476763481736
3431,2,11.301554857942165,1.4245797626116655e-05
3432,2,11.306315698711728,-2.3190174546047036e-08
3433,2,11.319745862234981,1.646207277885343e-07
3434,2,11.320261067688307,-6.954672723043449e-11
3435,2,11.320565640028804,2.3379026207468585e-06
3436,2,11.320966869226709,0.00013323933415301814
3437,2,11.322657093305793,0.0005357785079177594
3438,2,11.332106141498116,1.2898970735924038e-06
3439,2,11.332688687844893,3.5231865681101405e-07
3440,2,11.3357209393954,2.102264067723653e-06
3441,2,11.337744673478483,3.2297227389053265e-06
3442,2,11.343264376083653,1.1926262551974957e-08
3443,2,11.345523670611783,2.180863048849405e-06
3444,2,11.346886561558108,1.3661961155960187e-06
3445,2,11.347794285929353,5.608330814864966e-09
3446,2,11.348556297597725,0.003515848022797054
3447,2,11.348726038322866,2.0696379987795384e-06
3448,2,11.35330185970031,2.5087740358466166e-05
3449,2,11.354114732105245,7.516163038631635e-10
3450,2,11.35455739904171,8.794039402667148e-24
3451,2,11.354932903511099,6.714790654690515e-24
3452,2,11.355335098072828,9.691494665237974e-24
3453,2,11.356285618208176,3.972905690205155e-05
3454,2,11.356825724157716,9.658629653344703e-06
3455,2,11.35720904344737,9.411654284166137e-08
3456,2,11.35748047080449,1.0559479335111627e-22
3457,2,11.35815542966975,5.087764910837082e-07
3458,2,11.35842945538684,2.4153098716629756e-22
3459,2,11.358753616857939,0.00011884987330841191
3460,2,11.358847150623433,4.2538102378358136e-07
3461,2,11.35946307683946,5.5662600298394574e-05
3462,2,11.35949641779223,7.226703774378025e-20
3463,2,11.360223379958938,0.0001181989786530973
3464,2,11.360563975575587,1.7391176817178028e-09
3465,2,11.360960512524684,8.601741138452451e-10
3466,2,11.36212321414314,1.8986023239153288e-06
3467,2,11.362309005546308,1.8412847549296614e-05
3468,2,11.362797814376563,1.2624306850527583e-23
3469,2,11.362894754590457,1.8133390343312317e-07
3470,2,11.362896733155821,4.548296949353325e-22
3471,2,11.363380007218893,2.2728999526534577e-06
3472,2,11.363741032721464,3.800509766787758e-06
3473,2,11.364270249643369,6.294122452100387e-06
3474,2,11.364784072122461,2.862797982040687e-06
3475,2,11.36537560760894,7.336664530946368e-08
3476,2,11.365978386531992,1.2887691473814802e-09
3477,2,11.369727580218182,4.962348440672709e-07
3478,2,11.369821892436448,2.80323649936177e-21
3479,2,11.369850614667484,4.3588340125221826e-08
3480,2,11.370521761550094,1.0468316013233669e-08
3481,2,11.371680250946383,8.249834748330316e-07
3482,2,11.371701346874943,1.6225814769827514e-20
3483,2,11.371836731859958,2.9882366884243564e-06
3484,2,11.373161879417466,3.7483281506249113e-10
3485,2,11.373212648210483,2.704517028844141e-06
3486,2,11.374446309841574,3.0740923754320058e-06
3487,2,11.374956624561946,3.74391988543106e-05
3488,2,11.375998921024575,1.4898712577763176e-18
3489,2,11.375999171654144,1.6441932200056e-08
3490,2,11.37605001603265,1.0617071171750398e-07
3491,2,11.37855630798515,1.0169550389665022e-06
3492,2,11.381226226921171,3.760732531053446e-07
3493,2,11.382152295597393,1.2182106975335899e-06
3494,2,11.382962407829723,9.971875781701247e-07
3495,2,11.383266594533097,1.7246034149782975e-06
3496,2,11.383708517799505,3.9554033557242386e-07
3497,2,11.384925524096502,3.4250250932013978e-09
3498,2,11.3850940565967,3.220406224880609e-23
3499,2,11.385959985973386,1.836498978738707e-06
3500,2,11.386524437080539,1.863631484251425e-05
3501,2,11.387042815779523,7.283651948537303e-07
3502,2,11.387480143413768,6.200076711719033e-05
3503,2,11.387520667153353,9.078131954815959e-06
3504,2,11.387687862866983,4.581363594941438e-08
3505,2,11.39001438568846,7.462758817813053e-07
3506,2,11.391320497535048,5.549380070472144e-23
3507,2,11.391692927588565,5.877709150376145e-07
3508,2,11.392075764613764,2.209303309424617e-23
3509,2,11.392115558328555,7.04654280552597e-08
3510,2,11.392750467017322,2.3289031130408403e-08
3511,2,11.393457507932226,6.341667031531071e-23
3512,2,11.393617139353523,1.1581399262121394e-08
3513,2,11.394439790151864,6.289695018745449e-22
3514,2,11.395354092364983,0.00011470775422023935
3515,2,11.399211774791866,1.039144431901161e-05
3516,2,11.39975929347861,1.6577048234102713e-22
3517,2,11.400148898746352,8.299664051102047e-07
3518,2,11.4005046955931,3.433334864094658e-06
3519,2,11.400902304616011,2.2805628726768198e-08
3520,2,11.400903711152637,0.0002728050363939264
3521,2,11.40092493466102,8.049806518789956e-18
3522,2,11.401066817467722,4.303866699414549e-05
3523,2,11.401982799676944,1.3949615418433978e-05
3524,2,11.402281045337531,8.875738858715496e-06
3525,2,11.402350016823675,1.638289948377542e-06
3526,2,11.403283996703067,3.84603129934635e-06
3527,2,11.403561800630655,7.737940903131056e-05
3528,2,11.407005795880082,4.035399181334224e-06
3529,2,11.408159597866188,7.223662857960768e-05
3530,2,11.409632512896223,3.88459026444451e-06
3531,2,11.409651333373176,2.0761546943639806e-05
3532,2,11.410245056598455,2.6709224153484854e-05
3533,2,11.411147440417722,7.85579896864867e-06
3534,2,11.411452303197507,2.5025943876690096e-05
3535,2,11.412174464929535,3.539231048248566e-09
3536,2,11.413052054362993,1.5602207709153494e-05
3537,2,11.413122621563502,1.9533560562197542e-05
3538,2,11.41353820386496,8.731703375953064e-07
3539,2,11.414872050322401,9.550459454344862e-06
3540,2,11.416873222969684,3.3720878427635934e-08
3541,2,11.417049684315998,1.025406693764033e-05
3542,2,11.417339977280221,1.1544560201947615e-07
3543,2,11.41761888180838,2.952110659237358e-06
3544,2,11.418370546169172,2.4158908240771596e-07
3545,2,11.419201113018175,3.926298940750075e-05
3546,2,11.420172235274777,5.484986520302528e-06
3547,2,11.421110267834251,5.589538705664496e-09
3548,2,11.422372436197406,3.231712344918648e-05
3549,2,11.423292866837528,0.001959929042771323
3550,2,11.423674978169174,4.231126557656642e-06
3551,2,11.423678556928508,0.000960289514298333
3552,2,11.423932275406742,7.805389660978221e-08
3553,2,11.424199277787807,7.644588449882644e-06
3554,2,11.42444093437814,3.1775145473868574e-05
3555,2,11.424472115639333,3.5834654053715636e-05
3556,2,11.425965013441441,1.5656874470590994e-06
3557,2,11.426481837217466,2.436940702156608e-07
3558,2,11.427186836869623,3.7769221680515256e-06
3559,2,11.427205699554065,7.632655649550047e-21
3560,2,11.427386061499078,8.821177317691832e-07
3561,2,11.428428073326586,1.167949155185471e-06
3562,2,11.429108518255134,1.1370856883908922e-06
3563,2,11.429281776736843,2.3901290846566295e-06
3564,2,11.429398773236016,2.2164850953718676e-22
3565,2,11.430040837750653,0.00010251279845268218
3566,2,11.430736444298986,4.734955555742226e-06
3567,2,11.43232196330905,0.00014215641620582485
3568,2,11.432898759525415,5.685505720558345e-07
3569,2,11.43645233487905,2.4929494030538557e-06
3570,2,11.437015416844815,8.978484813737219e-05
3571,2,11.437239521577453,5.214338015700334e-06
3572,2,11.437334873850773,1.0780931590381366e-08
3573,2,11.43769880432933,3.830219738686593e-22
3574,2,11.438612102939032,4.148287478676433e-07
3575,2,11.439018545954468,8.30399306866914e-05
3576,2,11.439079091161602,3.275593517224574e-06
3577,2,11.43915151670592,6.721743629530608e-21
3578,2,11.445116192490332,5.169129885517389e-05
3579,2,11.445439821322566,3.965920262622922e-06
3580,2,11.445968054382206,1.2523071713831358e-05
3581,2,11.446987050712892,3.3210442608920505e-05
3582,2,11.44732245044031,5.594152532766974e-05
3583,2,11.449594004440769,2.2032788230864542e-08
3584,2,11.449996499066401,4.9795219740428124e-05
3585,2,11.453406018508531,1.631362310090672e-05
3586,2,11.453507010802923,9.500871143737437e-05
3587,2,11.45396796319028,1.5169771286094725e-21
3588,2,11.454349443562592,2.5736420204895286e-05
3589,2,11.454689583157688,4.208246714393631e-05
3590,2,11.455111865486629,0.0006890606112759584
3591,2,11.455130396159007,5.843092118083083e-05
3592,2,11.455794600960076,6.49231334258928e-06
3593,2,11.456067801702716,1.290282768035748e-21
3594,2,11.456498936749085,0.0002537192043499095
3595,2,11.45765098139816,4.743521700378341e-06
3596,2,11.46190504708693,6.143197053603349e-08
3597,2,11.461922292380336,7.94493949079876e-07
3598,2,11.463101469768617,3.620325534609676e-07
3599,2,11.463112592350058,1.3134959922781369e-22
3600,2,11.464652058363868,6.734192707374462e-06
3601,2,11.46466569721781,4.121847697691633e-08
3602,2,11.465203644506005,1.4352945593072028e-05
3603,2,11.465960674289022,5.466101055879189e-23
3604,2,11.46619429328041,2.454714838616049e-07
3605,2,11.466274678454283,5.812330761783981e-06
3606,2,11.46657560334097,7.136706998992923e-06
3607,2,11.469516483961343,1.017791237725452e-06
3608,2,11.46976622693387,7.770066068232869e-22
3609,2,11.469899357746499,7.240397741902333e-07
3610,2,11.470458886717893,1.6656144137722196e-07
3611,2,11.470529083958809,2.5135981321124847e-05
3612,2,11.470917492926219,1.9458125080100753e-07
3613,2,11.471682946641636,2.260336754272594e-07
3614,2,11.474775269220117,3.995799388788017e-05
3615,2,11.475159148744524,0.0006625803802469467
3616,2,11.475939562433723,0.00035407661988617217
3617,2,11.476235092879392,2.234733970659381e-05
3618,2,11.477084092118616,1.217062320989483e-06
3619,2,11.47832722044609,8.934522446215037e-05
3620,2,11.47886651982094,2.382567667361164e-05
3621,2,11.479883340913261,1.243020500041361e-05
3622,2,11.481387288235396,0.0015911952441209883
3623,2,11.483532588387448,1.7977059820142707e-06
3624,2,11.483552674417524,4.479650062453755e-06
3625,2,11.483881188971964,1.467104033566946e-05
3626,2,11.49192135779981,3.292202875945027e-05
3627,2,11.492237468146868,4.8824565566324295e-08
3628,2,11.49241256296989,1.9632199647272886e-23
3629,2,11.493957108453287,1.943629703609965e-05
3630,2,11.49441365964833,2.2166380972120073e-05
3631,2,11.495462048337913,5.113153103107023e-05
3632,2,11.49576103415211,2.4359997569499667e-09
3633,2,11.496767786105465,1.7619775936939931e-06
3634,2,11.49809992696089,2.0675352310663385e-06
3635,2,11.498115029659289,3.396336210661516e-05
3636,2,11.500540537395523,6.885359072601806e-23
3637,2,11.500858013744391,5.991566948040857e-05
3638,2,11.500984939858654,1.4140783223618062e-07
3639,2,11.501226177986837,1.4454414653747622e-06
3640,2,11.50152867256179,6.780482987598334e-06
3641,2,11.502513198681527,4.2340517875679533e-10
3642,2,11.502694016301803,8.056224791723697e-07
3643,2,11.50435526021431,-1.6196696631382526e-08
3644,2,11.5050474556582,7.148369542746206e-08
3645,2,11.505414376982799,1.917011530048577e-08
3646,2,11.505423195709113,3.93910886643519e-07
3647,2,11.506059960880407,2.5840196501912466e-06
3648,2,11.506603236338606,8.36505363906437e-06
3649,2,11.507910034673046,6.020100445630612e-23
3650,2,11.5083595088621,1.5007222127287755e-05
3651,2,11.511398610849369,5.263151372258082e-06
3652,2,11.511883410774772,6.176223450611478e-07
3653,2,11.511912590313159,4.5132047951626814e-08
3654,2,11.51199241738857,2.000113184262554e-06
3655,2,11.512192083643868,5.903231386751796e-07
3656,2,11.512675972455213,1.48412603061674e-06
3657,2,11.514038591293456,6.898499908497894e-07
3658,2,11.515598305071194,3.717740145377822e-05
3659,2,11.517534835254196,1.8410503880661605e-07
3660,2,11.51795676717586,4.227986624892305e-05
3661,2,11.52089066899714,1.8091592798386184e-05
3662,2,11.521505813197905,1.6463961784675477e-06
3663,2,11.522356781954727,0.0009633677825643582
3664,2,11.523718227765926,8.181139194219038e-10
3665,2,11.52559261848046,8.10894392617891e-06
3666,2,11.525640442134886,2.1966356259284875e-20
3667,2,11.528032560787665,6.417381200593382e-08
3668,2,11.529063178266256,0.00011181141604660195
3669,2,11.53027085370536,0.00045288922185485805
3670,2,11.530973567863157,1.5566917033879652e-05
3671,2,11.53116818303215,0.0011169613687818832
3672,2,11.531553219719967,1.6766092903510765e-07
3673,2,11.532739513352112,0.00020508652507978978
3674,2,11.533441436995076,2.9164896978476286e-06
3675,2,11.542115760701108,-4.450321704783039e-12
3676,2,11.54212965180227,7.638932305132896e-24
3677,2,11.544758417109165,0.00016078124110658108
3678,2,11.544763938455844,1.3095349734147122e-05
3679,2,11.54991647338727,5.441489579796519e-08
3680,2,11.549926645396454,4.303136000767375e-08
3681,2,11.553267047506665,3.150543939726706e-08
3682,2,11.553355935392233,7.585042966747502e-07
3683,2,11.554870121247973,-3.711422074501229e-08
3684,2,11.564293766473838,0.00014172876352009132
3685,2,11.564913794153313,5.877399596214127e-07
3686,2,11.566089792946173,8.944739784275877e-08
3687,2,11.566360528638597,1.775674373929383e-05
3688,2,11.567062219108834,0.00039963390041548955
3689,2,11.568393490646486,1.428978590799373e-05
3690,2,11.5685228461532,4.2968925795369534e-08
3691,2,11.568817687948126,0.00029344781284425616
3692,2,11.575439942231128,1.8806361299167863e-05
3693,2,11.575484508329055,1.1667927154373158e-06
3694,2,11.585789890418141,0.0007253514370200408
3695,2,11.58595529776153,0.0006616906872113178
3696,2,11.594787359444126,7.739720434396798e-11
3697,2,11.594828277343026,1.5437683481193205e-07
3698,2,11.594863449662853,1.1802628126495698e-06
3699,2,11.594892967307942,1.3516068891350494e-21
3700,2,11.601558852131348,0.0005940204917733277
3701,2,11.601878881097832,7.69157412888794e-08
3702,2,11.604964484232369,2.4847868716332795e-08
3703,2,11.604988053493685,6.7181043476903665e-09
3704,2,11.611847731025591,6.643752360566934e-07
3705,2,11.61185198911403,1.3119556845609045e-07
3706,2,11.612943752467686,1.3058536811597206e-07
3707,2,11.613969207063064,1.3944422393435882e-05
3708,2,11.614083045641223,1.0191574981034032e-05
3709,2,11.618306923367868,4.911082845895887e-07
3710,2,11.618345244326406,7.218880909009432e-07
3711,2,11.62578190362126,3.364230081053107e-07
3712,2,11.62596298800986,0.00016948706427798212
3713,2,11.627392424235154,0.00015109160282201643
3714,2,11.627507719237315,2.5683592688921578e-08
3715,2,11.639834990029613,1.6825535726450725e-05
3716,2,11.640710122089558,5.623315552946216e-08
3717,2,11.640722172422784,2.242579778790963e-07
3718,2,11.642579348812433,2.3660106201860224e-05
3719,2,11.646355530132155,0.00017203414365046685
3720,2,11.65135718830004,0.00021067398944710574
3721,2,11.651396789563705,5.071675974129447e-07
3722,2,11.657277552950632,8.60847596507162e-05
3723,2,11.669545402750487,0.00014711073660044253
3724,2,11.676535023819383,1.7143920102866708e-06
3725,2,11.6768312531035,6.570700698775668e-07
3726,2,11.678924502885593,7.499778789676153e-08
3727,2,11.679204911544844,3.3674158787940438e-06
3728,2,11.679499415953956,9.875987225030476e-10
3729,2,11.679808715073705,5.156463226071644e-08
3730,2,11.685050200886167,0.003041049157558701
3731,2,11.685547225244477,6.590567328720557e-08
3732,2,11.713602673986315,4.727688768683375e-06
3733,2,11.715405660484066,0.0005979881998850027
3734,2,11.715528269447304,3.074295668599272e-06
3735,2,11.71567347554128,3.0247155569310134e-07
3736,2,11.715682743570142,4.3037805291266926e-05
3737,2,11.718943803955426,1.692623985645245e-05
3738,2,11.718955882568594,0.000573849091488102
3739,2,11.727050007537514,7.472047768842253e-05
3740,2,11.761516627135734,1.3223462595776284e-05
3741,2,11.76375812165304,5.968995172025662e-09
3742,2,11.763766895648132,7.520326409392864e-08
3743,2,11.763776266283458,1.3927985991662184e-08
3744,2,11.763795674169387,4.7058819616426255e-09
3745,2,11.766809947704019,9.84920869387832e-23
3746,2,11.769543571964732,1.623282014380907e-05
3747,2,11.771246657122447,8.462625561662019e-07
3748,2,11.774872094422221,2.7977150010361863e-05
3749,2,11.77517847474428,3.490034283192235e-05
3750,2,11.779758829847538,5.975617034248363e-07
3751,2,11.781931463078763,0.00017670330066853153
3752,2,11.782139980814804,3.66638243348041e-07
3753,2,11.783474773888997,0.0001397524462240756
3754,2,11.785103345958419,6.929554617543915e-06
3755,2,11.785418264922328,3.605622047815264e-06
3756,2,11.785467555813625,0.00023400851279007544
3757,2,11.790696735528854,2.4648836811611e-11
3758,2,11.790778810116421,4.312367846733614e-08
3759,2,11.790860649899287,1.4603019025513608e-10
3760,2,11.790942589857195,4.3111141468970924e-23
3761,2,11.796956714921066,3.754872844766137e-06
3762,2,11.7972098857216,5.535840207433079e-05
3763,2,11.79892287261157,7.260161189808171e-07
3764,2,11.799726326644873,3.412064015361417e-08
3765,2,11.800855678768244,3.883027129965412e-05
3766,2,11.801180070748956,-6.169825187976919e-10
3767,2,11.801602392949121,2.3648193353992406e-08
3768,2,11.803513063879336,4.0703743969064816e-07
3769,2,11.805738811941637,0.0001601225211538119
3770,2,11.80966655849602,0.001424197003599754
3771,2,11.810947454808002,1.2589527756826387e-06
3772,2,11.811021963524126,4.703632252182503e-10
3773,2,11.811611971155685,4.8557132766687364e-08
3774,2,11.811798758454415,3.362662054010455e-05
3775,2,11.820865492325424,5.177610969916795e-08
3776,2,11.820945944074538,0.00013327052216996217
3777,2,11.824280075794263,8.543441100915823e-06
3778,2,11.838225861839305,1.411796056591137e-11
3779,2,11.838763842929325,7.518105127650793e-06
3780,2,11.839461114271558,2.535792759717698e-09
3781,2,11.840966266235455,4.2876536726910615e-07
3782,2,11.845699855628368,5.888720701545131e-08
3783,2,11.849898489217935,2.8698562016345912e-05
3784,2,11.852566751184781,0.00032297063056893117
3785,2,11.85312795651862,3.0669108964792e-05
3786,2,11.857792320713997,-4.890051265844907e-12
3787,2,11.85786598371044,5.765076319185756e-06
3788,2,11.861399437588261,0.0001047863793707147
3789,2,11.861503339975684,2.1935451130117661e-07
3790,2,11.869891754228433,2.2591187993685185e-05
3791,2,11.872323815455388,0.00020556004143015312
3792,2,11.88079618374968,4.180454541631525e-07
3793,2,11.881146072287606,4.905149312612202e-08
3794,2,11.881469910164242,1.9622545118726773e-07
3795,2,11.881764381904759,1.5897145696189298e-07
3796,2,11.896567950844997,1.2283011464206846e-05
3797,2,11.898108945312288,1.140930604495758e-09
3798,2,11.898927029300921,2.198404355044208e-06
3799,2,11.899349829507742,2.3620105069446197e-05
3800,2,11.902190637245326,3.3676192602211164e-07
3801,2,11.90575912871725,8.042009726466555e-06
3802,2,11.907528450730865,3.219663254327258e-07
3803,2,11.908933361149593,5.783597393081377e-06
3804,2,11.909409333434724,3.2364851826697514e-08
3805,2,11.914748875740088,4.905759507832125e-08
3806,2,11.915393604092628,6.024730373486359e-08
3807,2,11.916141038911178,1.4550447929858228e-07
3808,2,11.917034073670834,3.168810576738081e-07
3809,2,11.918585281245214,-1.68866272951002e-08
3810,2,11.927462742924945,1.1271799781754059e-08
3811,2,11.927511981856355,7.600071236187115e-12
3812,2,11.932269357329005,6.000459914874074e-06
3813,2,11.934482336977908,5.475054586331818e-09
3814,2,11.941333055673454,4.040512872891168e-08
3815,2,11.941414325675623,2.303642221293357e-12
3816,2,11.944298386601531,1.3915895638937148e-09
3817,2,11.94496242388982,1.177498564210174e-06
3818,2,11.949346105378027,9.001042999935181e-07
3819,2,11.951386051340819,1.948486300417064e-08
3820,2,11.951781534653946,7.758814505985295e-08
3821,2,11.958006661733975,3.05360899177528e-06
3822,2,11.958625692453097,1.1807269473180183e-06
3823,2,11.959232864464411,1.8091361111861268e-08
3824,2,11.959794615141618,6.803832596484039e-12
3825,2,11.959896291146265,3.2634339103179604e-05
3826,2,11.961386291352028,1.5571389472506444e-07
3827,2,11.963882777241224,1.7607548516876567e-06
3828,2,11.975993161409633,2.0143004670276278e-07
3829,2,11.986531728830869,1.4212057903877686e-08
3830,2,11.987778274591847,6.395383153764002e-06
3831,2,11.996673399868655,1.681082457642703e-05
3832,2,11.999478635552236,2.416301918932857e-07
3833,2,12.002397831367034,1.864764847324184e-09
3834,2,12.002721112104155,-3.0412737896516833e-09
3835,2,12.010114726502138,1.5909884186009775e-05
3836,2,12.040436603710987,8.577949056169685e-12
3837,2,12.040642174504,1.4161566470351213e-25
3838,2,12.04101360461732,-1.8225690878871835e-14
3839,2,12.041094336783658,3.7309989276838196e-25
3840,2,12.041372917174726,1.9259989336131666e-12
3841,2,12.041393347134658,1.3540043590645153e-12
3842,2,12.043916843970464,1.067751760183081e-25
3843,2,12.043983059075458,1.2848164109430202e-13
3844,2,12.044438694056339,-1.9102978204283787e-12
3845,2,12.044455816555,-4.3850114850544726e-13
3846,2,12.054715488641136,2.0891207126757245e-09
3847,2,12.054820969959792,1.859945276057326e-09
3848,2,12.056760443077565,-1.3405733320040173e-13
3849,2,12.05694565597139,2.4779955166704284e-25
3850,2,12.057818835803573,1.3605399933285976e-09
3851,2,12.057919063533518,1.3816743746259035e-08
3852,2,12.058562961467373,1.283097365150861e-10
3853,2,12.07076099904532,1.5428001630117433e-09
3854,2,12.07083750584627,3.879083336976435e-11
3855,2,12.070968583864783,2.247578946302619e-11
3856,2,12.071179795512535,2.6538346370466514e-10
3857,2,12.073783790828656,1.1364865189802411e-11
3858,2,12.073900568925296,5.234526115013483e-10
3859,2,12.073972759192884,4.288000841098517e-23
3860,2,12.074291635915188,3.0476774874595767e-10
3861,2,12.074549279242888,3.8700365852481615e-11
3862,2,12.074702332678271,1.136280297035711e-11
3863,2,12.079919733851284,9.174785822487265e-08
3864,2,12.080168099559273,2.1512217048180205e-07
3865,2,12.080221048509543,9.790867604135955e-09
3866,2,12.080394854418387,6.588042994150576e-08
3867,2,12.088177969364324,8.57085073818603e-09
3868,2,12.088433049613627,1.5853962841137875e-08
3869,2,12.097563352246539,3.3953227694285754e-07
3870,2,12.0975781369782,2.8561902328543056e-08
3871,2,12.098222252768892,5.032868949060933e-08
3872,2,12.098391989020115,6.2954444512841695e-09
3873,2,12.103426326019076,2.5224107031481915e-09
3874,2,12.10360756368641,8.520110011831025e-10
3875,2,12.110152428872425,3.778188554545368e-11
3876,2,12.110449731301287,3.184559572879111e-08
3877,2,12.11053933136327,2.253026385420275e-24
3878,2,12.110580138716614,9.668356676235713e-11
3879,2,12.111477418944219,5.492607380552188e-10
3880,2,12.111847959571264,8.54599975633623e-06
3881,2,12.112468042256296,7.800898014064084e-23
3882,2,12.112486772837656,3.1218361654562857e-10
3883,2,12.113077968018274,2.605759273875402e-08
3884,2,12.113105857775508,3.4303054243717e-07
3885,2,12.117366147981556,1.129828570239937e-08
3886,2,12.117411224584657,1.3689406362878491e-10
3887,2,12.11744249044898,1.2225934529579132e-08
3888,2,12.117448387520994,4.347272277715504e-09
3889,2,12.12691732468204,2.449408985690247e-05
3890,2,12.131939716826423,1.1913900071337026e-05
3891,2,12.136937720236801,2.050564836843306e-09
3892,2,12.137240450158743,9.620714259177038e-08
3893,2,12.140750400338675,2.4728494596814443e-05
3894,2,12.141084149391759,1.3618016876436713e-09
3895,2,12.143531435835257,3.0041873455759e-09
3896,2,12.144306943793595,1.6936533051405257e-10
3897,2,12.145808982870221,5.747722455475313e-09
3898,2,12.14605627628282,1.5098399753486337e-06
3899,2,12.147135800426554,3.061090735070229e-08
3900,2,12.147344950688648,4.750246691451354e-08
3901,2,12.159781331296813,1.9244004003775317e-09
3902,2,12.159933997524035,4.662193065783441e-09
3903,2,12.16581519462136,5.370872213928064e-06
3904,2,12.173695485866688,8.031267626314396e-07
3905,2,12.187368712233251,4.494433583946615e-06
3906,2,12.187910614553516,2.0889727331897432e-08
3907,1,12.191789954846058,8.06980751142936e-06
3908,2,12.191789954846854,1.9236759948799185e-05
3909,1,12.19178995484799,1.1166952425521257e-05
3910,2,12.194068411775902,1.5302752702438822e-09
3911,2,12.194088448850266,1.2594866795465111e-05
3912,2,12.243135028693018,5.689198253644548e-07
3913,2,12.245279320987834,6.49009831381827e-08
3914,2,12.24629697712271,2.1754283548280043e-07
3915,2,12.24661114825642,8.445647749411267e-10
3916,2,12.247679967476984,1.0179727327426871e-12
3917,2,12.25156494377984,2.4061279932254365e-10
3918,2,12.251636237337834,1.0338372740221435e-10
3919,2,12.255117200539985,2.5311379517986805e-07
3920,2,12.273591686281861,7.159277997153326e-06
3921,2,12.27962589290371,1.8471946048378365e-09
3922,2,12.279957636297013,1.4321210206405695e-12
3923,2,12.286889007667128,1.75353418333594e-22
3924,2,12.287042713226697,2.4293234890127594e-06
3925,2,12.288620752846441,4.089367848273546e-10
3926,2,12.289405679631159,1.5360814062870318e-05
3927,2,12.290076922077674,6.375127907641962e-06
3928,2,12.290680970694552,2.318129835236784e-09
3929,2,12.292257459323991,5.5705184978153555e-06
3930,2,12.29289497584216,1.0841195533728951e-07
3931,2,12.29381809831716,9.655896870233566e-07
3932,2,12.295648910755403,5.731899142166508e-08
3933,2,12.29642219121024,2.811761901962136e-10
3934,2,12.29668223656381,1.9255022086617877e-06
3935,2,12.3074941335625,3.475187179284321e-08
3936,2,12.310453730168547,5.008590693629644e-09
3937,2,12.311746944665288,1.2522343289191142e-06
3938,2,12.314586567625952,7.761722921870707e-08
3939,2,12.314885591489997,9.61078622746342e-10
3940,2,12.315992063654107,-1.2538449663905948e-08
3941,2,12.316633154795568,8.56488400520802e-06
3942,2,12.317273721964398,1.1385012946875938e-06
3943,2,12.31759669226085,1.615429964268026e-08
3944,2,12.31944018123204,2.2078865926814023e-07
3945,2,12.319975218469835,1.1404818906289051e-06
3946,2,12.32209302894023,8.552480768706993e-06
3947,2,12.324329265916504,1.7534431206372196e-09
3948,2,12.34197480102307,6.176138478118008e-08
3949,2,12.342706096326083,2.0577875715291063e-06
3950,2,12.346341431096903,1.2095925125026882e-06
3951,2,12.41087721782742,5.860681001825191e-12
3952,2,12.4121864225948,2.672563918674411e-07
3953,2,12.41374988846951,3.004788901875311e-11
3954,2,12.415632798284491,1.4908122222806498e-10
3955,2,12.416792061356887,1.9969317749142002e-05
3956,2,12.420842593508269,1.0287551296986807e-12
3957,2,12.436717900271333,1.2614225873634231e-10
3958,2,12.437577696604308,1.6814818330964118e-06
3959,2,12.440464875595694,3.4275069641554754e-10
3960,2,12.441216515514043,4.381441618535702e-08
3961,2,12.443721563408417,8.6137489188528e-10
3962,2,12.450360714733847,1.198177812212667e-06
3963,2,12.453536672681821,1.1715782133658423e-07
3964,2,12.462075661469271,2.3408142544406117e-07
3965,2,12.464202740252631,1.3188173669788678e-09
3966,2,12.464472017907497,7.212757775255458e-11
3967,2,12.464760224260885,3.7917315818509905e-10
3968,2,12.465060100388314,5.0706089383281507e-11
3969,2,12.471620762665339,1.6326736844050398e-06
3970,2,12.472108033101676,3.7361954380302436e-07
3971,2,12.475725888063494,2.0911206362653216e-10
3972,2,12.476164245682526,1.9077754931319763e-06
3973,2,12.503799700888067,1.1817389269600017e-08
3974,2,12.504287021025903,1.1186904272631348e-07
3975,2,12.507164100044292,4.4314541860564046e-08
3976,2,12.508112997768308,2.6669761642129463e-09
3977,2,12.508306202329095,5.993400835363336e-07
3978,2,12.515220407802076,4.070669390142126e-06
3979,2,12.518859369718825,1.396724106924371e-07
3980,2,12.519962463138313,3.4886626115291975e-06
3981,2,12.5336279967579,8.884552125805416e-08
3982,2,12.54330053134504,8.608119438841691e-08
3983,2,12.545094630313883,1.0882489399958001e-10
3984,2,12.545121997647357,1.7814371003157546e-08
3985,2,12.569851439268177,1.4090531990242865e-06
3986,2,12.655482414230619,3.5112094115392146e-07
3987,2,12.66094710818561,1.2613752529916393e-12
3988,2,12.660947861528484,1.771508062746842e-10
3989,2,12.692995461442592,5.432491617890468e-07
3990,2,12.728568714710264,8.426914906006636e-09
3991,2,12.944622349355654,8.841799722964066e-13
3992,2,12.944920084431146,3.3976055925421234e-11
3993,2,12.945249362951131,5.298805331060291e-09
3994,2,12.945622616358378,3.000861474272809e-11
3995,2,12.95106311823372,8.11805032035724e-07
3996,2,12.951399251246926,6.305171890529166e-13
3997,2,12.981563328860943,2.5001573463820123e-11
3998,2,12.981563946769597,1.8707766220390726e-10
3999,2,12.989285849687121,1.1066397394075767e-07
4000,2,13.016069262431301,4.664990256301849e-11
4001,2,13.017078960773915,2.093352366767159e-06
4002,2,13.051590435797493,9.990235925552166e-08
4003,2,13.068128506151425,1.3393571964005878e-11
4004,2,13.068128565420466,4.8244030825893325e-12
4005,2,13.084393183049428,2.5615721332544196e-07
4006,2,13.135860246690413,1.7951777138034947e-24
4007,2,13.135978759017576,1.447982900095736e-23
4008,2,13.136136309349808,1.121313730665193e-13
4009,2,13.136309256767618,1.2221616366388361e-14
4010,2,13.136358912776245,9.16077748744803e-25
4011,2,13.13665010761531,7.288256136579092e-13
4012,2,13.137149468651046,3.529772192338535e-12
4013,2,13.137360220413257,1.0874193181534596e-10
4014,2,13.13765920016715,1.5834906668779467e-06
4015,2,13.137983628691472,7.84758543143768e-10
4016,2,13.13799086382528,2.1262962495124174e-10
4017,2,13.138526425115174,2.8096939361799768e-05
4018,2,13.144023872009484,5.9313536765280836e-08
4019,2,13.182912416023214,4.2233933540751833e-10
4020,2,13.18291298275426,1.8871446695070163e-10
4021,2,13.183802471676017,6.203962135442864e-06
4022,2,13.229860473701933,9.018624760658303e-22
4023,2,13.230015670963098,3.104540677806633e-07
4024,2,13.230194927302364,2.3883590504134304e-10
4025,2,13.230388381760235,-6.111623398939902e-19
4026,2,13.230784481108344,1.3050697861012915e-05
4027,2,13.231131668370267,5.85397817751057e-11
4028,2,13.23552819840586,3.8215476302389355e-19
4029,2,13.235528873488306,3.962415660627827e-09
4030,2,13.293764091860226,8.688612162760154e-12
4031,2,13.293765340033588,6.817759756232743e-11
4032,2,13.294162663811221,4.466463121118978e-06
4033,2,13.294546413826424,5.910777007259133e-06
4034,2,13.296243184146988,5.4071059357545805e-06
4035,2,13.296245439405425,7.664975642982016e-11
4036,2,13.415209310043906,3.2712142985409014e-09
4037,2,13.41521210491635,6.371008558021042e-05
4038,2,13.503248494961554,3.951942359185598e-06
4039,2,13.505653568402067,1.3620982370087823e-14
4040,2,13.505712605832514,1.4424573519904174e-09
4041,2,13.505773051800702,4.625836843037479e-11
4042,2,13.505834932004973,1.857966022971919e-24
4043,2,13.510462282166827,9.625233928281824e-12
4044,2,13.510574798193602,1.8159818645126985e-07
4045,2,13.540098101326294,2.6313213266544257e-10
4046,2,13.540135840579637,1.2239992087564848e-09
4047,2,13.540174941897703,1.204693734878592e-09
4048,2,13.540215897429107,1.5990407695939708e-09
4049,2,13.54590992665544,1.5237854688743122e-11
4050,2,13.545985871628432,4.9320421632849046e-05
4051,2,13.589084856515342,2.4791170082223203e-09
4052,2,13.589093499781256,4.818437660405473e-10
4053,2,13.6593636178103,1.3566377427202576e-07
4054,2,13.6595761843937,3.629784233370136e-06
4055,2,13.659798186828425,4.966382882545993e-08
4056,2,13.66003011618352,3.769543438385895e-12
4057,2,13.664246302600304,0.0033596970626833308
4058,2,13.664563878171407,3.115051174627814e-08
4059,2,13.672385553081767,0.0012507734863419725
4060,2,13.672500004384801,1.563431366943387e-08
4061,2,13.797010900754458,0.0008187509799407059
4062,2,13.797016552274727,3.986622491982375e-08
4063,2,13.938786658837216,7.436155862099734e-13
4064,2,13.938787444316972,1.1242663557609357e-09
4065,2,13.949515616260783,9.66338088258921e-10
4066,2,13.969389251725602,1.111373501479956e-11
4067,2,13.96982837117173,6.271274430344936e-26
4068,2,13.970135311944887,1.7498502442434642e-25
4069,2,13.970731726091344,2.5548270102078658e-11
4070,2,13.97205264038962,1.1476435124078289e-12
4071,2,13.972226165830989,8.982589896800581e-24
4072,2,13.972372240177492,1.1608639435187048e-07
4073,2,13.974090889368199,1.1343395771264957e-10
4074,2,13.974373697820056,9.395421019011728e-11
4075,2,13.974445599938917,6.031268125039178e-12
4076,2,13.975208254915287,3.360494063689377e-10
4077,2,13.977811687121857,1.3364608311698993e-06
4078,2,13.993813896810934,1.660646315180035e-10
4079,2,13.994084199769077,4.139527281225666e-24
4080,2,13.994766562190875,1.4546926634159503e-06
4081,2,13.995136936361291,1.836639661624337e-11
4082,2,14.004168167748617,-2.1939799208495553e-12
4083,2,14.004379209658737,1.3629121013285116e-08
4084,2,14.007138267317714,1.847557117687539e-23
4085,2,14.00817533727809,7.677031220610183e-07
4086,2,14.009724842621154,1.1842952549123038e-09
4087,2,14.011118513833594,8.538869215674437e-06
4088,2,14.011694065531515,1.547308864810761e-08
4089,2,14.01190576438978,7.772906798181202e-06
4090,2,14.014708706248598,1.485555259887564e-08
4091,2,14.01640675152737,2.671054526748041e-07
4092,2,14.017216062625153,9.694424676472915e-10
4093,2,14.017783698018093,7.946160326319414e-07
4094,2,14.030944921599371,2.3215957895918708e-07
4095,2,14.031667585651803,2.102729973986313e-09
4096,2,14.032243344282278,1.4411142443636838e-06
4097,2,14.038195829235178,9.442991571365374e-07
4098,2,14.060455797550503,1.5295779957247623e-15
4099,2,14.060484032670729,2.165862786967063e-10
4100,2,14.060522973905222,3.314718235086996e-11
4101,2,14.060572613214276,4.6536644608786086e-26
4102,2,14.068521508915637,1.258745693168366e-10
4103,2,14.068584743104452,1.2653988146055334e-08
4104,2,14.10309547268082,2.6726105050347878e-08
4105,2,14.10316969460655,1.031774933202928e-09
4106,2,14.103223817052367,2.373125161476377e-10
4107,2,14.103282244670254,1.083200049482963e-09
4108,2,14.103905450630805,5.009262531139687e-07
4109,2,14.110969509715233,2.9677405135482268e-12
4110,2,14.111057099674554,1.2918403649283993e-05
4111,2,14.14101441733601,4.730221684611161e-11
4112,2,14.141027777776685,3.3546131738475393e-09
4113,2,14.212939432228268,2.7779592796633736e-10
4114,2,14.212946072714317,4.089556722026114e-06
4115,2,14.382039338505479,4.383750932425415e-08
4116,2,14.383289723519852,1.0206292616382966e-05
4117,2,14.384811389486345,2.0410156232670394e-08
4118,2,14.386734296377654,1.9614681776857553e-11
4119,2,14.390406217286113,0.000897998831290494
4120,2,14.393296191717923,6.991040125524434e-09
4121,2,14.408327561453007,0.0002609876866050655
4122,2,14.40861470560992,1.730965120187595e-08
4123,2,14.499071813853561,1.9863369253449586e-12
4124,2,14.49907764434613,2.6735243250599903e-09
4125,2,14.511113497579572,1.945167240576686e-08
4126,2,14.596151607843467,8.346096997478953e-08
4127,2,14.617693776223064,2.8181602542783265e-17
4128,2,14.617754760710568,4.2631763512576297e-14
4129,2,14.617817376627954,3.802369578498223e-13
4130,2,14.617881756287943,1.8235334235168646e-25
4131,2,14.622483352827999,3.204597197883364e-10
4132,2,14.622546348026844,2.0124289178262883e-15
4133,2,14.650988713875336,9.340773574946342e-12
4134,2,14.651032478274487,1.0359368385808008e-11
4135,2,14.651076602732587,5.36871338139108e-13
4136,2,14.651121094424866,1.2419420262557295e-11
4137,2,14.663345194097474,3.594737323405616e-08
4138,2,14.663390187424511,1.9514031973325834e-12
4139,2,14.690408181085559,6.145186154382516e-14
4140,2,14.690596580058127,4.360372452578957e-09
4141,2,14.726957357943547,4.877110058994798e-12
4142,2,14.727090709113327,1.408492698064398e-07
4143,2,15.020849669625022,1.38915051305753e-11
4144,2,15.02084982500287,2.4283286348832255e-11
4145,2,15.040764666473251,2.491932675547992e-08
4146,2,15.099418986203432,1.4287963003419975e-07
4147,2,16.125174739658974,1.167973169862361e-09
4148,2,16.128917597081227,2.6384281546946234e-10
4149,2,16.130281873794047,9.876090604057897e-11
4150,2,16.13079612305455,2.437785592717872e-10
4151,2,16.150328637800385,2.746933669368628e-10
4152,2,16.15378276037211,-2.570782900115622e-09
4153,2,16.299728871918546,5.686015166696734e-09
4154,2,16.30083817010268,-4.974374511758652e-10
4155,2,16.302785078758006,6.23782232160054e-08
4156,2,16.303639429786017,3.730169465287836e-09
4157,2,16.306515215043873,1.2219883374094145e-09
4158,2,16.307593760997747,-3.03251590485972e-10
4159,2,16.3115487358682,-2.3914149821862286e-24
4160,2,16.319048604638397,-1.1536144628721222e-09
4161,2,16.319502270506632,2.864164600240406e-06
4162,2,16.32485503221517,6.448154553858353e-11
4163,2,16.332725032109124,1.3167897301894562e-08
4164,2,16.334767899906865,2.6246698828894026e-10
4165,2,16.335711717120148,2.5712128795879747e-08
4166,2,16.33595062032873,1.7606019847901712e-07
4167,2,16.33896516829168,1.1902239959607035e-23
4168,2,16.33916394735911,2.8140681064911226e-09
4169,2,16.348707134257666,1.5364196560670393e-05
4170,2,16.349266917930436,-4.1511230095801074e-10
4171,2,16.35024058143415,6.032221047440118e-06
4172,2,16.359352089606773,1.3381538545086587e-07
4173,2,16.360132006455274,2.3170430867619706e-10
4174,2,16.3612221964911,3.758828591317762e-09
4175,2,16.362083508335445,3.294671081769821e-24
4176,2,16.365360717844624,1.2004091655842929e-08
4177,2,16.372875951954484,5.3700453515845215e-08
4178,2,16.374585393576922,5.844144746533272e-07
4179,2,16.380176773277526,3.9214062061810505e-08
4180,2,16.38026627013687,1.496968675940752e-08
4181,2,16.38463112488489,2.2299818016873673e-08
4182,2,16.399561288461086,8.646786571729744e-24
4183,2,16.40678980493192,8.029529739587077e-07
4184,2,16.409327788176483,1.0809814391111904e-08
4185,2,16.41488147579321,-5.1388116634223364e-08
4186,2,16.453427834435047,1.1426780345610987e-07
4187,2,16.454989876164973,1.287641064089011e-08
4188,2,16.457844755321275,2.917242792802417e-09
4189,2,16.458542003193998,1.7179982856450945e-07
4190,2,16.47007121005231,5.466543310663765e-10
4191,2,16.47032752685709,1.6377423373045553e-08
4192,2,16.48136862664296,1.2805375250984454e-10
4193,2,16.482559131420203,1.3908678906034905e-08
4194,2,16.482762654067983,1.4994044322978638e-07
4195,2,16.482773878512944,3.2536718037044946e-09
4196,2,16.48646259261534,9.215962775362781e-08
4197,2,16.486606105415376,1.6847807095873984e-07
4198,2,16.49042864287378,1.051789403547504e-09
4199,2,16.4923289408232,6.75216243418845e-08
4200,2,16.497262742349562,-1.0379573893446042e-25
4201,2,16.4978116488669,2.5292369847019216e-07
4202,2,16.499866017353952,1.8953225256726987e-07
4203,2,16.508254360743422,1.371317996816852e-07
4204,2,16.509915669413886,4.51124275838723e-10
4205,2,16.512710302547703,9.246733920873388e-09
4206,2,16.512714427160404,2.646382874055991e-07
4207,2,16.517474862317727,5.544512775318779e-07
4208,2,16.517476953637356,8.206239504719402e-08
4209,2,16.52074902990023,3.3117852955114617e-07
4210,2,16.52358922280564,1.5485484136389276e-24
4211,2,16.52706802465343,2.2299643321983266e-08
4212,2,16.527250650379756,8.845952366404546e-24
4213,2,16.527888829864082,1.8720843653342194e-10
4214,2,16.530765799738106,3.4992050855938218e-06
4215,2,16.53441251983122,4.3890620935493165e-07
4216,2,16.535427924550277,5.53748657485878e-08
4217,2,16.53832561208128,3.234141769614417e-08
4218,2,16.53896383966105,4.50773703691743e-08
4219,2,16.54109042297614,9.062812344288222e-08
4220,2,16.54125193027494,2.499138481846578e-08
4221,2,16.545517785863126,-2.7237532974883315e-09
4222,2,16.546099216192488,2.0807546015659655e-24
4223,2,16.546612152611033,1.3637415683016755e-07
4224,2,16.551622367273694,3.3504993474984597e-07
4225,2,16.552066210463067,4.077369978813376e-09
4226,2,16.55500225589458,4.1651103878024236e-07
4227,2,16.556618722978556,2.1555885895088453e-07
4228,2,16.55773799721419,4.1466823536503816e-08
4229,2,16.558693180732234,5.893293011563584e-07
4230,2,16.562391987292585,4.998274020542096e-07
4231,2,16.56800229755231,9.627294775567161e-25
4232,2,16.571321650101822,4.3435879824374597e-07
4233,2,16.57530425240725,3.880412128664184e-07
4234,2,16.575922122451175,3.7582738117571447e-07
4235,2,16.577898132723476,2.0108232459929227e-06
4236,2,16.58309430117663,3.1104888761061606e-09
4237,2,16.587083807116983,9.072540445994257e-08
4238,2,16.588722287982364,-1.4069400903289715e-23
4239,2,16.59427885105788,9.538676078987711e-06
4240,2,16.597865255480315,-2.0689478174917053e-08
4241,2,16.59798340521604,5.84630103726219e-09
4242,2,16.598932199739693,1.4876909048992645e-20
4243,2,16.59915510967096,2.002700606582029e-08
4244,2,16.59934232808439,0.00013922944958369248
4245,2,16.60159640181041,-9.396456423676682e-10
4246,2,16.603170997708617,-1.0977633088370823e-08
4247,2,16.60736965271417,1.0201176377889877e-07
4248,2,16.610093511028822,7.496817878775483e-08
4249,2,16.610707160894663,6.591571441258475e-05
4250,2,16.612005380168625,1.661902078427436e-06
4251,2,16.615974276343195,1.4241027610923362e-05
4252,2,16.616010659748326,-2.1066861202573635e-08
4253,2,16.61763958557242,3.643995891653737e-08
4254,2,16.6322248540406,3.896686799919805e-08
4255,2,16.63612732786214,4.8573687634058246e-05
4256,2,16.637435882331943,2.4217526331588845e-08
4257,2,16.639268355916215,3.526156384439714e-06
4258,2,16.646213298707607,5.751734583114174e-09
4259,2,16.648899916617665,0.00021822327022014138
4260,2,16.649516272088363,6.74238317577886e-07
4261,2,16.651777661563415,1.2209104820478379e-08
4262,2,16.656080157403153,2.7858223876345336e-06
4263,2,16.656767766082567,5.594745726991817e-07
4264,2,16.665630982710013,1.3962151121036472e-06
4265,2,16.666623505474263,2.3919613296756422e-08
4266,2,16.668211342924906,9.332296167741366e-08
4267,2,16.670456811403824,7.019402872265716e-07
4268,2,16.671432802269806,9.626726311520736e-08
4269,2,16.67147246860759,-1.4346265916631778e-07
4270,2,16.674377492388203,7.304875851597123e-07
4271,2,16.675599745082877,1.0493166999472509e-06
4272,2,16.67605466365808,2.161446803882932e-08
4273,2,16.67728558659644,5.7296133213451606e-08
4274,2,16.68128197194801,1.5487033213844155e-09
4275,2,16.68470698127487,1.9068846694509217e-07
4276,2,16.686736044063082,2.775593774869293e-07
4277,2,16.690198092631704,4.253173760883734e-07
4278,2,16.69260560739042,5.2771748482328436e-08
4279,2,16.696437984561385,1.0897958838811745e-07
4280,2,16.697691490526722,1.6064593277537162e-07
4281,2,16.700681951644356,3.068762198085746e-07
4282,2,16.71646073013426,9.008735837318306e-08
4283,2,16.717444206659138,1.8168305700669177e-07
4284,2,16.724791692311214,-6.45217167053825e-26
4285,2,16.72792216701407,9.11486638303865e-08
4286,2,16.730881997373444,8.351823467421107e-07
4287,2,16.731586837775126,3.880270904404005e-06
4288,2,16.73326065215167,4.0821338154984905e-09
4289,2,16.735130926477723,2.5663656261373926e-08
4290,2,16.73638739710782,5.065613813380923e-06
4291,2,16.737816787618726,8.794872825526861e-08
4292,2,16.73901724060454,1.36533021965056e-06
4293,2,16.746134259542146,1.0666715175650275e-06
4294,2,16.756645106268138,3.493497046562175e-08
4295,2,16.76385670747152,1.3003675055138018e-06
4296,2,16.764313602588572,7.387800350488487e-06
4297,2,16.770642362409717,3.4733236663283905e-07
4298,2,16.77614180435694,1.1289773566313505e-07
4299,2,16.780189976108886,2.6639332192839803e-08
4300,2,16.781906866816826,1.405927406514593e-23
4301,2,16.783504622945884,1.7739377340846491e-07
4302,2,16.787200945925292,7.356692905258664e-10
4303,2,16.788346901240516,9.825400916200483e-08
4304,2,16.788515223297168,4.5642071006637835e-06
4305,2,16.7904435601356,2.833787134792543e-07
4306,2,16.7965117370984,3.8130163582789483e-07
4307,2,16.797537320756646,7.440032280732582e-08
4308,2,16.803092717560162,5.605746946280289e-06
4309,2,16.80780877656548,-5.121732943398618e-10
4310,2,16.814023377539,1.140612443517187e-07
4311,2,16.816263738339558,1.0433249416843756e-07
4312,2,16.822145737254345,1.0185315788671142e-08
4313,2,16.826077539417497,5.744262403001047e-07
4314,2,16.828389618491883,1.5380902531902079e-06
4315,2,16.84477292113627,7.935698257975419e-08
4316,2,16.844804872463897,7.294818145538637e-09
4317,2,16.84736691830085,1.2595070632775299e-08
4318,2,16.852382658858232,2.7298095608900225e-06
4319,2,16.860821995161245,1.6693555406091983e-06
4320,2,16.87094817223283,2.251964948805011e-07
4321,2,16.872172079811094,1.3568806248947337e-06
4322,2,16.880629522201616,7.643163021050701e-07
4323,2,16.885449891764893,2.1215018448390093e-08
4324,2,16.901989979753466,-2.744960686789631e-09
4325,2,16.91512521025618,8.692730323922519e-09
4326,2,16.917261582895662,1.2416327318758745e-07
4327,2,16.91778922965591,7.620201147759504e-08
4328,2,16.923865414472402,1.3844428156264622e-06
4329,2,16.92483004499786,3.575924818212487e-08
4330,2,16.93074801665307,2.526599039321215e-08
4331,2,16.942029596946554,9.877214997565582e-07
4332,2,16.945536270309844,5.550948358325506e-07
4333,2,16.949537429560337,1.8708336343678545e-23
4334,2,16.95245883852874,1.1372781554874998e-07
4335,2,16.963564361730732,5.174595658162628e-08
4336,2,16.9726726153998,4.392750530422843e-06
4337,2,16.97267598602707,1.8567658302700547e-07
4338,2,16.977556701725575,-7.873139165141246e-10
4339,2,16.986855895512804,1.8886786501815304e-07
4340,2,16.992660059972195,8.822185556506669e-07
4341,2,16.993593354989002,7.793788343636664e-08
4342,2,17.002042186823473,4.2808561868168015e-06
4343,2,17.014787889270224,8.100714787875273e-07
4344,2,17.024262751821084,1.151704775935235e-07
4345,2,17.041071438176346,2.103657709371056e-07
4346,2,17.05297282623883,6.192548245405564e-07
4347,2,17.05470330578646,4.654465871896565e-08
4348,2,17.060131035978088,1.0866624433213223e-06
4349,2,17.063053467069153,-8.075014476568881e-10
4350,2,17.075978649643957,6.5902229116403194e-06
4351,2,17.086894442752964,-1.772656511730451e-08
4352,2,17.088520133061138,1.1087059215920124e-07
4353,2,17.091355617883664,-3.5477640820114544e-09
4354,2,17.094289241957085,1.2592944980577002e-05
4355,2,17.111858687755557,3.3589486862729504e-06
4356,2,17.138165752773148,7.080082702915305e-05
4357,2,17.14070722933934,-7.354989716221844e-10
4358,2,17.146281433375066,1.1457958560906068e-06
4359,2,17.155429135065788,5.763932026589086e-07
4360,2,17.19680767795137,1.3813578690117079e-06
4361,2,17.20138628229938,2.5001260025571674e-06
4362,2,17.20176790707137,4.597978108567876e-06
4363,2,17.21222616812088,1.4742329388796247e-06
4364,2,17.216701172561443,1.8825684882627026e-07
4365,2,17.220629595221567,5.011167444647017e-08
4366,2,17.23037135415234,5.910273218551687e-08
4367,2,17.23062287405594,1.0933195182967136e-07
4368,2,17.23112643531408,1.1301187369044654e-06
4369,2,17.232761490853818,1.7642931337326542e-10
4370,2,17.239026103316064,1.1474477875489133e-07
4371,2,17.24133512232777,-1.6522494464541482e-09
4372,2,17.24166229884554,1.6475479521314008e-06
4373,2,17.245809086270583,1.1687046989870342e-08
4374,2,17.256740607327515,8.642430754007878e-07
4375,2,17.256984497470967,8.877189147146411e-06
4376,2,17.27276835937016,2.092465038084141e-07
4377,2,17.273728620984002,1.2775998267693342e-23
4378,2,17.279043518126286,4.3831430561962326e-05
4379,2,17.281991753789498,6.357560794078384e-08
4380,2,17.286628127160384,2.2199211694633678e-09
4381,2,17.28726516035738,7.612323655175891e-07
4382,2,17.287714956923537,5.353057480890357e-06
4383,2,17.289152578517815,2.7450750150802895e-07
4384,2,17.29129508347205,1.3367196271486806e-08
4385,2,17.299677295304377,4.315573642219422e-08
4386,2,17.309131416800028,4.905980721044495e-07
4387,2,17.315973885643643,1.7596207766479956e-07
4388,2,17.317721708971362,1.0624797898244911e-06
4389,2,17.32541632610298,1.6236069141443942e-06
4390,2,17.340404685567933,1.3508078385865846e-06
4391,2,17.34461583968482,-2.6101510909185798e-09
4392,2,17.35446525875011,6.554611631840835e-07
4393,2,17.35488547150453,1.6626628530359193e-06
4394,2,17.371860787828382,1.4121265435701659e-06
4395,2,17.374880507025296,3.4755830935708974e-08
4396,2,17.387552922048826,8.48958114659765e-07
4397,2,17.398290318299132,6.078868518807105e-07
4398,2,17.410804841729146,-1.301655672373075e-08
4399,2,17.413118743447626,3.506907248690304e-06
4400,2,17.414129997478085,5.26702116228169e-09
4401,2,17.419924368262173,1.5188962169016352e-07
4402,2,17.421377548871646,2.805680634600729e-08
4403,2,17.429031892649732,2.8743873267865564e-06
4404,2,17.438014572183533,3.1843620561934756e-07
4405,2,17.43971230175714,4.071860377864551e-09
4406,2,17.43985046750697,3.2632078335235963e-09
4407,2,17.45090766282044,-3.1474400979926017e-24
4408,2,17.4546776514984,1.1310428667614263e-07
4409,2,17.458226706226924,2.377321276309168e-05
4410,2,17.459896037656677,5.316732756735218e-09
4411,2,17.46586779445738,2.0663620042647027e-07
4412,2,17.46936167704348,3.38397872456856e-07
4413,2,17.474751649021755,4.019172057274854e-07
4414,2,17.477001447160887,2.8380778861956335e-09
4415,2,17.482282917763882,1.5121332295536686e-06
4416,2,17.486047593979038,4.272102633146078e-08
4417,2,17.486936541943464,6.093784030405893e-08
4418,2,17.487342634086986,1.0436475019880503e-08
4419,2,17.488436251646363,1.252298991013896e-07
4420,2,17.493249865896928,7.888734956637573e-08
4421,2,17.493984921373453,3.662548581186628e-08
4422,2,17.494548751072898,5.586557538648251e-24
4423,2,17.497582410532686,6.309025566481176e-09
4424,2,17.501465893480145,4.38042018930718e-08
4425,2,17.5033182449298,1.3840698242391622e-23
4426,2,17.505903380247332,4.975817882965106e-06
4427,2,17.505976167017252,1.138667357971554e-08
4428,2,17.5063885131068,3.668882974335473e-24
4429,2,17.506468592071542,-3.770081391212678e-09
4430,2,17.506689015623238,1.1364030449433688e-08
4431,2,17.508367850273885,2.5398231011910566e-07
4432,2,17.511725403191917,1.3570748909679633e-08
4433,2,17.515073534449357,3.004351498754847e-08
4434,2,17.515153480396066,4.893340950737969e-07
4435,2,17.515572167562937,2.4872829729918696e-09
4436,2,17.517544459013152,1.473395945630089e-06
4437,2,17.51935755210036,9.389273037854496e-07
4438,2,17.521352437493533,5.295515029584409e-07
4439,2,17.528597217954257,6.232805314002152e-07
4440,2,17.530061376373283,5.855352177788873e-08
4441,2,17.533124613134305,1.2381130465294574e-07
4442,2,17.538088531508038,3.761790385685355e-06
4443,2,17.544918978431156,7.21896979267462e-24
4444,2,17.545305400206757,1.1226767511094413e-07
4445,2,17.54577096352409,4.301511026442462e-09
4446,2,17.547664657026644,1.1257726746232663e-07
4447,2,17.547703917875083,1.8168947114524e-07
4448,2,17.548178257994323,1.0213494472504522e-06
4449,2,17.55076879215153,6.352706818669856e-07
4450,2,17.551352751562945,7.01713747942711e-08
4451,2,17.552645599219545,6.805329685204379e-10
4452,2,17.553828743622034,2.812327674799723e-07
4453,2,17.555622765586463,9.467563148634986e-08
4454,2,17.555882577305397,8.35885391879585e-08
4455,2,17.559041872279863,3.2778550009916e-07
4456,2,17.561007731554923,2.136699790106337e-06
4457,2,17.56258971342777,2.3690785263246653e-06
4458,2,17.56547544036073,3.3256333841468365e-06
4459,2,17.568121554997788,1.0136378171630489e-23
4460,2,17.571641327785073,4.02713306437062e-07
4461,2,17.57194469337628,2.4287084986033927e-06
4462,2,17.574594330693003,1.51791814976675e-07
4463,2,17.576643239024406,2.9873915677533354e-09
4464,2,17.5803347349015,1.0813306018982833e-07
4465,2,17.581255208946686,2.369544883650192e-06
4466,2,17.582800293201785,5.328259297718536e-07
4467,2,17.583451120707423,7.918835777478087e-07
4468,2,17.584871029347937,4.808225498591151e-08
4469,2,17.587925113847973,4.03306810783712e-07
4470,2,17.588810164147617,7.907076234910839e-06
4471,2,17.59022319736289,2.486059662801381e-06
4472,2,17.59114504305876,1.733796247980192e-06
4473,2,17.596020338325616,1.3342639871150567e-07
4474,2,17.59991705659138,2.3454540132165717e-06
4475,2,17.612897658901147,1.6047808078666756e-08
4476,2,17.61950754252939,6.365766415119057e-07
4477,2,17.61985854983311,1.0934404672726118e-06
4478,2,17.623549564119344,1.3986338155063705e-06
4479,2,17.627146832833887,3.9753498030549724e-08
4480,2,17.62877661005416,4.486840154169229e-09
4481,2,17.636659652165008,5.372699210908135e-07
4482,2,17.648125710910904,2.50062399000164e-06
4483,2,17.654583203097786,-1.2791848429441228e-08
4484,2,17.730974027395064,9.109612848289113e-09
4485,2,17.733016173664964,-9.256548147546547e-25
4486,2,17.737664665969874,7.394946299202677e-10
4487,2,17.740510662693055,1.5165278172368122e-07
4488,2,17.74808636677085,2.3537275605386126e-08
4489,2,17.74974783766413,5.923841492010405e-08
4490,2,17.7610759392403,8.650633153850342e-08
4491,2,17.76502368424974,1.6183843731114183e-06
4492,2,17.77302733660656,5.226862144867503e-06
4493,2,17.774110531660313,1.519016992438853e-25
4494,2,17.774266203153843,1.689361394704368e-24
4495,2,17.779019156301615,6.45435217801879e-07
4496,2,17.78061007796407,4.332941176185063e-08
4497,2,17.78279804754152,1.4623298187601739e-06
4498,2,17.785923624803218,3.364649054827478e-08
4499,2,17.786411564299897,-5.813379002727459e-25
4500,2,17.790861089244572,-1.0027491793063707e-08
4501,2,17.79098283648125,2.9711561010603383e-09
4502,2,17.79112181774724,1.8672626006778734e-06
4503,2,17.791763682028886,-3.877800187873791e-09
4504,2,17.80245781226597,-6.969640410670175e-09
4505,2,17.803338195062565,7.201264323780731e-07
4506,2,17.81648511318008,3.031454064603409e-10
4507,2,17.816633174625736,7.416659281161261e-07
4508,2,17.818195588698018,3.9744511154350886e-08
4509,2,17.855423197750042,2.0084738168521782e-07
4510,2,17.85564956076894,1.622259058034148e-07
4511,2,17.856297432720226,-8.374554850259267e-25
4512,2,17.857352042578782,1.2774705847760699e-06
4513,2,17.866611508654046,4.3830772793695595e-06
4514,2,17.868303445956826,-2.738273160071686e-08
4515,2,17.869079318760896,2.45521349992842e-07
4516,2,17.875490438798465,1.661920128139106e-07
4517,2,17.87977231481966,4.67688781006395e-05
4518,2,17.881517142360508,2.2946776137702108e-08
4519,2,17.94076326265474,-2.938524115752456e-07
4520,2,17.94197532550629,2.2870198119565783e-06
4521,2,17.954489427571275,-4.553246169064785e-07
4522,2,18.027655231456265,1.913320848914754e-06
4523,2,18.034870044133186,7.520262774023543e-09
4524,2,18.05595721933014,2.61822532326224e-06
4525,2,18.056427890104146,7.093181353304324e-11
4526,2,18.06473706387817,3.717230872157686e-07
4527,2,18.077153857670964,4.813422790431226e-09
4528,2,18.079580186601106,1.0358921952253172e-07
4529,2,18.081829065898205,2.3326000893566277e-08
4530,2,18.082066862445004,1.4117765180721781e-06
4531,2,18.085578732612703,1.1337375278166733e-07
4532,2,18.09514845715853,7.736215960614298e-07
4533,2,18.10214301928295,5.61445182087517e-06
4534,2,18.106807445951517,2.411509816150953e-06
4535,2,18.127394101037908,1.0180311859652512e-07
4536,2,18.13051159158556,4.429681892607611e-09
4537,2,18.132709247396292,3.2867295851714943e-07
4538,2,18.14142622522695,1.04106014701364e-07
4539,2,18.14845175883829,8.90036587847461e-06
4540,2,18.16654027487357,1.5990721226480426e-07
4541,2,18.364653120272123,-2.501024084468016e-09
4542,2,18.36544346528774,1.3530189689954672e-06
4543,2,18.36710436738474,-4.448851494646635e-10
4544,2,18.371346959899256,8.516389125575475e-07
4545,2,18.37156116352412,1.2293112795737084e-07
4546,2,18.488728325664624,0.00020765094709479498
4547,2,18.574495620733273,2.1139604543465286e-10
4548,2,18.574882481169993,1.1671148127964134e-07
4549,2,18.575255901397895,2.0297169950563672e-09
4550,2,18.575624324714795,5.575539756577695e-08
4551,2,18.575674250172938,4.098253660496086e-23
4552,2,18.57581820148812,1.6170506390451564e-08
4553,2,18.57624418218529,9.55365710615746e-08
4554,2,18.576535746665968,5.149081225668441e-08
4555,2,18.57691942393012,2.776224610087239e-10
4556,2,18.576989358352762,8.693756253659485e-08
4557,2,18.595710366366575,2.513020698029038e-10
4558,2,18.596220618970165,2.982565903711832e-08
4559,2,18.596620524393757,2.3025639344116051e-10
4560,2,18.597579372433984,1.4393152156593167e-07
4561,2,18.59758971099086,5.058913642751398e-07
4562,2,18.62275609803362,5.1054397925492555e-09
4563,2,18.62350106270958,2.1955426527589116e-08
4564,2,18.623648253891474,4.2968436100193103e-08
4565,2,18.623832175189932,6.21488490826363e-08
4566,2,18.62457837993884,3.464142209281662e-08
4567,2,18.62489328585923,5.488130556217709e-09
4568,2,18.63713002899658,1.8818526066669962e-08
4569,2,18.63835494871205,1.9602149224149227e-08
4570,2,18.638390378996178,4.3250143593840714e-08
4571,2,18.644107100305632,1.4376840394189424e-08
4572,2,18.644831611242466,1.171191517711791e-07
4573,2,18.645304100336716,6.919842626973541e-08
4574,2,18.658799319348645,3.7612700430688425e-08
4575,2,18.695307458446678,9.760918467979031e-12
4576,2,18.695567992736414,5.853276633974793e-08
4577,2,18.69663146551534,4.7651338858242895e-09
4578,2,18.69665869987682,3.3321165623590805e-08
4579,2,18.697082403866034,1.0028109756215008e-08
4580,2,18.743384224293663,1.590134114803236e-10
4581,2,18.74471753597595,1.9126995475424474e-08
4582,2,18.74477992560753,1.1104937639989983e-08
4583,2,18.758312138077827,4.422866844099533e-09
4584,2,18.805603215985684,0.00019496367373055034
4585,2,18.856152647909084,4.864398235119356e-12
4586,2,18.856833092090596,1.26955526749671e-07
4587,2,18.857002212109933,2.6609494855894635e-09
4588,2,18.857122226370848,2.382233113607886e-08
4589,2,18.858026406190447,7.217093584242078e-08
4590,2,18.85837030752475,1.1683263243487296e-09
4591,2,18.859465348049184,5.090283015300912e-09
4592,2,18.859669877267493,1.715482713305255e-07
4593,2,18.86050654555777,8.983029080254661e-24
4594,2,18.86067674898777,7.436957848789714e-09
4595,2,18.877972888068257,1.1282587793330001e-07
4596,2,18.87860554029089,1.6335149448558086e-07
4597,2,18.87871074315069,9.225674315616845e-10
4598,2,18.880719962082026,1.681052658693004e-07
4599,2,18.880735720209145,2.5771746466923027e-08
4600,2,18.976570984996215,1.492344972022647e-08
4601,2,18.977688690724108,2.701717943867202e-09
4602,2,18.977717484845925,3.230807403981308e-09
4603,2,18.981008927500966,1.429459972895063e-08
4604,2,18.981012368082474,4.346550458346874e-09
4605,2,18.99539180226509,0.0013897396578132998
4606,2,19.00214778379734,0.0006924778218333593
4607,2,19.00536323367237,0.0011415231701079223
4608,2,19.009711846750974,0.002648455082244936
4609,2,19.030155487834122,0.013091074254528514
4610,2,19.03384789477252,0.006818414904718963
4611,2,19.035247965804274,0.00020716594933555677
4612,2,19.042890188902106,0.006420654185749599
4613,2,19.072357920232548,1.4444861925725413e-22
4614,2,19.07495093878174,0.0002444905067831803
4615,2,19.085185763286177,0.0005429414207305611
4616,2,19.089038173234712,0.0024068542402891687
4617,2,19.127849190642905,1.353218747168811e-12
4618,2,19.12886397877344,5.967431400337635e-08
4619,2,19.149308647091175,2.9157764554929913e-06
4620,2,19.162388626558936,8.331433214097317e-05
4621,2,19.163847905925536,6.355116181459947e-05
4622,2,19.166612532544377,0.0380211931031304
4623,2,19.171941743258003,0.022393995629998054
4624,2,19.17622983567685,0.0501580611859041
4625,2,19.17868909652657,6.584990690372798e-05
4626,2,19.18516352151596,7.566831474657183e-05
4627,2,19.189387983239044,0.00022801039353318136
4628,2,19.190428022866286,0.00027800479611808475
4629,2,19.192348575219057,0.10802924173910386
4630,2,19.19423450370573,0.004268865264975492
4631,2,19.19769310803042,0.03676767012020485
4632,2,19.19936095721482,8.752897278538362e-06
4633,2,19.200939213882407,0.016753827980393307
4634,2,19.213782498666433,0.0022624348510920443
4635,2,19.214170631157344,0.0005343718641786246
4636,2,19.218199846991638,0.017082658123675064
4637,2,19.221723429786266,0.0006271338097456737
4638,2,19.22428515707736,0.0001337334721524349
4639,2,19.225224386602576,0.0002883447641352081
4640,2,19.229803730110916,0.0006660635570912505
4641,2,19.230396781217564,0.06922808298773966
4642,2,19.23219864934356,0.08305316064840329
4643,2,19.23405011861405,0.00010089653736145238
4644,2,19.23461923621278,0.00017824927571295237
4645,2,19.23853046286297,0.0007882118216045078
4646,2,19.241460086040433,0.024009824550685375
4647,2,19.24355590892344,0.002063039870335382
4648,2,19.24873234439326,0.001214550779523219
4649,2,19.24902436099785,0.004012224214167973
4650,2,19.256579506433354,0.0013197255113664066
4651,2,19.258073592690153,1.5174504748900646e-22
4652,2,19.268485500004658,3.370308217882568e-05
4653,2,19.273722621007323,0.00013805265048310295
4654,2,19.277970604125926,7.15967599916573e-05
4655,2,19.28032288324323,0.0003687942217721255
4656,2,19.28668061461201,3.963184461475295e-05
4657,2,19.314067840398025,0.010548805571524255
4658,2,19.35169319646002,0.2348704393059507
4659,2,19.354305925215385,0.00011873091647166337
4660,2,19.370833212011007,0.0009661906892073939
4661,2,19.37215122888358,0.009727061800326765
4662,2,19.372367309164247,0.0025793106516786585
4663,2,19.377813727567514,5.045587532929271e-05
4664,2,19.38067637742995,2.709288660095503e-05
4665,2,19.38736750824137,0.00010855857863757712
4666,2,19.402284342331768,0.0001325123017599834
4667,2,19.40938233323618,2.1987497274081333e-05
4668,1,19.41409997762935,2.9936603060387448e-05
4669,1,19.414099977643446,2.2660987882458064e-05
4670,2,19.41965310039768,0.001001286049474632
4671,2,19.42100155715991,0.001166926776814466
4672,2,19.425615416803453,0.00015096684987616686
4673,2,19.434827720779367,0.00037726047518994634
4674,2,19.437490633780158,0.00014119981579209946
4675,2,19.450534298657203,6.430006046220235e-05
4676,2,19.541220993389516,3.490372019225803e-05
4677,2,19.548661875449625,2.819141863003027e-08
4678,2,19.549624965174758,2.260423311298597e-05
4679,2,19.550410532639376,0.00014274539827506582
4680,2,19.552307203923306,5.7139999484269035e-08
4681,2,19.553616384202428,6.735352902341906e-07
4682,2,19.56323872132964,0.039384765165368665
4683,2,19.578351093234687,1.4806354013290535e-06
4684,2,19.57975427420581,8.306829090937784e-07
4685,2,19.585159246476337,-1.1197216440144223e-09
4686,2,19.599082560241868,1.3996657302636203e-07
4687,2,19.60708126355405,1.4122814820873473e-07
4688,2,19.6171493962936,2.693718523893216e-07
4689,2,19.62896791205901,4.093692864785748e-06
4690,2,19.630085571427458,1.4975502627749856e-05
4691,2,19.653028086971744,6.912730628658082e-08
4692,2,19.65579606303561,4.865583406459236e-09
4693,2,19.668444711101074,2.149782194191829e-06
4694,2,19.674769404114272,1.880690168680587e-06
4695,2,19.67533388215179,1.349336458797944e-06
4696,2,19.695328935962493,9.446308195894501e-08
4697,2,19.701839870971867,9.121523882566678e-25
4698,2,19.704894480197254,3.4104063361222706e-07
4699,2,19.709039880584896,1.0515937617158392e-07
4700,2,19.714175415236014,3.477060428704931e-07
4701,2,19.724779586156956,4.655753706261154e-06
4702,2,19.72665513592392,4.16554027174017e-05
4703,2,19.731465766445353,5.67214818349268e-07
4704,2,19.737845130103665,8.702014795485078e-09
4705,2,19.73873771496369,4.7143856722842177e-08
4706,2,19.73878173797391,3.547836205893278e-24
4707,2,19.741649296693822,1.3082592915013589e-06
4708,2,19.742264988741795,6.788663779879875e-23
4709,2,19.743517847889848,1.6191646649386589e-06
4710,2,19.74648449348797,5.444787039927621e-07
4711,2,19.74818260039342,1.0883541812987669e-06
4712,2,19.74927082393026,5.84913290118673e-06
4713,2,19.74985539224349,3.130462425063848e-23
4714,2,19.750847427627377,8.483585164166207e-06
4715,2,19.75485886026638,4.351998786343841e-05
4716,2,19.755267732822517,1.931156837147421e-06
4717,2,19.757273507329387,2.541325640450732e-06
4718,2,19.757711736899523,1.7347293754410724e-05
4719,2,19.759422506743363,1.2929151167073593e-06
4720,2,19.765868158657327,1.979067815736771e-05
4721,2,19.769278734077375,1.8010425728329534e-05
4722,2,19.76952246387873,4.375197861894957e-06
4723,2,19.77359846340255,1.0532210057737612e-05
4724,2,19.774687179695093,2.7878720044960525e-05
4725,2,19.776539676008156,2.9948430171638384e-06
4726,2,19.777375591909845,2.485327370494003e-05
4727,2,19.785206944105653,4.4157978510277615e-07
4728,2,19.787340416841744,3.817348297626869e-09
4729,2,19.789057335636016,9.20988182754114e-06
4730,2,19.790959138545873,1.344072895056098e-22
4731,2,19.792923980764044,1.571691531856724e-05
4732,2,19.794095037358716,4.9529569049019e-10
4733,2,19.79423609334583,2.7586505800455935e-06
4734,2,19.796975485213125,9.257123502002615e-06
4735,2,19.798630958264994,1.9284590085965617e-06
4736,2,19.80248471886705,4.412591926506845e-06
4737,2,19.803667596395712,7.050776948252647e-05
4738,2,19.805428983051456,2.942340216890699e-07
4739,2,19.81243085198014,3.316330989313932e-05
4740,2,19.812604195849303,1.1701385239796191e-06
4741,2,19.813422357033573,3.923402873536531e-08
4742,2,19.81629063300636,3.918243192176054e-07
4743,2,19.81824296126365,2.223025902758605e-05
4744,2,19.82003579833122,1.0330896675270842e-23
4745,2,19.82084405328942,7.284428404035838e-06
4746,2,19.823822068290838,1.2586552432333325e-06
4747,2,19.82653887320373,1.611720783852602e-08
4748,2,19.829290095242868,4.09235585428874e-07
4749,1,19.840061507636506,2.182777033428313e-05
4750,1,19.84006150764492,3.0262389225495187e-05
4751,2,19.840744008492038,1.2971197115522904e-05
4752,2,19.841199933280677,6.801034780405013e-06
4753,2,19.844563985687614,9.95953853930614e-07
4754,2,19.848071813914544,8.608020286560725e-06
4755,2,19.861712159544254,4.171963107992314e-06
4756,2,19.8714757990615,4.1306008656947826e-05
4757,2,19.871932996890337,2.767981967610307e-08
4758,2,19.873006588456178,1.634302568049266e-05
4759,2,19.878759564615734,8.231728046264292e-08
4760,2,19.881693934708892,3.137834667287537e-06
4761,2,19.89490914086025,8.217430777737577e-06
4762,2,19.903869032954162,5.6186092384382586e-08
4763,2,19.921840464777347,9.069340513009578e-08
4764,2,19.93371477410608,6.40912339326527e-08
4765,2,19.949679538656483,1.3910114405584205e-06
4766,2,19.951748423671916,1.3185817314486435e-07
4767,2,19.961865644721684,1.5548607088580223e-05
4768,2,19.972349115564953,7.88835041592877e-07
4769,2,19.993009936012413,1.8115035079472127e-08
4770,2,20.01731285979895,2.5187350523241406e-08
4771,2,20.074276487106886,4.2908745385418424e-05
4772,2,20.07478985813634,1.1736809568142792e-07
4773,2,20.084062366840612,4.210972735277889e-08
4774,2,20.085022905167307,2.2379019383274314e-06
4775,2,20.086053239596367,4.267958841476758e-08
4776,2,20.087169826332797,2.7640811478322012e-08
4777,2,20.094625040599112,1.934915265358078e-06
4778,2,20.09743089953963,1.6760188837654205e-07
4779,2,20.11324352443421,3.3548098640749864e-10
4780,2,20.1140637043718,0.001962261192094583
4781,2,20.118317974918,2.5344204112648234e-05
4782,2,20.126045635426067,1.943842749072482e-05
4783,2,20.143805495357697,2.6671316988522666e-06
4784,2,20.1633817224714,3.980678756721753e-06
4785,2,20.184869267496083,0.03518595598718304
4786,2,20.187763670044205,2.7538910407765183e-09
4787,2,20.255255058319563,4.4044521401828886e-11
4788,2,20.25526470760053,-4.476167055607304e-26
4789,2,20.255447503675896,-1.051091957285812e-25
4790,2,20.25545684245003,1.4432991053691126e-12
4791,2,20.256519227850504,6.545342219660498e-14
4792,2,20.256521911027676,6.4550587944030274e-09
4793,2,20.2567046351935,-5.575847102474591e-24
4794,2,20.25671449750166,-2.6617932083383804e-12
4795,2,20.25696365465592,-1.1439451603032148e-11
4796,2,20.257151864772595,4.344522193767988e-09
4797,2,20.264037760271776,3.5713607016876636e-06
4798,2,20.281456436280905,1.932165788128965e-09
4799,2,20.281544795279615,2.1344392578892025e-23
4800,2,20.281687368121993,1.307672022266858e-07
4801,2,20.281995780946886,1.0627655584291938e-07
4802,2,20.283162919693382,7.093862663771672e-08
4803,2,20.283299658288115,2.8594164251641455e-08
4804,2,20.28337744687576,6.366423057427811e-08
4805,2,20.28372666750181,1.4406467409717536e-08
4806,2,20.28407816849233,1.0353336239602402e-08
4807,2,20.284148127206436,7.093992449332403e-08
4808,2,20.303209585784543,-2.4688195219254098e-11
4809,2,20.303395075100752,8.83417023163729e-12
4810,2,20.304649412946674,2.4523840898196596e-12
4811,2,20.30465083607487,5.295729690775631e-09
4812,2,20.30483400336709,-6.627447391391142e-24
4813,2,20.304844534467748,-3.917582923810938e-12
4814,2,20.318187498849056,-1.5497639003046767e-11
4815,2,20.318374972678498,3.2412081900106766e-09
4816,2,20.326046204785143,2.0848222801000095e-09
4817,2,20.327092790301435,8.771468994722503e-08
4818,2,20.329628647730488,2.4350721832258192e-09
4819,2,20.329799214539207,6.64284260078685e-10
4820,2,20.330217983290595,2.6105366668713727e-08
4821,2,20.33133281073208,2.3099296300419077e-08
4822,2,20.33151227393489,-7.110980063062611e-11
4823,2,20.3319546837987,1.592995926301262e-08
4824,2,20.332110868020777,1.4264775621904755e-08
4825,2,20.336955244180103,3.167190898979951e-06
4826,2,20.338805966577866,5.890102348141933e-07
4827,2,20.341727860541255,8.400618074559979e-12
4828,2,20.341728752326276,1.8677760197266304e-08
4829,2,20.344901521341853,1.035801303003631e-09
4830,2,20.34500530460639,8.231536300927964e-09
4831,2,20.37215729333775,1.2507793389259698e-06
4832,2,20.374836267310002,1.3736453143272465e-07
4833,2,20.37758885477399,1.0750605229110523e-07
4834,2,20.399379201983265,9.562689329273741e-08
4835,2,20.41947376797839,0.00018057081296724969
4836,2,20.43729630800817,-2.8193378333082956e-08
4837,2,20.442706065870084,3.6142073500174265e-07
4838,2,20.44361055334639,-3.9599192828807373e-10
4839,2,20.536241963825887,1.5976761041254937e-14
4840,2,20.53643029856596,3.639841856681966e-09
4841,2,20.537124945820892,6.328611933427198e-08
4842,2,20.537432212221574,3.566968349624603e-12
4843,2,20.537451505160675,6.723430513962802e-11
4844,2,20.537509253304506,1.2340215217548885e-09
4845,2,20.537620729609785,-9.180916858823468e-11
4846,2,20.53764000604349,-1.7362339326148286e-22
4847,2,20.53789695137607,3.486693897734184e-08
4848,2,20.53828811485164,4.985641352801096e-09
4849,2,20.54089601958117,8.574497268843967e-09
4850,2,20.540963259807086,1.0240403670962731e-25
4851,2,20.541084621146865,7.3768322870673404e-09
4852,2,20.541151946309924,4.398848033748632e-24
4853,2,20.561277852524313,3.5822072235684905e-10
4854,2,20.561421988974075,1.9083131270721353e-08
4855,2,20.562731290235092,1.118119472124291e-09
4856,2,20.56287859887152,2.2030609828812794e-07
4857,2,20.56304657904525,1.7573032796200806e-07
4858,2,20.564003867782958,1.180988758844578e-08
4859,2,20.56780269729063,1.971546008101251e-09
4860,2,20.56793556577611,5.20710071959612e-24
4861,2,20.56863510067126,2.64255987152007e-08
4862,2,20.568783050280786,1.4697031961539305e-09
4863,2,20.578221984166248,0.000729028647115395
4864,2,20.58567593958651,3.4933438115601633e-10
4865,2,20.58766689683739,1.4281628433302993e-05
4866,2,20.59160184139671,3.2342761757877144e-07
4867,2,20.593352589091978,2.448728184031817e-07
4868,2,20.604233705113188,2.2097902569718036e-05
4869,2,20.60860425327587,1.7772616683160136e-08
4870,2,20.61057129493463,5.7555209996657135e-06
4871,2,20.611345191987766,7.764534044551243e-08
4872,2,20.61355336393069,2.756754008450798e-07
4873,2,20.615800825051792,1.0268391235602013e-07
4874,2,20.61587047799435,1.2477560465116184e-06
4875,2,20.61700887899667,5.545328259349866e-10
4876,2,20.6171725617977,5.589884924822875e-22
4877,2,20.621333519199197,4.997264964925755e-08
4878,2,20.6267030503318,9.384877656110534e-07
4879,2,20.628003491401046,9.292142035706309e-08
4880,2,20.628414791330442,0.0003310943424827221
4881,2,20.629279613178483,2.3181798719792997e-09
4882,2,20.629592039702175,4.1976304888294427e-07
4883,2,20.641494910724532,9.109190649126904e-06
4884,2,20.64240375848999,9.538650578903367e-06
4885,2,20.64288176298237,2.7769083702969775e-06
4886,2,20.660446342475552,2.1482542820208076e-08
4887,2,20.66559353065793,2.6059821594699366e-08
4888,2,20.66618639312037,2.10360635186167e-08
4889,2,20.66797033017542,-5.6738945277263694e-14
4890,2,20.667971080485813,2.1487839305867537e-07
4891,2,20.673291111718186,0.05300629615881824
4892,2,20.674486323433257,1.7419173267331153e-09
4893,2,20.682750380522634,6.885607344853829e-09
4894,2,20.699197782789724,1.9904021421994178e-08
4895,2,20.7004511489381,7.1574848487372e-06
4896,2,20.70235523987583,7.75195539279412e-08
4897,2,20.703944123779706,6.79981747063382e-08
4898,2,20.718932803698976,3.554202970451094e-06
4899,2,20.732651954612493,8.36776168161298e-05
4900,2,20.74159910365711,2.3566285969780053e-05
4901,2,20.808613664572476,5.082665939767835e-13
4902,2,20.80880187054447,1.4919437427649485e-08
4903,2,20.820464486622313,4.792516186974823e-10
4904,2,20.820745975921227,1.921123155412199e-11
4905,2,20.820784047629786,1.1824473443692184e-07
4906,2,20.8209809009536,2.2316560935278273e-11
4907,2,20.82124223364883,1.3743184836952835e-10
4908,2,20.82169854952201,2.0781848873182671e-10
4909,2,20.821789150472,6.1738202579495205e-12
4910,2,20.82202770132244,2.911326862612102e-08
4911,2,20.82209355547809,7.768471834429626e-24
4912,2,20.822899309527315,4.785386405322965e-07
4913,2,20.83540534098222,4.426830327639602e-11
4914,2,20.835518481933377,1.6882868703310224e-08
4915,2,20.841854490336914,1.0870475252980521e-09
4916,2,20.84200359366946,5.900806160494324e-09
4917,2,20.842351874302494,1.0676033622398569e-10
4918,2,20.843197391950866,2.976926367407676e-07
4919,2,20.843554858390235,3.9608898526707485e-07
4920,2,20.863454348589926,3.316581815115233e-08
4921,2,20.863589183806766,4.224196376526767e-10
4922,2,20.864152016903745,1.321726480239561e-07
4923,2,20.864481563655318,3.569202710451762e-11
4924,2,20.864854626387796,8.127929434157462e-08
4925,2,20.865008590470666,6.374087739922263e-11
4926,2,20.866481666479444,0.0010734034755644911
4927,2,20.87490265056931,-1.4260957300163933e-10
4928,2,20.8758659318014,3.38658606722414e-06
4929,2,20.876925883183844,6.747054647012155e-08
4930,2,20.87809930349806,1.932702086938122e-07
4931,2,20.88492106100489,8.270434990158868e-08
4932,2,20.885266833557125,4.003130861617146e-08
4933,2,20.885764955248987,5.748427940755811e-08
4934,2,20.886987200318003,1.193439124619649e-07
4935,2,20.88786047907456,2.47687059634979e-10
4936,2,20.888096342882022,0.0009638309106951987
4937,2,20.889430607165423,6.450046489409173e-09
4938,2,20.895829940184058,1.4044646953279777e-07
4939,2,20.89713640462378,4.068257600894042e-07
4940,2,20.898833179717258,1.8659842670922576e-10
4941,2,20.899750374876476,2.3337057337846338e-09
4942,2,20.899777732554753,1.2320133424400617e-08
4943,2,20.903022322679362,2.3063493023817204e-08
4944,2,20.90327105401923,2.3298382953922355e-08
4945,2,20.908546645954402,5.024253272392839e-08
4946,2,20.914286821223413,2.893740210411396e-23
4947,2,20.91508490462843,1.0600896979690466e-06
4948,2,20.91600616476012,2.411966299348728e-09
4949,2,20.91711308500487,1.0693401383627514e-12
4950,2,20.92941377605041,0.0008516413562508283
4951,2,20.93013901577126,5.798390377992253e-09
4952,2,20.93196123695759,1.8404827533227157e-09
4953,2,20.933302191698317,0.0004666538166311492
4954,2,20.936585677980702,6.717600549631096e-05
4955,2,20.936769450472866,4.5702091337694533e-08
4956,2,20.93899598514531,2.8741629394115667e-05
4957,2,20.94121125063657,5.551834988551601e-09
4958,2,20.941472455196617,2.9317779513232166e-08
4959,2,20.94174469478287,5.882034671038883e-08
4960,2,20.94239396340697,2.619424069759099e-11
4961,2,20.942564233532607,1.7912041407519125e-07
4962,2,20.94998118466458,0.009802340991174741
4963,2,20.984305559960944,5.430381189836188e-08
4964,2,20.984464261134463,2.297670109419632e-08
4965,2,20.985239276598577,2.697134614271373e-10
4966,2,20.999024212905965,0.03768835560391665
4967,2,21.00221131768194,2.8282285430927e-09
4968,2,21.007812368247755,7.05787130733257e-09
4969,2,21.018665219416107,0.02049285195813128
4970,2,21.041628060543985,0.006994214907881811
4971,2,21.056135675042924,2.4702633987116615e-07
4972,2,21.05711588874931,2.2689281769112194e-07
4973,2,21.058191680356572,2.693601082257071e-07
4974,2,21.059397325342957,4.184844503601419e-08
4975,2,21.07834099717377,1.137270691399357e-07
4976,2,21.079404269454358,4.658015114054999e-05
4977,2,21.14140198428379,1.2050573617199867e-08
4978,2,21.141474330259143,1.0325776691703539e-07
4979,2,21.141544972380643,4.286990016818372e-09
4980,2,21.14161619962931,9.094756198485463e-08
4981,2,21.151469505305727,4.96343238483579e-05
4982,2,21.15149419622867,2.377631920611052e-08
4983,2,21.15176785513927,3.5985441927610635e-07
4984,2,21.152366575739393,0.0012979840392698687
4985,2,21.168923449896283,5.692131504727785e-09
4986,2,21.171568766570772,0.0007669864749860163
4987,2,21.172631453576173,5.84439328934445e-06
4988,2,21.172632896757136,1.6588545362344008e-09
4989,2,21.175296729717047,0.01340306606891094
4990,2,21.17863745697298,1.560108257378613e-07
4991,2,21.180346732553744,4.087820603535572e-23
4992,2,21.18075727619737,1.8834164652386913e-23
4993,2,21.181805756794006,7.948211127686819e-08
4994,2,21.181996092179702,1.1856275480557238e-22
4995,2,21.182945248374153,2.6061768577785785e-11
4996,2,21.183565969769006,3.3763205503037685e-08
4997,2,21.197648831937045,3.4766942605744696e-07
4998,2,21.197736260320198,4.7039933250170893e-07
4999,2,21.19785067954456,2.158917034153188e-08
5000,2,21.19799692646552,-1.7039894508316904e-10
5001,2,21.200518023498034,6.758144665149593e-07
5002,2,21.206638438465006,8.649839723669697e-07
5003,2,21.206716525211846,9.95148797276393e-11
5004,2,21.212983574702548,5.0794312291621696e-08
5005,2,21.213972449435914,3.123375005552342e-06
5006,2,21.216606325968087,1.5506952060582298e-07
5007,2,21.216873867065715,1.1237780327776238e-09
5008,2,21.217144702793917,2.7275951267788695e-06
5009,2,21.217427537991853,1.526057112076083e-07
5010,2,21.219246116855857,3.5854506697681466e-06
5011,2,21.219286537217386,3.937569340454908e-08
5012,2,21.22798211097313,0.0021343130796909323
5013,2,21.229421600862338,-7.522035514941129e-10
5014,2,21.23662057923275,3.167559955597645e-22
5015,2,21.23708435939352,2.7124910664388637e-06
5016,2,21.237637337721026,1.0623316456704642e-05
5017,2,21.238297950308493,3.87730543622556e-08
5018,2,21.238835466783485,-9.944462808655036e-08
5019,2,21.23896141955811,2.497669025524404e-06
5020,2,21.239994870345527,0.009713932827146068
5021,2,21.252431834458207,0.008964492702051529
5022,2,21.252672361839473,4.015783819400354e-07
5023,2,21.26178253891976,0.00016819315659609646
5024,2,21.26711874814248,9.17224235765427e-08
5025,2,21.267136564863563,4.757525584141096e-11
5026,2,21.26968825455515,-5.844479746251185e-10
5027,2,21.269708132107667,4.435780669743952e-24
5028,2,21.28150603312281,7.17253001203468e-06
5029,2,21.281575548405613,8.779375455755053e-07
5030,2,21.283784567916314,7.284624037475011e-05
5031,2,21.287927454367036,0.003674133033507734
5032,2,21.2887558940256,8.634022718540544e-07
5033,2,21.29663580763804,0.004907295189235493
5034,2,21.298057963167366,8.111272796236163e-05
5035,2,21.298061498140896,0.0001839950572785048
5036,2,21.318396909241187,5.563972227538177e-23
5037,2,21.31865825733962,1.9765349186137095e-06
5038,2,21.318918372111284,3.950362988549978e-08
5039,2,21.319177271826106,4.8949944317322564e-11
5040,2,21.320143196378808,1.5155162117457154e-07
5041,2,21.32016114328951,1.3835371790609947e-06
5042,2,21.332521410833237,0.011509651048703957
5043,2,21.353647174548883,0.0006789453846038022
5044,2,21.357667444345452,1.8403071457503175e-07
5045,2,21.358078549843412,1.2623541069102804e-09
5046,2,21.358493307109484,3.799583834829418e-08
5047,2,21.358911798751706,4.972703718290329e-07
5048,2,21.374465651195123,5.70186921423692e-07
5049,2,21.37446982665108,2.3817055787962787e-08
5050,2,21.38509820103036,3.2184651709607553e-05
5051,2,21.400338761401485,0.002110941162923822
5052,2,21.40034989341075,8.374737912167798e-07
5053,2,21.400383553983488,0.0007823231989797493
5054,2,21.404070812320924,7.721581430734402e-07
5055,2,21.40482961222756,0.011799965641783941
5056,2,21.40793139296602,0.002305781171363103
5057,2,21.410524054222606,7.190222766571765e-07
5058,2,21.411345783605384,1.3209234761400846e-06
5059,2,21.412390758868128,5.913380924003718e-07
5060,2,21.413840264189048,-4.1106484074318453e-10
5061,2,21.415793149596993,1.9241577601169926e-21
5062,2,21.415906467682703,2.564471580332157e-05
5063,2,21.415922906133233,1.7480134260137524e-11
5064,2,21.415946704833345,7.132221566904942e-07
5065,2,21.418655160926505,4.4889529541479694e-08
5066,2,21.41902473475443,3.105110607137715e-06
5067,2,21.42247264149762,0.01104335828174451
5068,2,21.422942033078243,1.4385259746233604e-06
5069,2,21.42738274201065,2.131103113351286e-05
5070,2,21.434395357985636,5.888871269895021e-09
5071,2,21.434522273913103,0.0008773896003002664
5072,2,21.45361026313776,0.03339289481823107
5073,2,21.4539034910199,1.303614798603919e-06
5074,2,21.45997641702229,1.9650889745049773e-08
5075,2,21.46013871367245,0.00017574129531842538
5076,2,21.46676746223045,0.00040279050282619256
5077,2,21.469587240188503,0.010310660032734752
5078,2,21.470978899894135,0.00022052913972211361
5079,2,21.471019866089023,1.4545786653364572e-05
5080,2,21.473209721780677,0.0015076308228871799
5081,2,21.474903853273076,0.0012371294588927246
5082,2,21.475185992075808,0.0061498049044053
5083,2,21.476180684879296,0.005800184827454179
5084,2,21.476951684792766,0.003168336396152972
5085,2,21.478402734879296,9.703202626029268e-05
5086,2,21.499807624902814,0.0006700686304916435
5087,2,21.499902992702346,1.8777533027805848e-07
5088,2,21.50110217730139,0.013883308639133604
5089,2,21.509277764218155,2.47545578049877e-08
5090,2,21.509369475977564,6.258226664753401e-08
5091,2,21.50945936935034,1.6289553650985154e-07
5092,2,21.509548092263117,1.257991644359995e-10
5093,2,21.51213504090333,0.007411520269928256
5094,2,21.513177305770228,8.699938580320425e-08
5095,2,21.52721214637438,0.0001642648298125034
5096,2,21.559549999989258,2.2461508726348065e-08
5097,2,21.559719698258277,0.0016686672441911363
5098,2,21.560720244154027,2.1402154563610045e-10
5099,2,21.560831090454258,5.901674841432526e-06
5100,2,21.560940926596913,6.799557064550344e-10
5101,2,21.56104829628623,5.386157717534829e-22
5102,2,21.565691156668663,3.7282039268656935e-07
5103,2,21.56588438198162,1.89200370605679e-05
5104,2,21.58097319578883,0.00014562993722230485
5105,2,21.58103906029794,6.740698434095825e-10
5106,2,21.58104112350827,5.028713140842659e-09
5107,2,21.58759416813325,0.00011079560773110165
5108,2,21.587631060307103,7.58868862808169e-08
5109,2,21.615558183827716,6.658531469677344e-05
5110,2,21.61853996325999,2.4134920145399075e-07
5111,2,21.618915644341428,7.820505396266144e-08
5112,2,21.61929889048588,2.8172155600974616e-08
5113,2,21.619689802399762,9.34829124390743e-10
5114,2,21.62837211210217,2.8658603303441744e-09
5115,2,21.628390566436792,6.7944315331539724e-06
5116,2,21.63337248672576,0.00029208673028403593
5117,2,21.656540059065264,0.00035934757084995453
5118,2,21.658797231617996,2.9077126628636113e-07
5119,2,21.660079756924347,4.050893150056703e-06
5120,2,21.67791311263602,3.263143275132387e-05
5121,2,21.67839955579757,3.335022662408653e-10
5122,2,21.679153642768597,2.4384415364561013e-05
5123,2,21.679231733714687,8.652391448514387e-09
5124,2,21.692581647943143,5.002678001096974e-11
5125,2,21.693623442475655,1.0209441481349977e-09
5126,2,21.694337603758186,-1.9029334579334417e-09
5127,2,21.69483390260916,1.2309480226196598e-10
5128,2,21.695875253514487,1.6919108199892072e-08
5129,2,21.696111598944185,7.258881221713497e-09
5130,2,21.71142739699667,5.1515310972576085e-12
5131,2,21.711967509648616,1.3163780768225975e-08
5132,2,21.71251919297754,1.981703337806931e-09
5133,2,21.713082746893406,4.497972657343394e-09
5134,2,21.71420456330918,1.3464044447450958e-08
5135,2,21.716135955829486,2.5711560309653476e-07
5136,2,21.716145378644114,1.4473021192175288e-12
5137,2,21.723745619807346,6.460158421618288e-09
5138,2,21.724427697669284,1.7112659929196827e-06
5139,2,21.72518169983482,1.0475488362292665e-09
5140,2,21.72600758234978,7.821783628664743e-12
5141,2,21.730906884763726,0.0004302380105137446
5142,2,21.732479294531686,5.2456799502537835e-08
5143,2,21.736013243106413,0.001610661492543291
5144,2,21.73702627971386,8.19607530738843e-08
5145,2,21.748356530606088,0.000441144567217655
5146,2,21.755255685928773,4.815321834726466e-09
5147,2,21.755342674857957,2.1391226519390937e-08
5148,2,21.762425942509367,2.2991430579807164e-07
5149,2,21.7631852351725,4.6900144005096434e-08
5150,2,21.763921979585234,7.075446091630939e-06
5151,2,21.765126415742543,8.859833649751244e-11
5152,2,21.76549822918855,3.938164569907224e-05
5153,2,21.765557269445367,2.8093648125525502e-08
5154,2,21.775776034578712,4.523226732867685e-07
5155,2,21.776692943105104,0.00017457955215513185
5156,2,21.781090393636305,4.517871416957968e-07
5157,2,21.78209774144534,0.00019802039766090426
5158,2,21.797747420024166,1.2674628399283663e-05
5159,2,21.81291704376372,3.120522404093721e-10
5160,2,21.816042344915218,2.677563546351973e-07
5161,2,21.816045246271983,-2.4379338024097824e-13
5162,2,21.819799262787114,0.0004615020915680132
5163,2,21.827850259807406,9.398821979920596e-07
5164,2,21.843248297732544,1.4042346229251775e-08
5165,2,21.843250537364042,1.474934209677901e-06
5166,2,21.87585780950178,7.774751953938086e-10
5167,2,21.876269099539172,5.571057463323269e-10
5168,2,21.876685498343477,9.31693713460959e-10
5169,2,21.877107197618102,5.316305435292776e-10
5170,2,21.936613546658577,2.5965371451660414e-11
5171,2,21.93661357638564,3.2227091730624797e-07
5172,2,21.94580455830294,1.3313641970107763e-10
5173,2,21.946019531879642,0.0019235586763992221
5174,2,21.961488179211187,3.8809619180737715e-10
5175,2,21.961671516026513,1.3057974526239247e-11
5176,2,21.961852309966616,2.2542510983022075e-05
5177,2,21.962035483344607,1.9337691829831255e-10
5178,2,21.96382541798016,0.012927227175792026
5179,2,21.964736792655458,1.0507116182195746e-09
5180,2,21.979248081076207,1.0234306435793682e-05
5181,2,21.9912664247845,1.076885889696559e-08
5182,2,21.991491479546085,0.0011772413833763627
5183,2,22.001000933630053,1.6375671948281812e-10
5184,2,22.00100104729563,3.804270988995829e-07
5185,2,22.003724480238475,3.883057222614004e-05
5186,2,22.009714229839688,3.0279260710007035e-21
5187,2,22.009722784004225,2.6258413721477073e-08
5188,2,22.009732119550677,2.072048545254883e-08
5189,2,22.009742020375825,7.102131877655236e-13
5190,2,22.014200465544832,1.7615121920014878e-07
5191,2,22.01421676592122,7.0971216651025715e-09
5192,2,22.020402829321824,-2.3098411478913535e-07
5193,2,22.027807684525214,0.0002634280349021401
5194,2,22.027994219021707,9.574607456425557e-09
5195,2,22.033937204325298,7.636136522918057e-23
5196,2,22.034149059958168,1.3624364303477565e-06
5197,2,22.034392295338762,1.0654434139891114e-07
5198,2,22.034665448598957,1.278077476947235e-11
5199,2,22.041504606637545,0.0007800119530576248
5200,2,22.042390956838176,6.97694376859783e-08
5201,2,22.043148109470167,2.827126505030381e-05
5202,2,22.043228792642026,1.697678939348655e-07
5203,2,22.043580305783735,0.00023022305422694858
5204,2,22.044990624171646,0.00034322384008311714
5205,2,22.06929978945277,6.703923131433141e-07
5206,2,22.06970820905667,3.852724161989707e-08
5207,2,22.07012609367257,8.389894973471579e-08
5208,2,22.070554276418648,2.2119428279551442e-07
5209,2,22.0756033701133,5.487174583065314e-06
5210,2,22.075633020383066,5.836274146180013e-06
5211,2,22.076325136137598,0.0008305388758129712
5212,2,22.08074470094118,9.008927463209792e-09
5213,2,22.080815274781344,7.815050840478994e-07
5214,2,22.090994014079,0.00014751785589641172
5215,2,22.091173889971287,7.602087207361321e-05
5216,2,22.09160225522271,0.00020456267302186294
5217,2,22.092003631815828,1.73262235466522e-08
5218,2,22.098490739999306,1.7271743054687496e-07
5219,2,22.098631589418687,6.23671961342701e-12
5220,2,22.09877126537208,1.6529676171484245e-08
5221,2,22.098909771312265,6.880234231465764e-10
5222,2,22.10067921601501,0.0001876388875566463
5223,2,22.105841795056108,0.00012542485744236126
5224,2,22.108013434743498,4.222615509762533e-24
5225,2,22.108254372644637,1.5429626310332325e-23
5226,2,22.1085969905472,8.47293151230983e-08
5227,2,22.1086819169617,5.122789348301837e-10
5228,2,22.109115902160056,3.670273268144594e-09
5229,2,22.109174623353283,2.302668579829154e-13
5230,2,22.109645491274364,2.374568054334714e-08
5231,2,22.109680103927076,6.3755772085526854e-24
5232,2,22.110186350373397,1.4069422077572729e-09
5233,2,22.11066722998487,1.831560782909271e-09
5234,2,22.114186496472144,5.533936593780619e-09
5235,2,22.114190463743626,1.1596962669446762e-09
5236,2,22.116630524486595,4.5967947174537834e-08
5237,2,22.117438788171057,1.4569234713514675e-05
5238,2,22.13340712788488,0.00011331735604696636
5239,2,22.136391395691476,6.251223487776262e-09
5240,2,22.136706665167935,5.9099967228844285e-06
5241,2,22.16262479117063,4.235638191101759e-06
5242,2,22.162686500749714,8.644159617817844e-11
5243,2,22.162686550519084,3.5727474405708463e-09
5244,2,22.16608190987847,5.425618637018102e-10
5245,2,22.166336068003147,2.908549621340169e-24
5246,2,22.168159936298593,7.889122717979752e-11
5247,2,22.168281996982273,2.3956017410336317e-06
5248,2,22.19207859772291,8.613295102882016e-05
5249,2,22.204683806707067,3.4668064307157006e-05
5250,2,22.20509589642859,2.5523579983969355e-08
5251,2,22.232474238543773,1.8353738572464457e-08
5252,2,22.233467363960358,5.226428810752495e-10
5253,2,22.23463881098644,5.529548167049137e-08
5254,2,22.235982952743598,9.201039774849894e-12
5255,2,22.23636458361682,1.3857651885101879e-09
5256,2,22.23799970379389,9.790028260010881e-06
5257,2,22.2585841221578,3.154240972656964e-08
5258,2,22.2587777065645,2.197857758684838e-06
5259,2,22.26798348709133,4.14648492153169e-05
5260,2,22.268661866992602,1.6011070993689852e-08
5261,2,22.27029178655971,4.9866333623950363e-11
5262,2,22.2705154606017,5.100907526265845e-08
5263,2,22.271005057036746,0.00011679331075462186
5264,2,22.273226510314544,1.4097215206866682e-22
5265,2,22.274070381902902,9.779779759948482e-08
5266,2,22.276591024714435,0.0004111485427029396
5267,2,22.278376334925042,0.00015044656380137954
5268,2,22.27848909759905,1.1524054082385965e-10
5269,2,22.280386425721076,1.3060816128600287e-08
5270,2,22.280905916092934,0.00027929903097899665
5271,2,22.281336820612523,1.2319305391343295e-05
5272,2,22.281646537215806,0.000143157402181792
5273,2,22.28342897498146,6.0142897342987e-06
5274,2,22.325167281836002,-7.717403708549682e-07
5275,2,22.328189089741954,5.810358838990703e-08
5276,2,22.332539650235162,0.00012838825146127919
5277,2,22.332919816965386,0.00020538137675437494
5278,2,22.337616609886027,5.5470997893853984e-05
5279,2,22.450305750933808,6.735193890315444e-10
5280,2,22.450306479227038,5.284822946011392e-09
5281,2,22.46980610771743,0.00023437029136922347
5282,2,22.49575495205295,2.03141255393551e-12
5283,2,22.495756638130842,1.4245286302757838e-09
5284,2,22.500915907283115,1.5140298359065347e-13
5285,2,22.50110341038794,3.113948967652842e-12
5286,2,22.501235882917626,5.103881706172403e-12
5287,2,22.501236974482254,1.6467498421833367e-14
5288,2,22.501420801079917,1.8151568307288014e-25
5289,2,22.501429364699902,1.8840982136554664e-13
5290,2,22.5022462740194,1.9966816822730962e-14
5291,2,22.50225788991372,7.661283347191227e-25
5292,2,22.502439929470597,-1.6029726811342485e-25
5293,2,22.502450121207175,2.815184817448331e-14
5294,2,22.516968788657096,2.2654420708944933e-05
5295,2,22.526891867723407,1.2629743206696099e-08
5296,2,22.526996688732993,2.4112207749991044e-11
5297,2,22.52712981676825,5.890235836977763e-13
5298,2,22.52733481151256,4.0676209147012725e-07
5299,2,22.527422766995528,4.4188719778684947e-10
5300,2,22.527632233942086,5.2996098827699766e-11
5301,2,22.5277702998485,7.794512276338845e-12
5302,2,22.527788782324933,3.3618486917021637e-09
5303,2,22.52814649733432,1.8073644105553512e-10
5304,2,22.52825345132078,6.239424069695113e-08
5305,2,22.529125842881285,1.1953437516369074e-12
5306,2,22.52918262540345,-3.170627433838372e-27
5307,2,22.529275061599606,2.4249494298675536e-10
5308,2,22.52963102548881,2.7875945675893033e-10
5309,2,22.536129289188125,0.00018504020946622266
5310,2,22.537126762042703,0.0007658108112641375
5311,2,22.53817567202657,1.5185866445529933e-07
5312,2,22.544083605659125,7.57067246051848e-12
5313,2,22.544084459902137,2.8259662254217064e-13
5314,2,22.544269341402696,1.3623828819067956e-24
5315,2,22.544276632089918,5.890144233472693e-13
5316,2,22.54502482578141,7.046536717747855e-13
5317,2,22.545210239038624,-9.757773513971308e-14
5318,2,22.55615810666859,6.360469749501193e-05
5319,2,22.567539397812197,4.708966366047832e-13
5320,2,22.567726229825325,1.966229322586914e-12
5321,2,22.570191164905737,2.0711665071366845e-10
5322,2,22.570560521214816,6.367775912784893e-11
5323,2,22.570585666938882,-3.680525551907921e-12
5324,2,22.571055065128803,3.642887788705344e-11
5325,2,22.572030979615988,5.36772084417704e-10
5326,2,22.57208470509886,1.0397657622416969e-11
5327,2,22.588138041341836,7.918629312166925e-08
5328,2,22.588273557757475,0.00017160677596424106
5329,2,22.593126628441723,0.00011097233555218317
5330,2,22.59418033076065,1.794201256694499e-10
5331,2,22.594266738127317,1.2429147297544734e-13
5332,2,22.628607473280226,2.9075642495590713e-12
5333,2,22.6286075599711,8.496308042330693e-11
5334,2,22.65021317701121,1.3900514868295828e-06
5335,2,22.751590490670424,-9.326499187607237e-09
5336,2,22.751721966189734,-2.4636397598788806e-09
5337,2,22.751849680691976,1.946415496896845e-10
5338,2,22.75197500802483,7.567502987246099e-12
5339,2,22.757035506942657,-1.9972692920372435e-06
5340,2,22.77472966695086,1.8359231869887722e-06
5341,2,22.774891549047084,1.421146233385927e-09
5342,2,22.78776616707148,1.3639680177764503e-10
5343,2,22.789437346640966,-4.023935470189307e-08
5344,2,22.79836933074955,1.8377080441077554e-14
5345,2,22.798374762764297,7.225236903473606e-10
5346,2,22.80777053149859,-2.1952499206357845e-12
5347,2,22.808015550677055,3.838342801437059e-07
5348,2,22.812870828339555,3.243914281265758e-05
5349,2,22.829287728649774,-8.213180246153087e-09
5350,2,22.830321615419848,2.306345860640045e-25
5351,2,22.830957966567325,4.643127762319787e-10
5352,2,22.831132280820952,9.48935916049402e-26
5353,2,22.831934858093632,7.833952971798021e-11
5354,2,22.832105727131193,6.277155824721598e-12
5355,2,22.833064841564465,1.9549509305461163e-08
5356,2,22.833383718170808,2.370345257626744e-13
5357,2,22.834396437638475,1.8616099422577905e-10
5358,2,22.837153353958684,5.609388973444498e-25
5359,2,22.83829085339505,1.815700264140409e-12
5360,2,22.838553884375983,8.284050951322202e-15
5361,2,22.83862639540041,4.127483922080494e-11
5362,2,22.83870314617161,2.0730975482331068e-10
5363,2,22.83878445987648,4.531820081806959e-25
5364,2,22.840046860981147,1.2071931207330479e-10
5365,2,22.840711710781875,5.74359614248621e-07
5366,2,22.84145178666472,1.3457055852345485e-07
5367,2,22.841528816921482,5.230037049198654e-11
5368,2,22.84293327996977,3.927990949053787e-10
5369,2,22.843724365453795,6.690634905032228e-25
5370,2,22.85169270077006,6.700541780239963e-07
5371,2,22.851789214206065,1.0996471671678744e-11
5372,2,22.856492296374427,6.481279678355603e-10
5373,2,22.85786163064347,1.1073921991732984e-08
5374,2,22.862828023260363,2.228691840657603e-10
5375,2,22.86658094616803,3.3845712561844916e-05
5376,2,22.86812703327439,2.645407886379879e-07
5377,2,22.87141991499152,2.163898130034875e-07
5378,2,22.890138701034743,2.923872795248564e-09
5379,2,22.890529559428387,7.30688725501723e-06
5380,2,22.89607490972537,5.58224591387523e-10
5381,2,22.897800910189062,2.774944293298306e-07
5382,2,22.9030687831754,9.820155117695395e-08
5383,2,22.9072027948788,7.135036259271443e-08
5384,2,22.909322136287415,7.39674345630451e-08
5385,2,22.912986811754763,1.0845284190532768e-11
5386,2,22.913016246545,7.50188175911049e-10
5387,2,22.91881657389058,0.00012717475856632973
5388,2,22.919937791695247,4.927052284510915e-24
5389,2,22.920720499366098,1.75598544391135e-07
5390,2,22.921690772677835,1.0046433682336967e-11
5391,2,22.923084705870906,1.2711774181194881e-11
5392,2,22.925672095910613,0.0002550938101178328
5393,2,22.928119847039056,1.4008167612966115e-11
5394,2,22.93056363645303,-2.3889398524689177e-13
5395,2,22.930830230644233,1.5736305864152192e-05
5396,2,22.931190768819306,2.1007506757319366e-06
5397,2,22.93138022503092,4.400073826798168e-12
5398,2,22.93151385837905,1.0878026282922202e-07
5399,2,22.933013509745933,2.9816842759363977e-05
5400,2,22.936235935294008,8.672772170036983e-05
5401,2,22.93972526303105,2.0982388401042536e-06
5402,2,22.95983707581172,6.192662962511676e-05
5403,2,22.969663018500228,7.892073124858721e-11
5404,2,22.969893259796436,2.2287316626753264e-07
5405,2,23.00335145156464,1.0266771307982866e-09
5406,2,23.004374139827974,4.2210993851121277e-10
5407,2,23.005650739848193,1.678244766671503e-08
5408,2,23.00762813618917,1.1234089130602265e-13
5409,2,23.013396779420077,2.0634867583778706e-07
5410,2,23.014628440767865,3.902234591510924e-11
5411,2,23.080187751552444,-4.5024134530801746e-18
5412,2,23.080237746807143,6.509475701341839e-12
5413,2,23.08028859976116,2.305030874054912e-12
5414,2,23.08034032364185,6.298703645276376e-26
5415,2,23.092286003754566,2.7363971430633834e-11
5416,2,23.092740595518194,1.1874075026636893e-13
5417,2,23.093197348017725,5.239596356833323e-10
5418,2,23.093655986267322,1.663319778543725e-10
5419,2,23.095011509545884,2.1389074873613882e-07
5420,2,23.095037815457545,1.9902144971645277e-11
5421,2,23.09571859796779,3.32298715383985e-25
5422,2,23.09608825239286,3.928684232315167e-24
5423,2,23.096461396742825,3.388526908561999e-12
5424,2,23.096838147945846,-4.8543651287542184e-17
5425,2,23.113776700411336,3.5536481754372956e-11
5426,2,23.11390805359497,-4.793686159216739e-09
5427,2,23.12662158058447,4.903863058389979e-10
5428,2,23.12832577420238,5.769282369190248e-06
5429,2,23.129604532329722,6.761799043564012e-25
5430,2,23.130764306273363,4.2625611205710466e-11
5431,2,23.137596441811752,1.292653196398585e-09
5432,2,23.141082630506617,-8.425664738862386e-10
5433,2,23.169577693915244,-2.168659362562424e-12
5434,2,23.169662047709835,-1.6535090676925905e-12
5435,2,23.16974703520748,1.0063927966408778e-11
5436,2,23.16983265570957,1.4648224663175936e-12
5437,2,23.18703312994421,9.229150982534743e-12
5438,2,23.18723074287209,4.920569377681914e-07
5439,2,23.20792156537709,-3.3009910673956664e-13
5440,2,23.20834877348875,2.633952229416181e-24
5441,2,23.21215455778679,-6.389424249295437e-10
5442,2,23.212155990378278,2.958203287361789e-11
5443,2,23.212633426184652,-3.3979783245881023e-12
5444,2,23.212655322553587,4.114741760194418e-07
5445,2,23.25289778296542,0.00011656501184677301
5446,2,23.25932999255849,3.835905622479058e-25
5447,2,23.25968565532162,3.395209589966417e-10
5448,2,23.260046073496028,2.9756095881450452e-12
5449,2,23.260411390517902,1.1128076949767255e-16
5450,2,23.260758220269054,1.7948422793184563e-12
5451,2,23.26075838051338,7.179847467958385e-12
5452,2,23.275834203392264,1.8927474584776073e-06
5453,2,23.288420250284275,0.00026698297330616583
5454,2,23.28965264565784,1.3178316709348593e-11
5455,2,23.312403371302935,5.808038111517693e-09
5456,2,23.312407314301026,1.499811984872128e-11
5457,2,23.314688056782416,0.00010077789971265219
5458,2,23.339894331998494,2.8246273631459727e-11
5459,2,23.3404094524019,5.787576476169891e-08
5460,2,23.36789396333654,4.247383793647211e-05
5461,2,23.372682152310404,1.5209878171201442e-14
5462,2,23.372870946157605,-8.1671547819616e-11
5463,2,23.375875275460658,5.857138216913443e-15
5464,2,23.375880684907543,6.270481239348276e-15
5465,2,23.376063932903094,2.7451302362011684e-11
5466,2,23.37606938848785,6.656909664147656e-22
5467,2,23.376264972168883,1.417231268828705e-10
5468,2,23.376934544808023,3.4196805279619785e-07
5469,2,23.377793355071617,1.4354346431382424e-11
5470,2,23.379479614337924,6.59727439242244e-11
5471,2,23.381781882079167,1.3270328272491716e-10
5472,2,23.382234431263896,7.962533428185502e-05
5473,2,23.384485264630484,0.00027930933471007416
5474,2,23.38725542224347,2.761289771976139e-10
5475,2,23.39150477795488,9.06305038475309e-10
5476,2,23.394169787885744,7.328427938967343e-08
5477,2,23.398865862896628,1.3751479451168985e-12
5478,2,23.399005207656614,1.393938734243813e-09
5479,2,23.402852006225316,1.5491837402990956e-12
5480,2,23.402985715640625,-1.0930886076962057e-10
5481,2,23.403194674061297,1.114738297936685e-09
5482,2,23.40363813517672,5.407047576748759e-10
5483,2,23.416726733442715,2.6792018370364573e-16
5484,2,23.416785859404285,1.2350104241797838e-10
5485,2,23.41684514921417,3.6166883654103684e-10
5486,2,23.41690459624715,1.5492282974388278e-25
5487,2,23.43410622898432,3.489238700551661e-05
5488,2,23.43411868775877,-2.0886381183413588e-11
5489,2,23.439711537620838,-2.1075911818971478e-07
5490,2,23.439833452349944,7.996150347244274e-12
5491,2,23.45428400323044,8.095685451663205e-12
5492,2,23.454413696275196,1.034065795758369e-05
5493,2,23.49761585606211,1.1087998870503486e-05
5494,2,23.504215190812147,3.361902928939272e-09
5495,2,23.504252998650145,1.4091091352516605e-09
5496,2,23.504291564760024,2.8044496367312467e-13
5497,2,23.504331075913115,1.4371819015982702e-11
5498,2,23.522504573922106,7.817982996089951e-11
5499,2,23.522563968878558,2.06008480588782e-06
5500,2,23.5820677449193,8.474889101776242e-14
5501,2,23.582074333104288,6.896615372610995e-06
5502,2,23.63026999522367,1.445323555632874e-14
5503,2,23.630270150162232,-1.330201233608345e-12
5504,2,23.65188424020789,3.9450599958286047e-07
5505,2,23.73370466775816,1.291507646118583e-07
5506,2,23.734295634804198,2.984053548754137e-08
5507,2,23.738726857764618,9.402984452227802e-08
5508,2,23.73881396983859,-3.7000951903077175e-11
5509,2,23.77596013431048,1.6310610164436187e-10
5510,2,23.776364342023953,2.0416614817023697e-09
5511,2,23.77677215198287,5.3235864592396245e-11
5512,2,23.777183648996356,5.166750805567314e-13
5513,2,23.814807903281576,0.0002833197384449234
5514,2,23.816007078245775,6.09652628310265e-14
5515,2,23.86060298784639,4.913449458973848e-18
5516,2,23.860666247972063,8.19044728222296e-12
5517,2,23.860729615858418,3.476504587144477e-11
5518,2,23.86079309200079,9.978744369547785e-26
5519,2,23.87885767647606,1.0824837863159088e-10
5520,2,23.879218312723083,2.3291158049698183e-12
5521,2,23.87924453911137,7.136551580033428e-08
5522,2,23.880261320166937,-8.708763136472856e-11
5523,2,23.900868627102113,4.408306507271229e-09
5524,2,23.920381188900933,1.4141368079900126e-12
5525,2,23.920391227522032,7.210903748125144e-05
5526,2,23.964576647848617,3.902429231769091e-13
5527,2,23.964576789351668,1.5089269258578334e-11
5528,2,23.98449106313558,2.8965374508053566e-06
5529,2,23.985785539401604,1.403320082206637e-10
5530,2,23.985826484049085,3.398495094318766e-11
5531,2,23.98586748447792,6.9631315249870286e-12
5532,2,23.98590853906535,6.276097436283824e-11
5533,2,24.000179511967303,1.293483802072469e-10
5534,2,24.036065028394887,-9.761275691077301e-09
5535,2,24.040368764489926,4.400581152566626e-10
5536,2,24.040485831498472,2.4319076873258395e-05
5537,2,24.046907196423376,2.159240118503007e-05
5538,2,24.046909230799542,1.3266005384258134e-13
5539,2,24.161680782938333,5.180607422966326e-10
5540,2,24.163665274735422,5.2254187987849805e-15
5541,2,24.1637498117625,8.727812235873764e-06
5542,2,24.16712120767602,2.365095676110204e-10
5543,2,24.19251770493065,1.555788542315033e-09
5544,2,24.20308546636454,-4.967665852534509e-13
5545,2,24.214030707471352,5.434361376411045e-10
5546,2,24.23760189174061,1.1774025310078902e-10
5547,2,24.313458001611366,-5.7023770849246165e-12
5548,2,24.317938720925213,7.413896209239314e-10
5549,2,24.32199257682646,1.7007964936502105e-10
5550,2,24.330941003179305,1.029502851059664e-23
5551,2,24.353646743326294,4.580016430468531e-08
5552,2,24.369298685192348,2.2682167765587885e-08
5553,2,24.375158206705805,4.4267151640932716e-09
5554,2,24.411122692071217,1.5415489404391954e-09
5555,2,24.41607101860268,7.416542462438459e-09
5556,2,24.43226804688038,2.2296200540976224e-09
5557,2,24.456893111881868,1.9735843608292033e-11
5558,2,24.46222683979454,9.614417942105663e-10
5559,2,24.472454144502308,5.715138486870321e-10
5560,4,24.48858420449494,5.6570788569957234e-12
5561,2,24.496273335621254,5.732230616758703e-09
5562,2,24.525928387203066,-1.0274335444451482e-10
5563,2,24.54079816702813,9.888293732103588e-09
5564,2,24.549389639509627,1.1541358936965249e-05
5565,2,24.553641338030616,5.267809139547607e-10
5566,2,24.57211513493985,1.0045666140543544e-08
5567,2,24.59616937746148,2.6537585807430656e-10
5568,2,24.603109825846218,1.4261403879980708e-09
5569,2,24.61497153477376,9.444236525093064e-24
5570,2,24.638431842262207,4.145318681188033e-11
5571,2,24.65201203491722,1.7633989333448174e-09
5572,2,24.652306969057804,-2.4709620017329826e-11
5573,2,24.652610880780912,2.5684709561471166e-08
5574,2,24.655753965368376,1.8745662064428757e-06
5575,2,24.683580196940625,1.8034113218215865e-08
5576,2,24.70470772141175,5.1956549763581324e-09
5577,2,24.73259882426794,-2.311861888790042e-09
5578,2,24.78207240869176,1.598701564123822e-08
5579,2,24.818340865998493,3.9309060043684034e-08
5580,2,24.832854933264002,6.854057256192923e-09
5581,2,24.909329468076862,2.3772270052806598e-09
5582,2,24.91487019180397,2.25593745032111e-08
5583,2,24.937919415504325,-7.628409299850715e-10
5584,2,24.992981997550146,1.2525316027897905e-07
5585,2,25.135949020538533,-1.558160922821582e-08
5586,2,25.559760926776903,-1.861793938644225e-15
5587,2,25.559949729135383,1.3150260437121768e-09
5588,2,25.58648846344454,-5.002038827787795e-13
5589,2,25.586625797237502,-5.218176468469694e-10
5590,2,25.715211725719655,-2.4679947767067135e-06
5591,2,25.737196580786986,6.817178421020313e-06
5592,2,25.79928416882808,-5.710278337921182e-07
5593,2,25.92393421039435,1.9271271489136576e-09
5594,2,26.418136446124322,2.3534733325361862e-08
5595,2,26.420771858934017,2.4424438595020795e-08
5596,2,26.596524121011157,5.847263696104009e-10
5597,2,26.598142820880184,3.5083188787040414e-08
5598,2,26.60536933322362,3.286605953658109e-07
5599,2,26.62160683697607,3.6672869870697656e-25
5600,2,26.6322305144688,1.8486476866120594e-08
5601,2,26.64883698761855,2.0570560833845003e-08
5602,2,26.661985474488006,-5.356976172261877e-10
5603,2,26.682394681651886,2.615333556085672e-07
5604,2,26.748803528553935,5.995097831894415e-08
5605,2,26.75918128801959,6.820953752492513e-08
5606,2,26.765845655665885,7.347163575508565e-08
5607,2,26.77239756266954,3.294060419858564e-08
5608,2,26.824884834366344,1.0843643726539617e-05
5609,2,26.847686442683653,3.1999961678543933e-06
5610,2,26.84980735076192,-2.188252657340976e-08
5611,2,26.875694458527164,2.3778652629535115e-06
5612,2,26.88660877370728,-4.539828657658696e-08
5613,2,26.89359329359911,1.1692896197924248e-06
5614,2,26.901703555388394,9.678845319552333e-07
5615,2,26.902364192048708,9.900258615082566e-08
5616,2,26.925672956047606,2.959438374469182e-06
5617,2,26.962615607591374,3.4086207918273966e-06
5618,2,27.025437560138357,1.2068496494440977e-05
5619,2,27.049934011680534,7.655763089335991e-07
5620,2,27.139850194949304,7.549999066246305e-06
5621,2,27.49417733765904,1.2008754855190161e-13
5622,2,27.494837668746868,8.388935323379377e-11
5623,2,27.5001562983947,3.136008113777744e-13
5624,2,27.501363168003763,5.045541977684022e-07
5625,2,27.502959172481496,5.061390681991474e-10
5626,2,27.50508758308672,1.3206944709377618e-11
5627,2,27.51460789218288,7.013372167961707e-10
5628,2,27.54070338165934,6.430803298394977e-07
5629,2,27.559686903448096,3.819981629138162e-12
5630,2,27.561934139174923,1.2144068561647235e-10
5631,2,27.56500545075596,8.290674400513944e-10
5632,2,27.5675319227513,1.8501902209833353e-05
5633,2,27.585062164555893,1.0503381997333843e-07
5634,2,27.59608763622225,-4.738771930226843e-12
5635,2,27.610026237819852,1.2179982062301112e-06
5636,2,27.645040670623075,8.015280106508958e-06
5637,2,27.647820814968554,2.2795359746501907e-08
5638,2,27.681800159773843,-2.855639371875607e-08
5639,2,27.79542661929372,4.808068438225982e-07
5640,2,27.797270854518274,1.5989863240884813e-05
5641,2,28.30138078583832,6.995933288115699e-15
5642,2,28.301477400155022,8.181270273662244e-14
5643,2,28.30152741375923,3.9520226796701673e-14
5644,2,28.304647882468885,1.1056599911199846e-10
5645,2,28.304693392888794,3.302097719061983e-10
5646,2,28.314726634120575,2.817930927843947e-10
5647,2,28.317528931567722,1.5236749264169313e-09
5648,2,28.318636162874668,8.254319756390224e-10
5649,2,28.36263413850918,8.136990839907664e-11
5650,2,28.3709275104045,2.6894183466401734e-10
5651,2,28.372370685678447,1.3101515409895263e-09
5652,2,28.37750397335344,3.7504138788699325e-10
5653,2,28.396794342886437,3.0276353061660982e-12
5654,2,28.39699943129949,1.7447854798401604e-11
5655,2,28.399718821736315,2.03799025625737e-26
5656,2,28.39992074142731,5.1519052826576915e-11
5657,2,28.400174546278663,1.636812000481507e-13
5658,2,28.401348465483238,3.525663920318964e-09
5659,2,28.402480371018783,8.716720448994634e-11
5660,2,28.402748859749636,9.114370804271135e-12
5661,2,28.403195180441344,2.511233738221425e-10
5662,2,28.404993855745147,1.0804907364122115e-10
5663,2,28.4061270453617,2.309599899484283e-11
5664,2,28.406815193395914,7.650405445253213e-11
5665,2,28.451907710219416,6.917414639528736e-08
5666,2,28.455088887844,1.4889872975139563e-07
5667,2,28.457587111093517,6.443592100319572e-10
5668,2,28.461043708210923,3.944954547750829e-08
5669,2,28.462047964451358,1.0236764504178764e-09
5670,2,28.46221200153559,1.4342607744538365e-12
5671,2,28.46258827130805,4.2985984779180605e-10
5672,2,28.463610744324228,9.463052865349797e-09
5673,2,28.46436268125194,2.8580486779546885e-13
5674,2,28.465184412972235,5.395627950900091e-10
5675,2,28.47715559479957,7.209698690886307e-06
5676,2,28.51747729641295,3.243634987938541e-10
5677,2,28.518733754412892,2.737300949700121e-09
5678,2,28.542203512517858,3.4753677387959306e-13
5679,2,28.542905964467423,2.0372004782510795e-11
5680,2,28.548196010949255,2.0358280182639368e-09
5681,2,28.549420819797092,9.022505684394602e-12
5682,2,28.551646612747163,1.0573422794383964e-11
5683,2,28.55554669977937,3.0258673278020646e-10
5684,2,28.565920696410103,9.126510949826207e-10
5685,2,28.56603148876752,1.4353262478732536e-09
5686,2,28.57944381245602,6.68346594183303e-12
5687,2,28.580267402835034,1.138321937792054e-10
5688,2,28.586909757361354,3.998479094929525e-09
5689,2,28.587392381943005,6.481801811187585e-12
5690,2,28.58784280744294,1.115433772037018e-09
5691,2,28.588078317206396,8.60146681603865e-11
5692,2,28.588697066397344,7.47007819109255e-10
5693,2,28.590994814527335,1.4844680307369194e-24
5694,2,28.59099584654882,-1.173666307992218e-24
5695,2,28.592983209838508,1.0967870239840232e-11
5696,2,28.59308580691504,4.901404129237111e-10
5697,2,28.59312986419866,1.350195327717852e-22
5698,2,28.5931315329957,5.249750557157369e-12
5699,2,28.594274832193378,1.1412086011802288e-08
5700,2,28.595821392153198,1.8744686444035695e-10
5701,2,28.596412893510205,1.4194797664666541e-09
5702,2,28.597471213706513,9.053289032462233e-09
5703,2,28.603484523088923,-6.086233739335365e-14
5704,2,28.603538640323904,1.7935723092649416e-11
5705,2,28.603568786939604,2.2171358343960594e-25
5706,2,28.605001258511948,1.23916710264353e-09
5707,2,28.605260652153675,9.2226270745703e-10
5708,2,28.605521547942885,3.400058090623812e-10
5709,2,28.608696811129676,4.355089184082721e-26
5710,2,28.609673648911553,1.2062188608107655e-09
5711,2,28.611390789663005,3.5791617805026156e-10
5712,2,28.61159022349932,9.097110758896017e-11
5713,2,28.612265574391472,8.233559752790254e-10
5714,2,28.615194254731477,3.1305316840777547e-10
5715,2,28.617779416935377,1.1947902485806129e-11
5716,2,28.618828374611894,1.4094126834127184e-09
5717,2,28.619065457662373,4.0515602037647666e-08
5718,2,28.621740177145625,6.7525750970575436e-12
5719,2,28.62375730491317,4.5488408183114307e-10
5720,2,28.63125929940361,3.274266642273318e-09
5721,2,28.631749479965038,2.088248602522e-09
5722,2,28.632796225431207,3.110575549773699e-08
5723,2,28.63440471436934,2.454759754852803e-09
5724,2,28.635245615695567,1.8507459955452685e-09
5725,2,28.640025400691798,-1.8865809584623866e-11
5726,2,28.64942725278422,1.0704621220025714e-08
5727,2,28.650680987119472,2.330236307687511e-10
5728,2,28.651738007027234,1.98811966979214e-11
5729,2,28.652179646936133,7.797896687798611e-10
5730,2,28.661714447789223,1.6373469749638573e-11
5731,2,28.661731755277174,5.882547235482176e-11
5732,2,28.662964382449672,4.1007203308120405e-13
5733,2,28.662969845471594,3.620871806540386e-11
5734,2,28.663092787678238,7.806297277632967e-25
5735,2,28.66311158956637,3.318586446979741e-11
5736,2,28.667355114611155,4.3103097942237876e-09
5737,2,28.667662997872185,7.617082301397625e-10
5738,2,28.667945111453605,4.656626067334664e-09
5739,2,28.677076291925914,5.182426850359738e-10
5740,2,28.679116744635735,1.4699811130028103e-11
5741,2,28.681431908665445,5.554206731789467e-10
5742,2,28.68476756057771,1.1208626763836242e-09
5743,2,28.6858761590222,2.0354203890071213e-09
5744,2,28.69620109728362,7.644940603750552e-09
5745,2,28.696969331295122,-1.843149516738997e-12
5746,2,28.707831162605885,6.098519173839572e-08
5747,2,28.710892688002332,-5.298933559709374e-12
5748,2,28.740580484675775,6.133085922239045e-09
5749,1,28.770548247639113,2.5894297741728832e-11
5750,1,28.770548247658894,1.90269923128041e-11
5751,2,28.796384746245053,4.5703190604461484e-11
5752,2,28.79640443114465,8.543906693337338e-12
5753,2,28.806753804420396,1.0743249651555138e-25
5754,2,28.808132963659432,2.326564864238917e-10
5755,2,28.810001878624576,4.5736653934394576e-11
5756,2,28.8139294080803,2.5296908806382505e-10
5757,2,28.815720029092176,1.689766857322572e-09
5758,2,28.815833973426834,6.529576373601134e-13
5759,2,28.81827561924763,1.8317671014257404e-09
5760,2,28.82122482753914,3.0617912801691097e-10
5761,2,28.82327429104612,1.6877257842966166e-11
5762,2,28.824160099042388,4.717080021638383e-08
5763,2,28.84086487597017,9.139767618228964e-08
5764,2,28.84141442591033,7.721001606554847e-10
5765,2,28.84197467974377,6.445391207523489e-13
5766,2,28.842100130552126,1.969100688083716e-08
5767,2,28.84554078783765,5.231566756233443e-10
5768,2,28.84641937618187,7.797905112548364e-09
5769,2,28.847851769989006,4.293722068741405e-09
5770,2,28.848554846001434,5.299487198994029e-11
5771,2,28.851895292046834,2.3124367865317904e-08
5772,2,28.868622448265114,4.928187877775365e-09
5773,2,28.87238825081556,3.890649250213412e-12
5774,2,28.873985537083968,3.0814766296375576e-11
5775,2,28.8752455646802,1.0466961008500928e-09
5776,2,28.87666514480952,4.577885824060722e-10
5777,2,28.877761044337603,4.40907426938573e-11
5778,2,28.893764083907058,9.250897844834422e-09
5779,2,28.903363118599373,3.452127591183212e-08
5780,2,28.904081332789247,1.0184562855479337e-10
5781,2,28.905703341185585,9.925725071366268e-11
5782,2,28.907853243117756,9.319907030405555e-12
5783,2,28.911365361077856,1.5199995697680145e-10
5784,2,28.91193246834814,1.5403100306926535e-07
5785,2,28.96162943593231,4.599323655691537e-09
5786,2,28.99843903931503,1.0090925311351451e-08
5787,2,29.15648024299435,6.508686295428804e-14
5788,2,29.156585595419187,-2.275086701956986e-15
5789,2,29.15684847253908,1.023473038109468e-12
5790,2,29.158524502453588,-6.010692166058341e-13
5791,2,29.159245457807287,2.2512106674118177e-11
5792,2,29.1662494624519,1.7626980115500547e-09
5793,2,29.17940125473774,2.402208112797567e-09
5794,2,29.18365258460676,2.3511602526358686e-09
5795,2,29.21819846932135,7.280672246749967e-12
5796,2,29.21935221038143,1.3310893316453933e-11
5797,2,29.22509125530496,2.4479794805662533e-09
5798,2,29.242985014590772,1.801513100441759e-09
5799,2,29.801218493793613,-2.341274876234383e-09
5800,2,29.868217362547057,1.638702223936365e-07
5801,2,29.933736931761587,6.448415089920022e-07
5802,2,29.93412265932818,9.873338961832384e-07
5803,2,29.93537244870288,3.73705703149896e-07
5804,2,29.95068718597372,4.582578418549784e-10
5805,2,29.951148352059363,2.7813723956967986e-09
5806,2,29.95789087121898,1.4341356407379475e-06
5807,2,29.958407123666348,9.789458583634686e-07
5808,2,30.0080605182294,1.2578830444796397e-07
5809,2,30.024629605442897,-6.255849754558579e-08
5810,2,30.026773190861377,7.966706088280057e-23
5811,2,30.027254989278504,1.5568569869283099e-06
5812,2,30.04067464710613,9.037131973317946e-07
5813,2,30.04215410500774,3.882138575995536e-07
5814,2,30.042568794195745,6.280782219587337e-08
5815,2,30.04273095417784,6.677307648458703e-08
5816,2,30.043060691642722,1.5966663830298877e-08
5817,2,30.10286156210293,2.4870501422866994e-11
5818,2,30.102862345229823,1.7294702943802063e-11
5819,2,30.104269590299964,2.708743780224874e-07
5820,2,30.128304720357505,2.2033244333874733e-07
5821,2,30.14767247956229,1.0455915130438533e-07
5822,2,30.147863209508046,4.932207007493829e-07
5823,2,30.148239106798428,6.593826153138536e-08
5824,2,30.14859942697501,2.2072655543719725e-05
5825,2,30.149602504226664,9.706715137127886e-10
5826,2,30.160729134739313,4.6829410659707753e-08
5827,2,30.160809504683243,5.286417230540303e-06
5828,2,30.163559940949767,7.26431443116597e-08
5829,2,30.19300955688368,2.2152358831159623e-08
5830,2,30.282587591881338,3.6493500797334746e-11
5831,2,30.286434011381743,1.502334725591473e-09
5832,2,30.29085261738726,5.1016099886951916e-08
5833,2,30.294612065313913,1.3316889535116882e-09
5834,2,30.361687430768825,6.975951465473033e-11
5835,2,30.36385953621675,3.4920895552148963e-08
5836,2,30.370334227455942,1.7099455071903032e-15
5837,2,30.37035023361466,3.422318650742331e-16
5838,2,30.370428693721465,9.74544642534996e-18
5839,2,30.370438755861755,-1.117103440638369e-24
5840,2,30.370533522994947,4.356469138137776e-23
5841,2,30.37053712502643,2.0272329990316405e-10
5842,2,30.373115033504405,8.381109409691873e-14
5843,2,30.373135778557753,1.0010239283923432e-24
5844,2,30.3736678774211,7.034799338441051e-16
5845,2,30.373671796113513,1.6506676761553048e-16
5846,2,30.373759373177677,2.3466045510537692e-11
5847,2,30.373761106263032,1.5621527144835463e-11
5848,2,30.373856244360354,4.553591331635842e-11
5849,2,30.37385757321715,2.2525759324395144e-22
5850,2,30.374928447569914,4.214803395982936e-12
5851,2,30.376456812897686,1.0321692836268851e-11
5852,2,30.376458535035454,1.9549073791741905e-11
5853,2,30.378188363057234,5.36476097401247e-09
5854,2,30.433316680112966,1.3855227158324769e-14
5855,2,30.43332336561548,1.1921610922922892e-14
5856,2,30.43339872847821,4.872450690982295e-11
5857,2,30.433414842566776,1.3053649404983566e-11
5858,2,30.433486129932362,2.6300509950641816e-11
5859,2,30.433513025559705,1.8002329944473816e-25
5860,2,30.436096861156216,1.6642930936238956e-11
5861,2,30.43611430879855,2.5169785069096413e-11
5862,2,30.43825935450252,1.6927653180185476e-13
5863,2,30.438265226754197,-5.550403543803761e-12
5864,2,30.43827160363412,-2.3107354459797785e-27
5865,2,30.438301103395816,2.6921921762523807e-11
5866,2,30.438369306283448,2.9264551970527814e-12
5867,2,30.4389599498611,2.719403003068689e-12
5868,2,30.440817597714158,-6.957150490810727e-13
5869,2,30.44082475618177,7.350253956654809e-11
5870,2,30.440854333671723,1.117940433154653e-11
5871,2,30.440920569804916,3.2326805459146713e-11
5872,2,30.441205121322923,4.874677069784193e-12
5873,2,30.44132021421433,1.5314859170028548e-09
5874,2,30.44141091650704,1.9115154144127505e-09
5875,2,30.441950471126802,2.127685277778557e-09
5876,2,30.4440547765779,2.6649016408787537e-10
5877,2,30.44428615852371,3.120766856718016e-11
5878,2,30.454857438701538,6.608693218654153e-11
5879,2,30.45572499758771,1.8779289667727555e-10
5880,2,30.4601909125837,1.6731221306884305e-09
5881,2,30.500749238094727,-2.6955785225468017e-13
5882,2,30.50078698296136,7.414803497022342e-11
5883,2,30.500850910655572,-7.652822360172126e-12
5884,2,30.500910758964665,1.1092006427774456e-12
5885,2,30.501118611110314,9.072715991343408e-10
5886,2,30.501195532199063,5.673319333057636e-13
5887,2,30.503973270827487,1.2538679436754808e-10
5888,2,30.504269337915844,2.0816698884580522e-14
5889,2,30.50919172241015,1.0961183015071089e-08
5890,2,30.76190491741636,4.608932527577015e-11
5891,2,30.765308118293547,3.1132745518685714e-10
5892,2,30.76798883178958,5.94232136872297e-09
5893,2,30.789852260600924,1.4454511685104432e-09
5894,2,30.841777101253115,6.798471275437339e-11
5895,2,30.845341888792063,4.469193735796647e-09
5896,2,30.84586281698796,3.742817348048587e-12
5897,2,30.846299360320472,2.7739896077125896e-09
5898,2,30.84956676670629,8.300803175430909e-11
5899,2,30.850021674893696,8.928589923174745e-14
5900,2,30.851076092474614,3.140849754534315e-11
5901,2,30.851399963175254,5.2852052857994104e-11
5902,2,30.853474590439646,5.0462448068627715e-11
5903,2,30.858375576056687,5.7837770893217526e-09
5904,2,30.862678550193664,6.182012703245187e-10
5905,2,30.872193274509073,2.880871758377017e-10
5906,2,30.903670821735886,2.8820495760589596e-11
5907,2,30.904518279186505,2.1631108864083678e-10
5908,2,30.909308080601477,7.141002153779479e-10
5909,2,30.917882288059673,2.2028913100529278e-10
5910,2,30.918082859020046,2.0980586287173375e-10
5911,2,30.918381662129832,1.0188785754409814e-09
5912,2,30.9248258469637,-1.1112005678456652e-11
5913,2,30.93079998413384,1.1270413871533164e-08
5914,2,30.93132806878782,6.32583055026821e-08
5915,2,30.939456969678076,2.3212061012888138e-08
5916,2,30.95086619949177,1.8889436725120075e-08
5917,2,30.951769880239794,2.4314943731400914e-06
5918,2,30.95221022669466,1.6980326161451787e-06
5919,2,30.952409995175344,1.664819990928357e-06
5920,2,30.95292218785744,1.1014297512283048e-06
5921,2,30.953064352915476,4.78401252224205e-08
5922,2,30.953713593588418,3.509859421640343e-08
5923,2,30.988848186019368,2.957461818112017e-08
5924,2,31.000467555196565,1.1492603072558658e-12
5925,2,31.000528324724087,4.47074017935257e-13
5926,2,31.00059707554476,-1.3905217390489906e-15
5927,2,31.000672420196565,9.662641424559984e-13
5928,2,31.002877050916368,1.2240641246933358e-12
5929,2,31.003136374506084,5.942597809711159e-11
5930,2,31.009617790524544,1.203347590484043e-06
5931,2,31.0098305623917,1.4900635743488405e-06
5932,2,31.033080247389876,1.9076143359849284e-23
5933,2,31.03346757509189,2.1969196047124924e-06
5934,2,31.033848814307703,1.3632996932281096e-06
5935,2,31.034186927508017,3.3493914318267364e-07
5936,2,31.034598789047777,3.5025738792333903e-09
5937,2,31.03464014816666,8.165579556134954e-11
5938,2,31.05676004606994,5.087962398076356e-10
5939,2,31.056852633797803,9.278625893566153e-14
5940,2,31.091073446484756,1.5324306955899925e-06
5941,2,31.091232777770983,7.485300666431691e-11
5942,2,31.122597208767957,2.1904858680725856e-07
5943,2,31.122914371942443,4.783088907400333e-06
5944,2,31.123422153832053,9.56637527465161e-08
5945,2,31.12386703040147,3.270926819344309e-05
5946,2,31.123991877166418,-2.665243878013801e-12
5947,2,31.12476094030353,1.2939835150029505e-08
5948,2,31.157148964031535,1.2301144451051109e-13
5949,2,31.157153555274135,1.439520226604034e-10
5950,2,31.16339501081984,-3.996581106954474e-12
5951,2,31.180181515254617,6.5019001455374546e-09
5952,2,31.18079048586503,1.2405005768482497e-05
5953,2,31.180807322725627,1.2643124731686295e-07
5954,2,31.19246587332509,1.8978158761756197e-13
5955,2,31.192476206045967,3.988815204711355e-11
5956,2,31.198230148509424,8.769513051677569e-17
5957,2,31.198231150704146,2.2158542753572197e-11
5958,2,31.198342365584722,-2.5289974053276324e-15
5959,2,31.1983424587944,2.2230398491402858e-11
5960,2,31.198457446427938,1.0394247497030897e-23
5961,2,31.198458597691797,1.8575681163275529e-13
5962,2,31.20627655439114,1.706395713550016e-10
5963,2,31.20627673326294,5.117400502344034e-12
5964,2,31.207144046708322,-3.177950085729648e-13
5965,2,31.22504137501096,7.555181735443229e-13
5966,2,31.225840772480524,-2.284415964256564e-14
5967,2,31.226706559724903,1.3961178133762293e-12
5968,2,31.227655244790526,9.071836081480124e-13
5969,2,31.2340007035624,7.828628378209995e-12
5970,2,31.236712085022646,5.589476669727438e-10
5971,2,31.254265293482604,7.743715271444372e-10
5972,2,31.2552019153527,1.2239905132397012e-13
5973,2,31.309005716142906,3.828877023876813e-11
5974,2,31.41641819374172,3.5489175101311063e-13
5975,2,31.416935209594385,6.73666114300121e-14
5976,2,31.417478255314904,6.794294461174184e-13
5977,2,31.418049883318645,2.1707866100861438e-14
5978,2,31.426276247826422,2.844085278664002e-13
5979,2,31.42774580664559,2.751348103391994e-10
5980,2,31.44944619725186,6.43093323763997e-11
5981,2,31.44973880364728,6.540925701381612e-14
5982,2,31.451373786341833,2.310504683159579e-10
5983,2,31.451443924922387,4.0342307619639167e-13
5984,2,31.45832247494036,1.0544110882586394e-10
5985,2,31.515247704292165,2.2152567267901663e-10
5986,2,31.67357939985959,2.0472910886425206e-10
5987,2,31.67382719218449,1.8949805385621115e-09
5988,2,31.673873318036613,2.4558328909842453e-09
5989,2,31.755226282264402,2.681836618282153e-13
5990,2,31.755412909921915,1.2630664763937695e-09
5991,2,31.75559822037701,7.851104788872207e-16
5992,2,31.75885250033059,1.146665533569227e-16
5993,2,31.758852616406784,2.4242014957050563e-13
5994,2,31.764074233947667,-9.194990941448669e-14
5995,2,31.782287573129793,9.980391002478441e-13
5996,2,31.805534912097073,1.3337332103851925e-09
5997,2,31.841484936544703,6.369748378348428e-13
5998,2,31.841506550673557,2.8676185120179424e-10
5999,2,31.844646025486554,2.8032016015993793e-08
6000,2,31.887187433791155,4.981492028979207e-09
6001,2,31.97451230168872,1.1869020108837986e-08
6002,2,32.97044156784045,1.4648334721742574e-22
6003,2,32.97044948914959,4.96113440826885e-17
6004,2,32.970536785384866,6.786557273644974e-12
6005,2,32.970536964772464,-2.662999978075192e-16
6006,2,32.97063048871996,1.311732331847348e-23
6007,2,32.97063920270796,1.4205898599018546e-11
6008,2,32.973233965231884,5.8065193196464375e-11
6009,2,32.97323457854827,7.080240756513563e-17
6010,2,33.03790591000666,-1.3622609873346811e-19
6011,2,33.03794512423178,1.7786487895060303e-15
6012,2,33.037987195151686,3.7952452914126653e-13
6013,2,33.03803183263665,4.870111456733144e-15
6014,2,33.03828778482887,1.010578699767929e-15
6015,2,33.03838244314511,9.332578884351348e-11
6016,2,33.04125270681982,4.664668905117898e-12
6017,2,33.0412635136538,3.608832446888685e-16
6018,2,33.449624675974064,-7.797260895779843e-18
6019,2,33.44962475991076,2.833313527315316e-15
6020,2,33.45315702748883,6.709505666042944e-11
6021,2,33.460290301679606,2.114300030015037e-10
6022,2,36.198198786608486,3.0640632779952748e-12
6023,2,36.198210965548014,2.565174417725494e-10
6024,2,36.200753684925076,8.302729282586395e-11
6025,2,36.38261605207174,8.955204352446612e-13
6026,2,36.38261621801428,2.486151036199553e-13
6027,2,36.38541761552926,3.060340063713753e-10
6028,2,36.385418901689036,5.86618179763834e-11
6029,2,36.41205962440063,9.294626395282992e-13
6030,2,36.41840913796591,1.0276938818326329e-20
6031,2,36.41841072161594,3.6485558107469e-10
6032,2,36.42530234329547,7.324975244980482e-12
6033,2,36.437304105615794,1.6941804186105334e-10
6034,2,36.43731031421612,1.2377963462163105e-11
6035,2,36.46795417401313,1.657592894553225e-12
6036,2,36.467975510031465,4.539221062666344e-10
6037,2,36.50984277647717,4.350374427131791e-11
6038,2,36.5098893464434,1.4482730520676291e-11
6039,2,36.520237604962176,3.368882786194594e-12
6040,2,36.551980958618856,7.913595284764425e-10
6041,2,36.553318085017736,4.3312988474838135e-14
6042,2,36.55331814308113,6.148835733938021e-11
6043,2,36.56248294061879,6.530502863078183e-11
6044,2,36.5992043931501,1.5623825718164355e-10
6045,2,36.599205725839965,1.5755175357561691e-12
6046,2,36.609459686931814,7.393469566921446e-12
6047,2,36.60946397906548,1.456227206103973e-11
6048,2,36.65247582286622,1.7465112448833766e-11
6049,2,36.65251951105677,1.250062633259337e-09
6050,2,36.65431967222594,9.44538351487998e-11
6051,2,36.65805810668064,7.539563661151835e-12
6052,2,36.65808922188023,7.175187189221306e-10
6053,2,36.683289315309594,5.4975024424349e-11
6054,2,36.69680273736776,1.002284628569476e-10
6055,2,36.71822431626788,1.9944857639146397e-11
6056,2,36.71825870098678,2.0277758564513017e-12
6057,2,37.946445520265,-6.433222379496004e-11
6058,2,39.07044760371366,1.0313527941412264e-14
6059,2,39.07554462907012,1.6750680590456768e-11
6060,2,39.09740057824877,6.893917930733148e-11
6061,2,39.0974037728937,1.9206657248048076e-14
6062,2,39.14506650837632,4.550344673992167e-18
6063,2,39.14506853949263,-2.1970756646763702e-13
6064,2,39.236795875077064,4.655657221956152e-10
6065,2,39.23683156743209,1.77008489599976e-13
6066,2,39.25659319172462,1.3822185830425312e-13
6067,2,39.28666995968092,1.0118766706709968e-09
6068,2,39.28669026633668,1.0154691061663631e-13
6069,2,39.39836537137387,7.990949730466675e-10
6070,2,43.84726989609044,-2.654176476734955e-07
6071,2,44.72290232572527,2.7658182326951226e-06
6072,2,44.722984731711676,-7.527058702854305e-14
6073,2,44.88015494171145,-2.606609711864212e-06
6074,2,45.42256306265767,1.4555610712028435e-08
6075,2,45.524585330729565,-5.570455897633842e-07
6076,2,45.741194345829626,1.840104858512168e-12
6077,2,45.741426090465325,3.1227021151503253e-08
6078,2,45.78193091438243,3.0852160400352904e-08
6079,2,45.84400728089872,3.329963852414693e-13
6080,2,45.84423775910955,1.2746943919902801e-08
6081,2,45.99877022480439,2.4404016558061455e-13
6082,2,46.0032113279575,1.424064948034378e-07
6083,2,46.24660570123467,1.2167857283446464e-07
6084,2,46.638992520821034,1.0308320997552483e-13
6085,2,46.6391824140934,8.317367164028618e-07
6086,2,46.79449310774419,-1.0698431490513532e-15
6087,2,46.794630284673076,5.151673479865437e-07
6088,2,47.31697217042324,2.200703095381383e-07
6089,2,54.684466516189104,4.725912984934122e-09
6090,2,54.76643557956254,9.88362671707312e-09
6091,2,54.85076855503178,4.71789932429959e-08


==> anc/Cl_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,3,0.0,1.7462076861179902e-35
1,2,0.004195083279284972,1.7847652774988188e-26
2,2,0.45905261371052575,0.09844459455949778
3,6,0.7599137609313971,0.00023056149498829642
4,4,0.7625389577876263,0.00016763420881810788
5,2,0.7640144448508863,2.082768825712904e-05
6,4,0.8471528813905707,0.13497644547554638
7,6,0.8478114782428179,0.3110167090494384
8,4,0.8556171968065769,0.4737614091644384
9,2,0.858033197685188,0.12557783902568384
10,2,0.8920687406152865,0.036079493685058146
11,8,0.9550726408708101,1.6593639318712707e-22
12,6,0.9555378268170216,4.410417197369173e-05
13,4,0.9559298336274082,3.3527529786482485e-06
14,2,0.9561905649856044,8.065375585371317e-10
15,10,1.0309583658468569,6.906357875118668e-23
16,8,1.0323542524374716,1.307753914757807e-22
17,6,1.0333815940945215,4.736805426322646e-05
18,4,1.0340792042258613,1.0682734122947793e-05
19,2,1.0403933025697825,0.0015235671347862858
20,4,1.042969231157599,0.009688520403979712
21,4,1.056784382175067,7.925045084879627e-05
22,6,1.0594031520432736,0.002204695154342775
23,6,1.0654368444690476,3.7909781888525636e-23
24,4,1.0655152721097352,2.057829100250267e-23
25,2,1.0659090532574282,1.1353093841918959e-23
26,2,1.0755802014887195,7.50061583129168e-05
27,4,1.0763919759922942,1.631692138150007e-05
28,8,1.077443007561044,6.56806663674683e-22
29,6,1.0776366528463655,7.715859626209242e-06
30,10,1.0780360953147579,8.839056701086028e-23
31,8,1.0950374845712645,4.683164844517408e-23
32,6,1.097814889084873,8.958277690786664e-06
33,2,1.1010135180694647,5.528023689834948e-24
34,4,1.1016862936280631,1.39029695302307e-23
35,6,1.173258015688475,2.1974194775434425e-05
36,8,1.1740989504564823,3.1901935299199773e-22
37,2,1.1814037003230737,8.278305228329827e-24
38,4,1.1816017911817767,1.6775905152277615e-22
39,6,1.1819830006635925,2.259644189891956e-22
40,8,1.1827284546275223,4.4699290266584105e-22
41,4,1.1929593580335336,0.0066780832495477276
42,6,1.1930476671929,0.04441329336811118
43,6,1.236486032399796,3.464245657597406e-22
44,6,1.23904581356976,4.200261103690284e-22
45,8,1.2419436507792625,1.5116714684759156e-22
46,4,1.2429567573737472,1.130887430375401e-22
47,2,1.2617023065946,0.6280020611260215
48,4,1.267652349564571,3.272046490112222e-23
49,2,1.268141588449737,1.006666996084554e-20
50,4,1.3079807229305516,5.993485285977333e-22
51,6,1.3100446161411128,5.940461860361169e-22
52,2,1.3144593997483298,3.0821468825119926e-22
53,4,1.3188889166212903,8.979569145424535e-22
54,4,1.347174514438791,1.6698671859932515
55,6,1.3475814262253039,8.329229686603775e-19
56,2,1.3482822255858764,0.3183571732006064
57,4,1.3491833768789547,2.465761542667118e-19
58,2,1.350141338864887,6.771228766170276e-20
59,6,1.3859860836563485,3.2746059495256445
60,4,1.3891332694081484,0.3220392226834554
61,4,1.3963336578520966,1.1132905381098217e-20
62,2,1.3991813433541438,4.007920829836542e-21
63,2,1.4673492722387778,8.628576087214045e-23
64,4,1.4679924488664255,1.0199541229763924e-22
65,6,1.469073910523889,9.348998347713332e-23
66,10,1.4887028405934188,4.5730300132318957e-23
67,8,1.489986399080692,4.035368399846711e-23
68,6,1.4910079028469454,4.88254939374632e-23
69,4,1.491750788774084,6.633066723741511e-23
70,4,1.5688501441385938,5.781818277519005e-23
71,2,1.5717193178201114,1.675466972910727e-23
72,8,1.577785163873557,1.024417654411743e-23
73,6,1.5781782467208245,6.278665359794178e-24
74,4,1.5783863770736275,8.308084659173077e-24
75,2,1.578522705198111,4.225899488157061e-24
76,4,1.579319646689612,1.160790745506869e-23
77,2,1.5811514725689335,3.7836684155369903e-23
78,4,1.5953533450198734,8.314995305288808e-06
79,8,1.6437754519805594,2.2841643065674574e-23
80,6,1.6452344288100562,7.03325634870297e-24
81,6,1.647070332078954,1.8241365661434644e-23
82,4,1.6471311321259918,5.7784581184658616e-24
83,2,1.6757235497538545,2.431571780385085e-06
84,4,1.6758950643487651,8.195956351272032e-08
85,6,1.676341607149368,5.331101555645769e-05
86,8,1.6773408226787296,6.637236892496999e-23
87,2,1.6960472920558232,6.033182765798407e-24
88,4,1.6979902874156778,1.5087009500304766e-23
89,2,1.7050535707231802,0.00512707245376786
90,2,1.740248011160645,2.3034104812149516e-06
91,4,1.7404586090376029,-1.822038617237411e-06
92,6,1.7409380174319722,2.2879947864744656e-05
93,8,1.7691900233140814,2.734709605387644e-23
94,6,1.7692031102861279,1.7440838268535018e-23
95,6,1.7772803572027556,0.010995611341176634
96,4,1.7813589469196245,0.001152475809290467
97,4,1.7889910333890953,0.00044424857891956697
98,2,1.7909750701254552,0.00018661950292601584
99,6,1.834132503563069,1.0057919511882858e-23
100,4,1.8343928105332452,3.610929830333352e-24
101,4,1.92488201064117,0.000526324687880324
102,6,1.9298447650395474,0.0010367509986357075
103,4,1.9666224597325481,5.476253207272268e-22
104,2,1.9671573424813005,1.2256772863657724e-22
105,2,1.9691709686854892,0.005804923525370388
106,4,1.9719310775196277,0.028334898233881294
107,2,2.1476565661582754,0.00027197304334886476
108,2,2.1701864475941193,0.0007930057800898218
109,4,2.2798573386755834,0.000271947419026558
110,6,2.2804037352760247,0.002460425369414842
111,2,2.443457217562809,2.0153392202472515e-24
112,4,2.4499117037283895,-1.5341864779875946e-24
113,4,7.13502509809075,1.6371799046785593e-25
114,2,7.194124695897244,1.092951598435546e-25
115,8,8.239466933674748,1.195527443583731e-20
116,4,8.250138233959376,0.004463400626848673
117,2,8.252542982384227,0.0022298536847496896
118,6,8.25508486607481,0.002262853319853869
119,4,8.265069563290012,3.3133067585321565e-05
120,6,8.28085194180801,0.00665271679616677
121,4,8.284828727208094,0.0041219631466743595
122,2,8.298328767074224,0.004179892367477789
123,2,8.3088473255184,5.603565009953944e-05
124,4,8.317556059199944,0.0001689125748932746
125,6,8.325119424060176,0.025342998656361058
126,4,8.33590430517171,0.0025660187363749434
127,2,8.34839000302361,0.0018911011094693427
128,4,8.352591764808608,0.010099186563761502
129,6,8.357005902482285,0.014146858650966843
130,2,8.373545534040488,0.01290567458273991
131,4,8.395904639488435,0.00713206707136193
132,2,8.412600149979141,0.0007328066717449096
133,6,8.428014329828784,7.211927313680701e-24
134,4,8.443699262768178,0.0004609548967782609
135,4,8.44520498550122,4.576109661537866e-23
136,6,8.459918584258105,0.0004999313514206029
137,2,8.462037476441083,6.682627284674312e-21
138,4,8.462109949538387,0.00033012543080573247
139,6,8.462621079060625,0.011370270980284893
140,8,8.464861706527415,7.5975787342141985e-19
141,4,8.472492760291743,0.010786893306498343
142,2,8.474477282827422,0.009495937363453973
143,12,8.483784357095374,3.625861313808027e-21
144,2,8.48962545697259,0.002473631882149752
145,10,8.49389618022758,1.2175868829753568e-20
146,2,8.496488206102185,3.837159844285389e-23
147,8,8.499632137912556,6.003470245942443e-20
148,6,8.500921348418217,0.002673363095458243
149,2,8.502652828999317,2.1500482135205674e-06
150,4,8.503920389306757,8.384774391689102e-05
151,8,8.508368232771147,4.698242646140114e-18
152,6,8.508797178997781,0.00543621108208663
153,4,8.513966580728436,3.0007439935725425e-20
154,6,8.51452164163311,0.049264466158553816
155,4,8.52105661857695,0.007845763322779413
156,10,8.523341534950362,3.5785616340778497e-20
157,8,8.524766605320906,3.608109130149872e-20
158,4,8.530897241777268,0.006185916225671175
159,2,8.532857696181793,0.0005464097221714963
160,4,8.541237165975872,0.011996637295011464
161,6,8.541620660226556,0.03066141316285608
162,2,8.543132278771623,0.043784665434205075
163,10,8.543965407868313,3.728649263625506e-21
164,4,8.54842840537924,9.949376005312267e-23
165,6,8.549157831441903,2.0767437831119105e-22
166,2,8.552251126310694,9.921019402458591e-23
167,8,8.554934751253654,3.2598335038133394e-21
168,6,8.556771552118335,0.020822233194147517
169,8,8.557947840333554,2.396629626522962e-19
170,6,8.562413506209907,2.0533129875522978e-22
171,4,8.562935123810917,1.496424626757697e-22
172,2,8.565136714520179,4.580962192942317e-23
173,10,8.565880924443945,7.969483527165004e-21
174,8,8.5687578876624,3.1646245165668904e-20
175,4,8.571448667375932,6.657422215549804e-23
176,2,8.57643567405978,0.003218988164169276
177,10,8.57791863734434,4.268585599412483e-19
178,8,8.580102464703657,5.446574114650416e-18
179,4,8.58047583419551,0.02352322209828074
180,6,8.580859086937323,0.006275705297300229
181,8,8.583729140643925,2.895106198363497e-19
182,6,8.58522046389794,7.72206025511191e-19
183,6,8.585404527581431,0.05465301550390849
184,4,8.589428865841796,0.0010716446966376307
185,6,8.590239815917414,0.08802381302334075
186,4,8.590481683453447,0.02577200275858774
187,2,8.59407250591687,0.004389910252175433
188,4,8.595926246799309,0.046005559270988185
189,4,8.599123206079298,0.009900102364739944
190,8,8.599533213843074,7.074725742930002e-21
191,8,8.60000418486544,2.89782347287826e-17
192,2,8.600109745474754,0.00943513482037372
193,6,8.600374355560575,0.006747251509631737
194,4,8.603101328965806,6.073259607081047e-22
195,6,8.60530755255894,0.015743884647826334
196,10,8.60715700362158,1.81886542829082e-19
197,6,8.60912698689043,4.416422285283812e-22
198,8,8.611736802733844,6.319248827793958e-20
199,8,8.615712217969246,4.493137191162506e-22
200,2,8.618097617706326,1.4997560892450436e-21
201,6,8.618613955574062,0.007287120542344919
202,4,8.619005449126803,0.03254117307923014
203,4,8.619067274187103,2.0177325382731064e-18
204,8,8.621968088207154,1.277516695013587e-21
205,2,8.623834705195748,3.5149355935257915e-23
206,6,8.625310147256982,4.1456950286780314e-23
207,6,8.63213777338217,1.9597009011881576e-23
208,4,8.638029239512434,3.860345825787017e-22
209,6,8.642952235016594,3.695632436347827e-21
210,6,8.643920498100158,0.009246097591117407
211,4,8.644862036141092,0.006260907930832054
212,4,8.648366517421664,0.03362954408842994
213,6,8.6484962192755,1.80879563213769e-20
214,4,8.64858446052989,5.702961784505755e-20
215,2,8.650671489288527,5.6284540308860705e-22
216,8,8.650895707747395,2.157249443823095e-19
217,2,8.651357624051855,0.01630779697974317
218,6,8.652975432051619,0.00013103693892190034
219,4,8.654116180223468,1.515066647135572e-21
220,6,8.660764024475043,1.922185359632236e-22
221,8,8.66201630092445,1.4649862650917354e-22
222,2,8.666886178160894,1.8809581956710143e-20
223,6,8.667422001911177,0.011056537076992815
224,8,8.669360323210071,4.0666331729771834e-19
225,4,8.67996839709059,9.37074371841758e-24
226,2,8.681356414191498,1.7298504249837313e-23
227,4,8.684353864061961,3.8514853468606404e-23
228,6,8.68633248364273,2.110905408048263e-22
229,4,8.691962169588521,0.013035837307369085
230,2,8.694413840976551,5.061385129860289e-22
231,6,8.69707811341084,0.015798706897727097
232,4,8.699461848074407,8.870017376770595e-22
233,4,8.714018773402984,2.146674274410981e-23
234,6,8.721536469215494,9.600688496819155e-24
235,2,8.731072788854306,2.4244784379693012e-24
236,4,8.735176283146643,2.6350805293610703e-24
237,2,8.834770549222753,0.027426739337747686
238,6,8.875904212653836,0.00018203710027319702
239,4,8.880156266411802,0.004101528924288699
240,4,8.88653462603719,1.7902295561155433e-23
241,2,8.888400019889218,8.72251242407918e-24
242,2,8.930306843577625,0.0004071091371735152
243,4,8.934566535278407,1.0718126366250213e-23
244,4,8.937740047338423,0.0007227812587752888
245,6,8.947970271632812,6.471262699828935e-24
246,4,8.96706979388972,2.9658703262934673e-24
247,2,8.983562130977873,3.5003950097991382e-25
248,2,8.996342184577998,2.584565591043596e-25
249,2,9.023262907283197,2.5949141666966593e-25
250,4,9.040030035318239,9.386075280674138e-25
251,2,9.126677818854148,1.7869686879490636e-24
252,4,9.1308371707957,3.655288741367737e-24
253,10,9.137062858075808,1.8989921328639397e-25
254,6,9.139079805559163,6.876985113827553e-24
255,8,9.14263406203139,-4.4482763472657615e-26
256,4,9.143710097701046,2.7894280504617663e-08
257,6,9.14910611471447,2.731040380455135e-25
258,4,9.158630603930362,1.4263750979597822e-25
259,8,9.159057720968235,1.7600419585580095e-25
260,6,9.162640580016841,-4.41349531253966e-26
261,2,9.164090992591639,1.7494917580243825e-25
262,4,9.167854240517784,1.1790122130882461e-24
263,2,9.186652489660162,0.0012504942617807494
264,8,9.200620704924916,5.253144858251864e-22
265,6,9.208600274213325,0.00010446717083972373
266,6,9.208714320812305,1.4074738023617579e-21
267,4,9.209737081880974,6.073210808207072e-24
268,8,9.214012133818187,1.4964165659403222e-24
269,6,9.218057839919368,1.8678150800805418e-23
270,4,9.218622916590448,3.1241202992880366e-05
271,4,9.221693558982054,6.667937982429218e-25
272,2,9.223565097333449,5.672588270211373e-26
273,2,9.231744938473526,4.5367533795199666e-08
274,6,9.243519379999896,0.00016970739781370332
275,4,9.246563533376275,3.912145247551877e-06
276,2,9.257770034917542,7.567865078927133e-26
277,8,9.263411754686274,3.1522404565367226e-25
278,4,9.26632912399748,-5.807759523113494e-26
279,4,9.269599279129977,8.721979298075265e-27
280,2,9.27603243979786,3.392258495747471e-06
281,6,9.278156979977098,1.9509432964844533e-25
282,4,9.282587217444075,5.2085371765253524e-05
283,2,9.285863534097928,6.827704859228029e-05
284,6,9.288042467884736,4.8781671381025637e-05
285,4,9.295994642489006,9.821416770205708e-05
286,6,9.297892441534827,0.0009892166413731618
287,4,9.315698277122578,3.350500238069764e-05
288,2,9.328906045598387,8.596275686769916e-26
289,6,9.330182833479796,3.1142400249360286e-25
290,4,9.334360336624854,4.6565399358215865e-26
291,4,9.360451131921138,1.578448607152853e-05
292,2,9.364702588571731,7.930523970491182e-05
293,2,9.52695890071584,-5.158879448986507e-06
294,2,9.68703476765046,1.3650703666552139e-24
295,4,9.69042423061643,2.7728013102774803e-24
296,6,9.700885080802607,2.359821418793997e-24
297,2,9.709179018376176,-2.2674553662806793e-26
298,4,9.709831043179008,1.0518923886267648e-24
299,6,9.757206956827872,4.231207761866651e-25
300,4,9.758145884835244,6.696083434271148e-25
301,2,9.768677915730507,1.0234501607381499e-24
302,6,9.777312531364032,2.735485207961054e-24
303,8,9.80063154996435,1.2011329590857564e-24
304,6,9.81545233685921,1.1018015555061131e-24
305,4,9.823079397419463,6.66352459195921e-25
306,4,9.83040010690587,2.0710674462577067e-21
307,2,9.832139003943553,0.0162878457092554
308,2,9.833778323299839,7.563607807291284e-21
309,2,9.837916008453703,6.674209274098123e-23
310,8,9.8496536632137,2.149371630615305e-25
311,4,9.852897514591405,6.68689390228755e-24
312,6,9.888011300216647,3.782707502222929e-24
313,4,9.910996276437515,7.160573495573776e-25
314,4,9.942475755762473,2.2820526315660175e-24
315,2,9.961037409619678,3.320849555265774e-24
316,4,10.122959728188277,0.007038098544356525
317,2,10.143038545420609,0.0012316888804375016
318,4,10.147035469584068,0.0008339138372166234
319,6,10.154182416832214,0.043319326140037105
320,2,10.190176369802714,0.0015206457430870643
321,8,10.233059509366853,2.2800698149081233e-20
322,4,10.236511527189293,0.01636078836673469
323,6,10.254437628464132,0.05192920898921658
324,4,10.269529371958981,8.688018002306808e-05
325,6,10.270236668302346,0.05170444556970652
326,4,10.28158651305938,0.07916261376138398
327,2,10.284435810664547,0.004883565193339916
328,2,10.304073254498405,0.061641077648820715
329,4,10.369482439470062,0.0198305781749966
330,2,10.417457597398766,0.0013084593730339177
331,6,10.464339301813993,0.058591892747373094
332,4,10.49092164660135,0.01675838327965455
333,2,10.514421255428601,8.397111158448946e-06
334,2,10.80845402356789,1.2289639193041284e-25
335,6,10.867444838914082,2.251757836413627e-25
336,4,10.87076373022785,1.62549069715056e-25
337,2,10.87295147403529,1.7493316393005147e-25
338,4,10.906536707232362,1.5984786952597767e-25
339,2,10.921818406781654,7.219624036555299e-26
340,4,10.922465197370968,4.119154860453546e-26
341,4,10.963543063630823,5.495668221285463e-25
342,2,10.967345274604043,-1.606370493955792e-26
343,4,11.055767964071038,6.309019693656955e-06
344,2,11.06292188723097,4.76623287800218e-25
345,4,11.06387649195915,2.0453711755758867e-24
346,6,11.065521907068614,9.611411868971117e-24
347,2,11.084653922851942,3.0876868340318058e-24
348,4,11.08663318886829,8.429583910315928e-24
349,10,11.10304589602714,4.239216385194587e-23
350,8,11.10481243743044,2.444140577914869e-22
351,2,11.105202187369912,0.011951806534984462
352,6,11.106286355893587,2.522414997869459e-21
353,4,11.107398795016024,8.674483836196762e-22
354,8,11.123920608897492,3.789099525438169e-24
355,6,11.127165506872075,5.7440646284738134e-24
356,8,11.181816015813013,6.118341523596252e-24
357,6,11.182589909741694,6.846243984406179e-24
358,4,11.183132673648345,6.088296196587903e-23
359,2,11.183461977326317,6.691332926769024e-24
360,6,11.184709852198012,0.00010559052304253441
361,4,11.18494057507263,2.0042941283129028e-06
362,8,11.184964678866663,6.791099168599813e-21
363,2,11.185258116085265,3.998322189446972e-06
364,6,11.187871321074681,5.208203960979279e-24
365,4,11.188658459521719,4.500315599257813e-24
366,6,11.196756519254166,5.3062424202506214e-24
367,8,11.197482344548348,7.570403297665369e-24
368,4,11.205163931406787,2.4325400796594428e-23
369,6,11.20519503793355,8.527222128922179e-24
370,4,11.223235749354558,0.005683413960828196
371,6,11.225176594344816,0.05112178206990534
372,4,11.239548365415203,0.0002203012083832044
373,2,11.239754498909917,3.499975989927159e-05
374,6,11.240056745457764,0.0006938003283838678
375,2,11.252056099253195,0.0006493671924465154
376,4,11.25375449012546,0.00621437454737315
377,6,11.255105386422883,0.029491747246868146
378,4,11.25707005765247,0.0061873904026447015
379,4,11.281063162879605,0.03840754613363932
380,2,11.282444538147047,0.008536240226790174
381,4,11.476574438936495,9.707922905524647e-26
382,2,11.476635420959155,1.5451455700584798e-25
383,4,11.547202041145965,7.444238252931369e-09
384,2,11.556209422061954,0.001604077935956931
385,2,11.639996320460739,0.0010101541042206485
386,2,11.719824890375435,1.681566820891067e-11
387,4,11.719896480839111,1.0160185848442535e-11
388,6,11.720015036701113,8.811525317641301e-11
389,8,11.720179384290134,2.3501345276195376e-24
390,4,11.770848883557392,0.00010813596589856138
391,6,11.770959803411642,0.0009739534092600072
392,2,11.801810010776478,4.514914152206529e-25
393,4,11.80354435082478,1.0648166133669028e-24
394,6,11.806646516981516,1.7019802822887993e-24
395,2,11.862610889964628,0.0008869325265002983
396,4,11.86598040446222,1.0549372012925944e-05
397,6,11.866103273019746,9.590119908572822e-05
398,4,11.876441518583192,5.341118670101466e-25
399,2,11.876553603257378,1.4613013308832933e-25
400,2,11.916668154279307,1.1542606919958847e-26
401,4,11.920797742437287,3.374630585470208e-25
402,6,16.01885799110039,3.210702320433855e-25
403,4,16.027336517397373,2.20000281701398e-25
404,2,16.030388479495684,-4.7396975011474195e-26
405,2,16.06447595375107,5.71680765771377e-26
406,4,16.07619672530734,6.822647296772644e-26
407,8,16.221334827895078,4.412290247341672e-26
408,6,16.222425384092332,2.3818647323769084e-25
409,4,16.222843869965686,6.132568293348351e-25
410,4,16.23481724865627,2.799476971905407e-24
411,2,16.23967196550069,1.2597865472312983e-24
412,6,16.24730368038871,9.433399020922317e-24
413,4,16.250339116094665,8.607933859446952e-25
414,10,16.259202954918464,-1.6633409794908648e-26
415,2,16.27451599768159,-1.343723177037003e-26
416,4,16.279833183044104,1.1659228259054167e-25
417,6,16.288803278282103,2.4617571384558664e-24
418,6,16.295539690804503,9.67929248949805e-25
419,2,16.302367855221405,5.83308011146604e-26
420,6,16.30489618706548,3.5730967822749884e-25
421,8,16.310691519607417,6.24633692455216e-26
422,8,16.320987147821825,-2.4207087389771268e-26
423,4,16.32977769393176,1.0263169569164148e-25
424,2,16.396903122504284,3.618140517200528e-25
425,6,16.398776957153018,5.977798566159641e-25
426,4,16.404205413122725,4.1343418138419266e-25
427,2,16.41427551554881,2.5318542048721314e-26
428,4,16.416923010768244,5.595070463917702e-25
429,4,16.431890285086297,4.9976786208798614e-26
430,8,16.435460210877807,5.185174215238756e-26
431,2,16.436055270879763,1.6120999356677108e-26
432,6,16.4379122752257,1.040613369874386e-24
433,2,16.443502076737843,6.857038339264048e-26
434,6,16.451991816801296,1.1128049097404223e-25
435,6,16.45960381095341,6.688128871434053e-26
436,4,16.462826975004305,1.0327123456935798e-25
437,4,16.46788066726606,4.0311963446535015e-26
438,6,16.468649407755436,1.2339666333969068e-25
439,8,16.472968147230745,-1.0430924832875435e-26
440,4,16.47540291385502,9.279387344701956e-26
441,2,16.480022105778517,1.367239794034911e-25
442,2,16.493732903506213,2.6397900513174647e-25
443,4,16.507372720490537,2.8564506837650474e-25
444,4,16.509645509902953,1.2193379086624337e-25
445,6,16.524253399045847,4.160090231846556e-25
446,4,16.553481480755977,2.309057746496163e-25
447,2,16.567135520745808,2.130261731469167e-25
448,4,16.60664252042193,6.117727775612774e-10
449,2,16.651696586996707,2.4874319360059264e-05
450,4,16.816184444219175,5.3272492805150465e-06
451,6,16.816367770035868,1.1794288958579123e-05
452,2,16.822639134182737,9.549180930607898e-09
453,8,16.857437160844597,3.4118695587382115e-22
454,4,16.858606125822575,3.30224384673443e-05
455,6,16.89602614084464,4.376641830794809e-05
456,6,16.9748262359671,1.1073760267478098e-07
457,4,16.977043731371054,2.9406676282687175e-05
458,2,16.979525775811567,4.301335880218108e-06
459,2,17.003075233524044,1.894626681176921e-05
460,4,17.005570990674244,-7.948985521647053e-09
461,6,17.01956676496235,8.088612232452819e-06
462,2,17.036107366607155,2.5284948550115983e-07
463,4,17.040926510725512,4.328263092043735e-05
464,4,17.043667380991167,1.2961347643080205e-05
465,6,17.050073918779674,0.0004412982755848645
466,4,17.05271261584454,1.729915135815018e-05
467,2,17.066125196935786,-4.547784524693329e-08
468,4,17.06793515167925,5.75231622914286e-05
469,2,17.084027287214724,1.6439210766279024e-06
470,6,17.129306006585523,4.826211571053989e-24
471,4,17.139613353006894,1.849644224217458e-24
472,2,17.157442071199057,5.8294440840547785e-25
473,8,17.173558803917672,4.1858608849567145e-26
474,6,17.193570980470952,3.3603393237940435e-25
475,4,17.214868860024467,6.513819773218118e-26
476,2,17.223583476465194,2.671866415328102e-26
477,6,17.235489516590178,1.9039755851860042e-25
478,2,17.242086561600786,2.411090592058548e-25
479,8,17.24315699941701,8.924392720399387e-24
480,6,17.24536355837921,2.0641052810722024e-08
481,4,17.250075056688388,8.139994249838268e-07
482,2,17.257740020196366,1.7088647704364305e-07
483,10,17.259768549431726,2.178416738048588e-22
484,4,17.26019059877001,2.9637556503857244e-25
485,8,17.263113056279963,9.505537371937225e-21
486,6,17.26395431017903,4.171859120987351e-05
487,4,17.267276770528554,1.8382082001346438e-24
488,4,17.26909629939155,1.1808406503279703e-05
489,2,17.27465082867161,2.133358683929645e-06
490,6,17.2769013376427,1.8918116393207153e-05
491,4,17.278481844721625,5.530250875064414e-06
492,4,17.289423739517076,1.775101329968733e-25
493,2,17.28948516036519,1.695870869291667e-25
494,8,17.303289521917748,2.1080833440393163e-22
495,2,17.303714754788132,1.776736944889134e-06
496,4,17.304944801820454,1.1523200513312987e-06
497,6,17.306994700534574,1.1385705845333757e-05
498,6,17.31406893663086,1.7930208859512154e-07
499,4,17.314104026472194,2.5536174645953352e-06
500,6,17.32315240108568,1.1459662020602637e-05
501,4,17.32891767679149,6.204912613248513e-06
502,6,17.449462176837358,1.3093298069014006e-25
503,8,17.45338761018229,7.137469789047907e-26
504,4,17.500253321028936,1.5389806389016126e-25
505,2,17.502697494164522,9.821048821237973e-06
506,6,17.50461848949493,8.854631435708126e-26
507,4,17.5303316528628,2.6059063224131187e-05
508,8,17.530741256136253,7.223635607829077e-23
509,3,17.530928829697245,1.239013776810428e-23
510,7,17.530928829758636,1.561401154719126e-22
511,2,17.53333762147969,6.275581147866773e-06
512,6,17.54799227291113,2.4474737704010034e-05
513,4,17.55022836560471,4.8198135526434274e-06
514,6,17.55681170148955,9.345609466903188e-07
515,8,17.55713963230113,8.869532851134342e-23
516,2,17.566302233813303,1.7454034457931663e-06
517,4,17.641380650648102,8.331297438461945e-26
518,2,17.650611499859906,1.554279250527152e-26
519,4,17.75101613098866,2.0125299895293507e-26
520,2,17.758671882364524,2.8595716064137745e-26
521,6,17.813066967501754,1.1807154455492701e-05
522,4,17.81361855159389,1.1763183921044081e-06
523,4,17.819231603245555,9.630852017951745e-25
524,2,17.841710390253184,1.27200870033626e-25
525,2,18.351653600950158,0.0007920860282759172
526,4,18.891029491864117,0.0031249206322896197
527,2,18.91579010761029,0.00041919761802307364
528,4,18.9218658727587,0.0012324815192526904
529,6,18.935480459101882,0.02021937093915892
530,4,18.96070331452205,0.004684998453332248
531,2,18.961235545490297,0.013363922336622307
532,2,18.979733217741966,0.005844446247350818
533,8,18.996296363778413,1.316987527113017e-21
534,4,19.007455296571948,0.0040152683725537645
535,6,19.026574804374548,0.002704019544631466
536,6,19.03480403208357,0.00012514830753167921
537,4,19.045510453421173,0.0012356626859642067
538,2,19.048187270822325,0.01720858447910519
539,6,19.13679507615683,0.38112080032860296
540,4,19.141517730934822,0.06721495664787935
541,2,19.158615171074473,0.004345797713760786
542,4,19.168189171753,0.190402909313696
543,2,19.17477634799991,0.09306980667344608
544,6,19.239504248969638,2.1832500117626027e-23
545,4,19.26937504946204,4.240186493250517e-24
546,2,19.29492666645291,2.9414527229617235e-24
547,4,19.32444074344511,4.338757026168617e-24
548,2,19.36244175269536,1.4657835467456075e-24
549,4,19.37345225578605,0.00011093878390713716
550,8,19.42711197848223,9.437508049299714e-23
551,5,19.439183019677102,4.881440216986721e-05
552,1,19.4391830196991,2.2796540573873885e-06
553,4,19.45588940073327,0.0002443241359891278
554,2,19.46571383469717,1.9950456538025826e-24
555,2,19.471253947849732,2.3788018136151265e-05
556,6,19.480978430739583,0.0015435074035315935
557,4,19.485656717472693,1.9133101687119328e-23
558,2,19.487480648453754,4.015027197246861e-24
559,4,19.493344803473974,6.95687003779854e-24
560,10,19.49536190492188,5.2656750395154405e-24
561,6,19.500569058363226,2.1439549677679222e-23
562,8,19.500766980901346,5.2767931596799283e-23
563,4,19.50423530119565,0.0007308654024664704
564,6,19.505523918546203,0.002021294384127219
565,8,19.51017960754939,8.371165384903189e-23
566,2,19.510755181048296,1.132801552874817e-07
567,6,19.511297121742473,1.95661025513292e-21
568,4,19.511871784419554,0.0016261399488450273
569,2,19.514290464099417,6.75496771697455e-24
570,4,19.51599332635243,9.680363743513153e-23
571,2,19.53534064880745,0.0002713123640462017
572,6,19.540920730881,4.286316369137126e-24
573,4,19.542572937223497,4.374154611296567e-05
574,4,19.54401144257264,3.537480206637109e-23
575,8,19.54981483389753,1.5398747863705853e-24
576,6,19.552227921128292,1.581160689170468e-24
577,6,19.55493278084242,7.627425205730914e-25
578,2,19.55766535349113,2.1868359369187647e-25
579,4,19.558329489361938,1.8933644777266045e-25
580,2,19.5663574884573,4.076457899315033e-26
581,6,19.57247481066247,5.595314927154493e-25
582,4,19.57623232211921,3.436768090955357e-25
583,4,19.623234450798748,2.4377002287980653e-25
584,2,19.704497140003298,1.8160148475469357e-25
585,2,19.713043219388112,0.0004914687520347792
586,4,19.720597777686805,5.428174857337508e-24
587,4,20.132665798787173,-2.5379723825826057e-25
588,2,20.13405810570947,-1.498203283972935e-26
589,4,20.312178702164374,2.0127888784306818e-05
590,6,20.316722588546554,0.00017315110739067667
591,2,20.34705919210427,1.0657598767900685e-05
592,4,20.34894557694855,8.110521683704194e-05
593,4,20.36419119435601,9.018862236242381e-25
594,2,20.36436795406172,1.2966179479146942e-25
595,6,20.372948943732695,1.3365670520844466e-25
596,8,20.373152526116655,1.7377945125710188e-25
597,4,20.391676503706435,1.7386962338933083e-25
598,6,20.39184192464046,2.315561406827336e-25
599,2,20.415044634393894,0.0005742115697157293
600,2,22.343497430270418,3.976680709354703e-06
601,2,22.527018148035495,3.3694232426172324e-27
602,4,22.53217835894452,7.036193303274526e-27
603,4,22.563433192423304,1.9488140617676458e-07
604,6,22.563752930775195,1.749411366437945e-06
605,4,23.917804583981365,3.3576212588645004e-26
606,2,23.930562698383255,3.2503827822392836e-27
607,6,23.93497030497423,6.864459385183882e-26
608,2,24.063895061900837,4.375346240462378e-27
609,4,24.070926384585164,1.0293144988683662e-26
610,6,24.087018868251846,-2.6904878098641208e-27
611,8,24.097317276131037,1.2837935540916141e-26
612,4,24.11074284556065,5.1588024924225305e-26
613,2,24.112580111147224,2.855968273454269e-26
614,6,24.248552355469542,1.7964663132827558e-26
615,4,24.303363236341454,7.012226133704706e-27
616,6,24.31006999346289,2.9455326808858193e-26
617,2,24.318752877805878,3.2000497434268434e-26
618,4,24.32450579021645,4.9943603123105375e-26
619,8,24.383897441561544,2.807267434161211e-27
620,4,24.520146313919156,5.3316210834986584e-27
621,6,24.55100539269182,1.3637185740375806e-26
622,2,24.674146595072955,5.384299788137993e-26
623,4,24.75149228628311,6.234515795262665e-27
624,4,25.442715762579553,1.0814288326316528e-26
625,2,25.512569677133456,3.6589299854023516e-27
626,4,26.148152377544875,1.4059298619389703e-07
627,6,26.359039097307686,2.310334155889635e-06
628,4,26.359823922067505,-9.417392147553874e-10
629,2,26.36470695671437,8.111533505884348e-08
630,8,26.389607187409524,5.636533919545891e-25
631,2,26.519719831150667,1.232199866759402e-07
632,4,26.532349786725717,3.047361852744353e-06
633,6,26.544072590455983,7.431123653498415e-07
634,6,26.6005785089298,5.7070267944817146e-05
635,4,26.633171828579577,3.4683932760010174e-05
636,4,26.654749585006527,1.661081919557514e-06
637,2,26.65792569266057,8.692185909374039e-06
638,2,26.834198727982823,3.660038968502111e-05
639,4,27.254887504300143,1.976687191323365e-05
640,6,27.33530977756169,8.878206823422229e-05
641,2,27.394760418027317,7.086660560436759e-06
642,4,27.439180319296042,4.072646395954825e-05
643,2,28.193313151808184,-2.410614158883047e-05
644,2,29.54595275903216,2.762460296751551e-27
645,4,29.634594538710132,-1.918060052035915e-27


==> anc/F_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,3,0.0,4.324791605133161e-37
1,2,0.0016334793083245813,6.495823511069885e-28
2,2,0.7875029544048289,0.13615412315415285
3,6,1.4303838767881984,3.7368226839641483e-25
4,4,1.430526158305085,2.293140588942411e-25
5,2,1.4306615935997655,8.135606006590394e-26
6,6,1.4582832139095814,1.443937601450189e-05
7,4,1.4594450676436281,7.894968415176158e-06
8,2,1.4601297198196335,1.4863352081531123e-06
9,2,1.4756592903250834,6.032073400003195e-25
10,4,1.4761088585238582,8.468273913126401e-25
11,8,1.5379006287657404,9.602365129386717e-25
12,6,1.5380220499760924,1.3950772100676602e-24
13,4,1.5381100658013906,4.059928371488139e-25
14,2,1.5381627607157355,8.625015292583134e-25
15,4,1.600696007247194,0.028825033367795412
16,6,1.6007654770642006,0.2097540375578632
17,6,1.6215361723570112,8.19737406957881e-23
18,4,1.6233174700037125,5.301532061117322e-23
19,6,1.6266528082753808,2.941988622536622e-23
20,8,1.6280221726344735,6.150508579326128e-23
21,4,1.6355437437735105,0.3824366093687317
22,2,1.6369028491875355,0.08013231148159128
23,4,1.6390469951456907,6.371787681757321e-22
24,2,1.6405558167597576,2.7333484389435446e-22
25,2,1.6778951962653963,0.026452540356692165
26,4,1.7098575292437204,1.8274099436121483e-24
27,6,1.7104632238064141,1.695605582954725e-24
28,2,1.7326952881196576,6.508436883455612e-25
29,4,1.7342090958787821,1.803689596226381e-24
30,4,2.139279080241863,1.0747734459882948e-24
31,2,2.1413469937991465,2.0108187983685371e-25
32,4,2.1724341016350337,5.281090558350661e-07
33,8,2.273937995707527,3.761890535168637e-22
34,6,2.2740592294594393,1.8324981282593562e-05
35,4,2.274164519016665,1.831782755791751e-07
36,2,2.2742350618165545,2.0954381300802818e-07
37,6,2.2879768513528234,1.0771023935732958e-24
38,4,2.2890864300725298,2.2758581588741965e-25
39,2,2.2897557655536787,2.057816191149887e-26
40,6,2.3771512973821416,9.467995585594798e-06
41,4,2.377271032335017,2.487545549493363e-05
42,2,2.377318777251787,3.721714386941716e-05
43,2,2.4010021656590936,0.0492930711266799
44,4,2.4191258999718457,0.07732339056850253
45,6,2.4197455005553365,0.28017717943659415
46,2,2.419940214680736,0.012564574283305487
47,4,2.421431086547983,0.02384298765746659
48,2,2.591516112622955,4.150019106395145e-25
49,4,2.5915714493032027,5.409637678870587e-25
50,4,2.666132247885841,0.006363239578755068
51,6,2.667576879030875,0.05003309542819395
52,2,2.702860974201087,0.012517069199910812
53,4,2.703530593665377,0.06175341182527515
54,4,2.7206832777053194,8.321047391324399e-24
55,2,2.7224157150087507,3.4488609619395934e-24
56,2,3.2081209064594276,0.005327412079376733
57,8,3.317986478786338,4.3144807765650046e-23
58,6,3.318110784600165,1.731270217693325e-06
59,4,3.318211586792998,6.185292950660435e-07
60,2,3.318277003032776,7.723101309726087e-08
61,10,3.4146760803328817,3.4618511664287604e-24
62,8,3.415233351419289,1.1171417814763865e-23
63,6,3.4156579164712895,3.186872289018792e-06
64,4,3.415956153684917,7.694769498828645e-07
65,2,3.4324979827437545,8.670650044797074e-25
66,4,3.4341098773752634,3.202090834670655e-23
67,2,3.437661984411747,0.002990512703973859
68,4,3.4389682778208908,0.015658377539491126
69,4,3.4549945208824937,0.00010800829957067495
70,6,3.456352779123989,0.0005343685616273846
71,2,3.4773800125161216,1.038809550194383e-05
72,4,3.477810076362374,2.0116917471768388e-07
73,6,3.4785038226362843,7.077154114321479e-08
74,8,3.4792114564366017,3.3059839934019397e-24
75,10,3.4795491680602026,1.2442988020398068e-23
76,8,3.500104309021637,5.810519390960309e-24
77,6,3.501457844365845,1.2655992950524234e-06
78,2,3.545321320138811,0.003300248867400969
79,6,3.607125703924922,5.2415124169954525e-06
80,8,3.6075879780361646,2.2051501059380578e-23
81,4,3.6460566894445776,0.0033085345351935806
82,6,3.646244828216993,0.026445073067373207
83,2,3.673625600462529,0.5231155453668864
84,4,3.8905168765242593,1.7854157670096509
85,2,3.8911141622395604,0.3519421145838386
86,6,3.945130091559463,3.690433457390532
87,4,3.9466381002793582,0.39264248460160034
88,2,4.057710333294295,6.324056297791852e-26
89,4,4.058117407850503,2.811323251627005e-25
90,6,4.058798021302991,1.4478377726707692e-25
91,10,4.110076975872218,6.893929134230013e-25
92,8,4.110602513084174,3.6551455396187614e-25
93,6,4.111016048588354,1.7249590205608394e-25
94,4,4.111314036042501,3.8122088624890305e-26
95,8,4.217071845977486,3.4074218031281547e-25
96,6,4.217216649476782,1.5135636979297902e-25
97,4,4.217314736610291,1.1134569965896662e-25
98,2,4.217371439471535,1.2051681977158185e-26
99,8,4.316208581061858,6.695261447772812e-25
100,6,4.317038091089529,1.0527128751279045e-25
101,6,4.322642619229356,3.0272665713396423e-25
102,4,4.322851379623955,1.0522747314167816e-25
103,2,4.42462679528326,9.186082571530973e-26
104,4,4.425720331401607,2.1812949196035074e-25
105,6,4.51244969230811,1.6648197799984e-25
106,8,4.512482500496603,2.581213605366445e-25
107,4,4.606478779369482,5.65964827301831e-26
108,6,4.606499720035686,1.2396979645425283e-25
109,4,4.8083387625818546,1.0972808976964225e-25
110,2,4.808527537856321,2.1328357835812868e-26
111,4,5.272309377326295,0.0008527196741843458
112,6,5.272605127864864,0.0076745947824585735
113,2,25.04247641760537,0.05257358244795126
114,4,26.926623641472133,3.601680002695048e-10
115,8,27.074546585970495,3.680751361725304e-21
116,2,27.075048480600074,0.02904141552337966
117,6,27.075439852551412,1.1035905509930961e-07
118,4,27.076106167775308,2.4801771715760253e-08
119,2,27.076517908940943,6.776751720694153e-07
120,6,27.115787636661537,6.2985517673426605e-25
121,4,27.11747447271223,1.7251860648676391e-25
122,2,27.118507912090962,7.131933910256809e-26
123,6,27.142262504158907,1.7102349442635118e-06
124,4,27.142909051422407,3.4039209373050925e-06
125,2,27.143308838930565,7.138261231142061e-06
126,2,27.185316606399283,0.0016843475995318305
127,4,27.1857272872613,0.009441385456853583
128,4,27.19030364336861,0.0003180586272850441
129,6,27.191594033244485,0.0055363512354542664
130,6,27.23048875221778,0.1553667126128767
131,4,27.233079438506323,0.018911330045813274
132,2,27.25394114362946,1.6443166013752983e-24
133,4,27.254837852937953,1.4156481100941317e-23
134,4,27.28504392272923,0.08070563537738278
135,2,27.286230509091993,0.016302342407619894
136,4,27.351998720344454,1.2514299895732723e-24
137,2,27.354923469295997,8.507661595167406e-25
138,2,27.950993362099183,0.0020736148145370638
139,2,27.952621660760286,7.232697604022694e-24
140,4,27.952788104646146,4.976834202358932e-24
141,6,27.953067233534824,6.691624233447139e-24
142,4,28.02700270912368,1.965496480373075e-09
143,4,28.101647511794155,1.0613182420128995e-26
144,2,28.10194965199615,6.145809020431573e-28
145,2,28.166114230867038,1.4161059096472892e-26
146,4,28.166744573348097,9.239921951637002e-26
147,2,28.284337687759432,0.0006959202174494671
148,2,28.799805825124764,0.0004896174603232068
149,2,29.11229913851929,4.8671828575293284e-27
150,4,29.112886809545756,6.2096310677376805e-27
151,6,29.113875938092036,5.550902333291867e-27
152,10,29.162206109924227,9.236518005849081e-27
153,8,29.1630645534499,5.158220474929433e-27
154,6,29.163746719860768,2.0789987661054222e-27
155,4,29.164242091762816,8.46275641581851e-28
156,2,29.165094603794216,1.1025527713971039e-27
157,4,29.16638729554394,3.746449073262291e-27
158,8,29.205767529578083,9.924933865153924e-27
159,6,29.20796099723077,1.135358929869964e-27
160,8,29.26803179194698,5.270123738554657e-27
161,6,29.268263316567896,2.7003949665311895e-27
162,4,29.268498806078313,1.8754625163016644e-27
163,2,29.268653380829548,9.087876990281548e-28
164,6,29.26991661500145,3.563546179990774e-27
165,4,29.27051404010028,3.11112051892531e-27
166,6,29.30009781759351,4.272093660757249e-27
167,8,29.300977414341972,4.165374093555737e-27
168,4,29.3378949065644,2.706872291528946e-27
169,6,29.338139232360504,3.005263683531507e-27
170,4,29.7287377082785,5.361150321909101e-27
171,2,29.7288481149603,3.1478394339825567e-27
172,2,30.018961811542056,8.447043260804649e-12
173,4,30.019022370147866,3.976741923732026e-11
174,6,30.019123454098448,4.0895103811310506e-11
175,8,30.01926529440253,2.1232877686353906e-27
176,4,30.103205375230715,1.807620301335629e-05
177,6,30.103215438936203,0.00016274143616610664
178,4,30.265044535477912,5.987714596761311e-06
179,6,30.265236927966328,5.422475530804381e-05
180,4,56.518474261894674,2.5789307442095414e-27
181,2,56.51874754255141,3.678817460810868e-28
182,2,56.69580473091516,-2.97503863300687e-06
183,4,58.798676225109105,1.5248080356085662e-07
184,6,58.79897728006533,1.3720338627712656e-06


==> anc/K_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,1,0.0,3.0162566730670736e-33
1,2,0.06643014156986737,0.36165608557805884
2,4,0.06693229568111292,0.728690648975683
3,2,0.09716487764819703,8.544388670413194e-21
4,6,0.193505124871308,5.409874878315159e-22
5,4,0.19363611611879605,3.0713978916849206e-22
6,6,0.668360496403352,9.081470612814592e-23
7,4,0.6684743836661937,1.565960880286767e-23
8,4,0.7385135072975118,0.09625489425257294
9,2,0.7488685742279131,0.04777135759790277
10,4,0.7786232385262792,2.0069019175312252e-22
11,8,0.7924476967832561,9.036316188629034e-23
12,6,0.7945822742068458,4.8201307178314383e-23
13,4,0.7969260787244821,5.677973031813871e-23
14,2,0.7993826766069105,6.702352561313249e-23
15,6,0.8033167168788395,7.120298008922557e-23
16,4,0.804998765142841,2.764774543283025e-23
17,2,0.8069846945433028,4.2571009026135484e-23
18,4,0.8098709417998862,3.377106019543841e-23
19,2,0.8124572757383248,1.6545066685124393e-22
20,6,0.8124775781204789,4.8886802693473393e-23
21,4,0.8156466163906089,1.0288225246334038e-22
22,2,0.81788931533913,5.0861723911414834e-23
23,6,0.8499863887044512,2.7209122309818995e-22
24,4,0.8527241227451441,3.2156634469707765e-22
25,2,0.8551892137305686,7.667033692510791e-23
26,4,0.8610773692054181,8.727153831822549e-22
27,2,0.8641070919273943,2.0627904854077163e-22
28,2,0.866573714883998,0.005731904417886458
29,2,0.8674383552673817,0.001535981947236397
30,4,0.8682546327436285,2.1497462753530554e-05
31,6,0.8698774782543524,6.104824842346697e-18
32,4,0.8700589024091414,0.009566082335990727
33,8,0.874439645096345,4.774888764269876e-21
34,6,0.8807812212735371,7.142324882877105e-21
35,6,0.8835001298933776,6.28133457534487e-20
36,10,0.8841230567934417,2.6297225322584617e-20
37,4,0.8846769441994411,0.021573103721125173
38,8,0.886835862942803,1.23579480304279e-19
39,2,0.8876665072441483,0.01899902108443857
40,4,0.8887729691446111,0.0002669584440335575
41,6,0.8893772666464201,2.861210379237536e-20
42,6,0.8894185263823147,1.0722569420107302e-20
43,4,0.891673579904932,4.428430266593029e-05
44,4,0.8917557550528272,0.0001012069779478616
45,6,0.8929340324625628,6.138667501170637e-20
46,2,0.8933905484875595,0.0056628689620538625
47,2,0.8936258007188371,0.003984301900245236
48,4,0.8948468879337952,0.0008398960406125914
49,4,0.8992465304737607,0.057948185472474066
50,8,0.8997781878720161,3.053770539954133e-20
51,2,0.9011178717686334,0.010309663451835411
52,6,0.9016776473428081,1.8875759536698804e-20
53,4,0.9035386200066569,3.07519530337287e-05
54,2,0.9068216454736557,0.0003321184462458049
55,6,0.9068537386069693,2.5730698937747424e-19
56,8,0.9070277611681377,3.710434948925514e-20
57,4,0.90957088198968,0.009652350750844627
58,2,0.9113576760614706,0.02641675859160079
59,4,0.9120073547833272,0.03714788019294687
60,6,0.9132571958499511,1.0230753376082646e-19
61,6,0.9136948447957138,2.7102681259997546e-20
62,8,0.9143439061350591,1.0889575883103911e-18
63,4,0.9144761616392998,0.001331621981623947
64,2,0.9150377201768833,5.762285718020675e-05
65,2,0.9189570424275644,0.0023215400517186636
66,4,0.9191203065540776,0.03646302376467278
67,4,0.9210938473235046,0.0011486663038257961
68,6,0.9219947544137312,5.907008611706417e-20
69,2,0.9309927043386779,0.21806731697052317
70,2,0.9313234460574904,1.6052616449782212e-19
71,4,0.9318854214500334,0.4532357595696871
72,4,0.9321911171053898,1.885618778445706e-17
73,6,0.9336707661644823,3.0782114732960156e-19
74,8,0.9358462018171849,3.299266092776858e-20
75,12,0.9455130560398857,1.0808611377319097e-20
76,10,0.9476441739529946,1.1385650463480722e-20
77,8,0.9499031728690852,3.157067868516734e-20
78,2,0.9512384554062692,1.62068352553124e-18
79,4,0.9519101715134184,0.15813247035018602
80,4,0.9521437028680566,6.8290058954380414e-18
81,6,0.9523957093535955,3.6059766072273153e-19
82,6,0.9539391335900973,1.0129250010483965e-19
83,2,0.9543224486391182,1.5330786023094233e-20
84,4,0.9546049165425075,2.3550668497804645e-20
85,8,0.9546760620429495,3.090875908398045e-20
86,6,0.955649077482235,5.728619992855221e-20
87,8,0.9566692915075237,6.322830823698907e-20
88,4,0.9584919495513304,1.5861951637838325e-20
89,4,0.960249045379328,9.177290146816456e-19
90,2,0.9609035927503555,0.11833622435018676
91,6,0.9623137510643573,3.0471236986312656e-19
92,6,0.9637437110025076,3.12451911826946e-20
93,2,0.9638549849006495,3.910861075836071e-20
94,8,0.9639550280152207,1.355479529632659e-20
95,10,0.965492744624612,2.89942225393037e-20
96,8,0.9672806532953473,3.5529426852551276e-20
97,4,0.9673172647109141,5.968487380101171e-20
98,6,0.9695574244966565,1.0497409027671345e-19
99,4,0.9705659660593255,0.17845833379215575
100,4,0.9717115661936759,1.699141215670502e-19
101,10,0.9722457660171813,8.383326566237972e-20
102,6,0.9722673106488173,1.2913803344978646e-19
103,2,0.9736938139119502,2.473021100502619e-21
104,8,0.9737410603802346,1.9551405989611718e-19
105,6,0.9750070636865757,6.371898606536146e-20
106,4,0.9757483940385328,1.4044872264129204e-18
107,2,0.9761867382685523,0.333313006524205
108,8,0.9768043783168423,5.07405702745339e-19
109,6,0.9778002952610905,3.050869846174937e-19
110,4,0.9782558490659312,6.728046805986089e-20
111,10,0.9800533585926132,2.4306915126640795e-18
112,6,0.9801547909460169,7.746294615856897e-18
113,6,0.9804797550518742,1.0153463491099614e-17
114,8,0.9805649195450314,3.4465152117714e-17
115,4,0.9807416755428449,0.5179047208075664
116,4,0.9812749068524909,2.5011390111822577e-18
117,6,0.9816143030922149,5.897890217784774e-19
118,2,0.9820142195202379,4.7016301497748927e-20
119,8,0.9820509113545768,1.1795143666056514e-18
120,6,0.9833965020908408,8.45094499670699e-20
121,4,0.9836698167432587,8.24265814994575e-20
122,4,0.9862051387900692,9.325523886763144e-21
123,2,0.9885497178505602,2.9364385460479135e-21
124,4,0.9888535966011887,1.2749203427584573e-20
125,6,0.9890164163030022,5.460102646521052e-21
126,4,0.9901461859034271,5.923659097961402e-21
127,2,0.9905564236746613,1.2526245550685297e-21
128,6,0.9915088647038601,6.3548858786198776e-21
129,4,0.9921120218850774,4.1740502004641625e-21
130,2,0.992758531607933,0.00023362152791576196
131,6,0.9938490384198531,6.126815467355905e-20
132,8,0.994071793592525,4.098838573995175e-17
133,4,0.9940853878177904,0.0012792674000874943
134,2,0.9951632039819742,2.010428274718203e-21
135,4,0.9954219136533311,4.973052454658198e-21
136,6,0.9966160580408996,8.73730929131182e-21
137,2,0.9970118457723629,1.933622163168692e-21
138,6,0.9983312084887075,1.6886928613872585e-20
139,2,0.9989411113867845,0.00827763804151498
140,4,0.9989924894236992,2.489170431412563e-18
141,8,0.9992157777767261,7.150539529740182e-20
142,2,1.0013339956103664,5.578103182300004e-20
143,4,1.001915846205634,0.0220342880409673
144,4,1.0036959502535865,2.4070621449895385e-20
145,6,1.0055246729125429,4.06409607713125e-21
146,6,1.006514437964256,2.5094537060908403e-21
147,10,1.00750385198603,2.66887573531275e-21
148,4,1.0076477526980625,1.0876292549173323e-21
149,8,1.0095092161840284,2.05411526637022e-21
150,2,1.010920797596782,6.092036541895783e-22
151,2,1.01118577259831,2.108336856577874e-22
152,4,1.0113716559793602,8.874547109474913e-22
153,6,1.0120320516871288,1.2228889316155832e-21
154,6,1.0123678616973848,1.182861938786223e-21
155,2,1.0132307208419888,6.00904945309864e-22
156,8,1.0132477512767082,7.4786324596796035e-22
157,4,1.0133386039927927,5.852357475552593e-22
158,4,1.0151817335664646,4.761681834064549e-07
159,10,1.0166131779994885,6.020523769461038e-22
160,6,1.0180016336797735,2.271409244692805e-22
161,8,1.0233875524880887,5.4545763680017025e-22
162,4,1.0294476294820925,3.248168772596206e-22
163,2,1.0295913040844198,1.7571344394908126e-22
164,8,1.031116597086907,4.196239152676814e-22
165,6,1.0318029914144518,5.264048160092965e-22
166,2,1.0329523775426424,2.842361170476019e-07
167,4,1.0331574893541529,5.693289125604345e-07
168,6,1.0340638608912514,2.5763420161146025e-22
169,8,1.0356257487421772,4.1427556048148594e-22
170,6,1.037466643407356,2.2973593196967138e-22
171,6,1.0386670746440814,4.2319754974419294e-22
172,4,1.038869579473726,1.2800029686264128e-21
173,4,1.0399008689180391,0.00015843195462330424
174,4,1.0428608878861496,0.00028884876566051814
175,6,1.0434072154833984,1.0274105105402388e-21
176,2,1.0459759474829298,0.0001779695912163069
177,8,1.046069566866663,1.6277583818899037e-19
178,4,1.046143601113613,0.00018149390295883524
179,6,1.046328457178788,2.483195668753147e-20
180,8,1.0473328806961035,6.419084783632616e-22
181,6,1.0480072677281669,3.389057495261343e-22
182,12,1.0504994401363774,1.4980847275521377e-22
183,10,1.0527141549052885,2.6923273193420043e-22
184,8,1.0550128220679653,2.1096877189318466e-22
185,6,1.0569556891521188,3.4193794389303966e-22
186,6,1.0572886888679704,9.312146008157351e-23
187,4,1.058979381910376,3.465806833488987e-22
188,10,1.063179507363543,4.97292122926979e-22
189,8,1.0650835849090754,4.68508284629629e-22
190,6,1.0653526253635164,3.2650539081102325e-22
191,4,1.0657636223425015,6.888730289150469e-07
192,2,1.0661267594631454,1.7162522166222527e-22
193,6,1.0662465885013717,2.1014941258662412e-22
194,4,1.0680558162442821,1.1155993522981032e-05
195,6,1.0687211554176201,6.418222535483902e-22
196,2,1.0698071737681403,4.721741795030861e-08
197,8,1.0703313858940646,3.566210436516919e-22
198,4,1.0716251969065524,7.673860438188806e-22
199,8,1.0746817877569583,2.316917922839771e-21
200,2,1.076603221806522,8.784223746727754e-22
201,10,1.0770315299326967,1.070486634223294e-21
202,2,1.0777437679319064,0.0002656821440878895
203,4,1.0784446992437324,0.0010382657659178684
204,2,1.083866672639033,0.035585911072725185
205,12,1.0847435538905756,5.297838380859052e-20
206,4,1.0853103089883689,0.05240811890419302
207,4,1.0877865974221095,0.008904460272338707
208,6,1.0901117769128632,1.4972018115288327e-20
209,10,1.091775777579869,1.211542360913429e-21
210,4,1.0941346608041158,0.005046500795834765
211,8,1.0961575790647657,8.857432218073226e-21
212,2,1.097869704214304,0.0002260099322098923
213,8,1.099152491087466,2.204626527050388e-21
214,6,1.100178259320728,7.0165231813921e-22
215,6,1.1019220335109594,5.710969170739353e-20
216,4,1.1024872549033944,0.0021972862445322266
217,2,1.1041082567163585,0.010243486751893068
218,4,1.1106073069755666,0.028462263847976888
219,2,1.1115782973200794,0.05687545750983685
220,6,1.1142318318147773,7.57037654162514e-17
221,4,1.1142677333043594,0.09277778546211704
222,8,1.1191703121354521,1.882909596705218e-20
223,6,1.121437639494843,1.8782360173693636e-20
224,10,1.1224734073691707,1.698730058641913e-21
225,2,1.1243182912022576,0.0007036108544471898
226,4,1.1246230807855682,0.007717045721855405
227,8,1.1264250154436013,4.5558130050915585e-21
228,6,1.1300620645995423,7.4255791760276e-21
229,4,1.13162413523753,0.0013177288138428792
230,2,1.165565493605527,0.032685514349488694
231,4,1.1676482404043327,0.0439099425216264
232,4,1.1862343893041043,0.05277914618882222
233,2,1.1925088999719264,0.012046583818880342
234,2,1.2455803414941329,7.169069070134027e-05
235,4,1.2470962042447127,0.0003856338784274288
236,6,1.249759669792411,8.269167119866211e-22
237,10,1.2670834757853982,4.5116208617614705e-20
238,2,1.2679248277428314,0.003455997325573835
239,8,1.2699422650758834,3.081649851091662e-20
240,4,1.2709743015899448,0.010778282122480616
241,6,1.2725558481168946,9.63239408497366e-21
242,4,1.2747135960502192,7.002270935964747e-07
243,8,1.287841067323825,3.2399571513441764e-22
244,6,1.2920919195406668,2.147704909357427e-22
245,8,1.310648965513451,6.76352360003444e-22
246,2,1.311260145634833,8.407450842249632e-23
247,4,1.3120834413284683,1.920307112484484e-22
248,6,1.3126695861303688,1.7281396110628683e-21
249,6,1.3134621038312844,2.766005875960371e-21
250,4,1.3137982508889081,0.0005793987917566566
251,2,1.3143748925481304,0.0006529090471020572
252,8,1.3154652283333235,2.695899800556272e-21
253,6,1.3189350375018876,2.693604344178607e-22
254,4,1.319838703375126,5.539043452187888e-06
255,8,1.3200212637403865,6.61824581701943e-22
256,6,1.3203294057346966,5.052535246169228e-22
257,2,1.3211531844139017,4.751451922165001e-23
258,4,1.321737235895739,4.1643787706717e-23
259,2,1.322169360104681,1.488560531478624e-23
260,6,1.323583853536661,1.0425620359554024e-22
261,4,1.3243725185573112,5.917969855486224e-23
262,6,1.330477203901978,5.41620496059427e-21
263,4,1.3309337598047932,1.8903345871754117e-20
264,4,1.331680132408792,0.0013718348107467247
265,12,1.333361043642185,3.4474937408352135e-21
266,10,1.335815878863741,9.479557298946157e-23
267,8,1.3374005741269457,5.916450387608222e-23
268,6,1.3380949358769385,4.371158082979447e-23
269,8,1.3383976813357776,4.9793018448423713e-23
270,4,1.3394012113359395,3.566759104354317e-23
271,6,1.3404625709478069,5.0256804421905847e-23
272,8,1.342957596473866,5.0262246239087776e-23
273,10,1.3435453399453081,8.735002857574943e-23
274,6,1.3444533837514427,1.1962354201612506e-22
275,6,1.3454165359322587,3.8122089604124927e-23
276,8,1.3474702725275165,4.24822835248161e-23
277,4,1.3476673869804472,2.4548260138257984e-23
278,2,1.349524823892125,8.064719811340754e-24
279,6,1.3501142200655067,5.035513183506526e-23
280,4,1.3513169303557788,5.604059158808121e-23
281,2,1.3544972313894732,5.5776177952380744e-24
282,10,1.3612679329065713,7.438172487657033e-23
283,8,1.3622094801421554,7.042137106898649e-23
284,2,1.3626125705285403,7.874338331550018e-07
285,4,1.3640582640655339,1.1327533107931291e-05
286,2,1.3661931426045157,9.417045755514147e-06
287,6,1.3669382008064304,5.817223540301158e-23
288,6,1.3673462103095062,1.3877054538049282e-22
289,4,1.3678606964589335,2.258352919034226e-23
290,4,1.36940460093399,-2.1279652213103275e-07
291,8,1.3817799931201762,9.04460354909134e-23
292,6,1.3826427924260543,9.795498871389475e-23
293,10,1.382857394438247,4.452275422746025e-22
294,10,1.3845173749607511,3.1770221193939084e-22
295,8,1.3845399443731594,1.2059232446890376e-22
296,6,1.3848374409900543,2.017348873171341e-22
297,4,1.3854208751425858,5.753842571035179e-23
298,8,1.3854760074293608,8.611110168042146e-23
299,6,1.3868354818740727,7.506498876479692e-23
300,6,1.3868509018723216,1.1710146006972534e-22
301,4,1.3868975453254961,1.129565093911377e-22
302,8,1.3869896502109214,1.309865950956242e-22
303,6,1.3878829916160385,1.3331338169946632e-22
304,2,1.387900186623483,5.909161110868482e-24
305,4,1.387999837208099,2.7300785861040915e-08
306,8,1.3880249531800928,3.962852593561157e-22
307,4,1.388771571208963,9.136386011980322e-23
308,6,1.3894114889221783,1.8842135290850602e-22
309,8,1.3900133304211977,2.1448891481892286e-22
310,6,1.3919240516623859,1.2656926968798644e-22
311,8,1.3929123627880244,2.6327204574701637e-22
312,10,1.3932925237787686,2.266704829269056e-22
313,10,1.3934242063379543,5.650469996167805e-22
314,4,1.393724826767425,1.2825297911455528e-06
315,6,1.3938604813279198,2.6621089560008084e-22
316,8,1.39649233886405,2.384639165305581e-22
317,4,1.3985886091362545,9.176508662146067e-23
318,6,1.399299145325017,1.1525327026675177e-22
319,6,1.3996762669135023,2.980733002670352e-22
320,4,1.4001600015508302,9.79463588301112e-23
321,2,1.400433735413344,2.969931437639198e-23
322,6,1.4018746243923488,3.7887153756098537e-22
323,2,1.4021597854301717,5.1328466519746524e-23
324,4,1.4024323891469521,5.148092550169365e-21
325,4,1.402875069753236,2.6425964741425946e-05
326,2,1.4036197274809865,9.527248347681198e-06
327,4,1.406764672370855,0.00015289413327863448
328,6,1.4083541305178642,4.325111740347506e-22
329,6,1.411425582017614,7.157243406637299e-22
330,8,1.4120465755784153,1.3745409581925394e-21
331,6,1.4138751569633996,4.541634372629248e-20
332,4,1.4143665798937946,0.0006762007882564624
333,4,1.4144190706391555,3.0899753136909113e-19
334,2,1.4144739072538641,0.00038089579574340576
335,14,1.4171641085750935,4.842814337319495e-21
336,8,1.4181628519697824,1.1830728619676267e-20
337,4,1.4191047096880993,0.010216183337840551
338,12,1.4198666750096436,1.7606764587416926e-20
339,4,1.419868268251662,5.543017282486757e-20
340,6,1.4198858919329496,4.1139683963435255e-20
341,10,1.4220056654237396,3.8557634819921635e-21
342,2,1.4220785121037807,1.7848868537903868e-20
343,10,1.4228475146054507,4.464235014482783e-19
344,2,1.4230324697032302,0.005465870913915092
345,8,1.424327074122175,2.042948371735668e-21
346,8,1.4249234762696688,2.3991080493349333e-21
347,6,1.4250883953761786,3.389940504541565e-21
348,8,1.4272419333456128,1.0854635796372967e-21
349,6,1.4292607862410023,1.9404832474982367e-21
350,4,1.4303193248446178,0.00014845772805920326
351,6,1.4307817193812298,4.1944719808048644e-21
352,8,1.4312830843221036,9.787067766116504e-17
353,2,1.4312894680323325,0.0002670130242945466
354,4,1.4313924893406238,4.805528969095338e-05
355,6,1.432699630556499,2.089391796652551e-21
356,4,1.4330697348998456,4.5572262308460384e-05
357,6,1.434409349867451,9.70318806404623e-22
358,8,1.4344455910546685,1.3943950988199196e-21
359,10,1.4400036262651383,1.1503826049810499e-21
360,8,1.4414236435314933,1.9766764211233305e-21
361,6,1.4429719821675917,2.3956613524447887e-21
362,4,1.4444926059210275,4.130602448898815e-06
363,2,1.4512245244164887,3.457207905836801e-05
364,4,1.4515001340913614,3.640375287775985e-05
365,6,1.4516864494518131,7.936288677188091e-21
366,8,1.4518425067745966,3.070819868971452e-21
367,6,1.4581462431456202,7.88430301924981e-21
368,12,1.4596604750983033,9.462708450093074e-21
369,10,1.461513791719085,9.755491882907791e-21
370,10,1.463245458466531,1.466485689480323e-20
371,4,1.4639812638653211,0.00040572824540812584
372,12,1.4641841477985054,1.410012422976266e-19
373,8,1.4645333464146688,7.352035751011192e-21
374,6,1.4652046422496596,9.631965805154848e-21
375,6,1.466278525856751,1.419579012721608e-20
376,8,1.4675805504174377,1.4418032583965078e-20
377,6,1.4733528282522457,3.091262534000301e-20
378,4,1.4760136487318505,0.010373638021591323
379,2,1.4779156049667108,0.006475071166867118
380,2,1.4830908806238767,1.0345830848769075
381,12,1.4835982965581707,9.271778951696713e-17
382,4,1.483747967375848,2.1783329239164466
383,10,1.484318644264249,3.983986519738498e-18
384,8,1.4850378485188003,2.921106031560675e-19
385,6,1.4856970256929571,2.4869590490825083e-18
386,10,1.4863377794063126,7.333835945911868e-19
387,8,1.4879981691835837,1.2479534725111488e-19
388,4,1.488677856574327,3.308831458947562e-05
389,6,1.4887088066059277,1.7798626193923886e-19
390,8,1.4893140627812045,3.945826611368473e-20
391,6,1.48945956381192,1.4671214227776433e-18
392,2,1.4894847744897106,4.4552197562621525e-05
393,10,1.4897731168734936,6.834886646895796e-20
394,4,1.4911082162964249,0.12771965332471882
395,6,1.4923739993259915,9.69385948010329e-18
396,2,1.49250794928912,0.04593421787972572
397,8,1.4940915575876943,5.157844116377089e-19
398,2,1.497829045972594,0.4409020925972644
399,4,1.498959079152769,0.7208167272349031
400,6,1.501425285076948,8.076954808147696e-19
401,8,1.5023338321950632,4.646755768527247e-18
402,4,1.5024303616229417,0.03130276524380738
403,10,1.5047874395612553,1.0084062671643019e-19
404,4,1.5063841031650327,0.00328159016210859
405,2,1.5067707619909925,0.027228877608730623
406,6,1.5074456573838688,1.424949953107752e-19
407,2,1.508188982901629,3.765343797907682e-20
408,8,1.5103909419194679,8.096257619457486e-20
409,4,1.5112377617577977,0.03244023158479996
410,6,1.5140823813642328,2.886831287175543e-20
411,12,1.514303772140238,3.24067812964165e-20
412,2,1.518085176427121,0.00015512607887857983
413,4,1.5190938646328505,0.00017999185093128087
414,10,1.5207461723499591,1.1143951569659263e-20
415,8,1.5238074121168665,3.520370254921855e-21
416,6,1.5257509012766377,1.8488283723819643e-21
417,4,1.5277847320772935,8.832025875558622e-05
418,2,1.5294177615677427,8.302657332266282e-05
419,8,1.5338591510769675,1.813426265439665e-21
420,6,1.5370090296100898,1.09138834739321e-21
421,4,1.541370677719783,1.2698075697351209e-05
422,6,1.543675717950805,1.0526776153732437e-21
423,2,1.5487680537506776,2.439226136888091e-22
424,4,1.5488325407065986,4.173907203810821e-22
425,4,1.5527346386951422,0.00013686242774896715
426,2,1.5528233693945594,1.7255660496601125e-05
427,4,1.5546883765688335,9.595963561587435e-22
428,6,1.5552012606434573,3.3975189670044404e-22
429,10,1.5574395489941253,5.130361718034637e-22
430,8,1.5587029576021223,4.787391486722853e-22
431,2,1.5660507579607383,1.6136432649642927e-21
432,2,1.5662198590134722,3.876555567860098e-06
433,4,1.5664045262195714,2.0583189284477306e-05
434,6,1.5667122678855776,1.0225833095028e-21
435,4,1.5862011452260276,0.018379890042637084
436,2,1.5866099469689061,0.007911239844603714
437,4,1.5928909802590852,6.832462810006587e-05
438,2,1.5959377860398263,0.0043956319320118085
439,4,1.5987269342980426,0.03444069545019503
440,2,1.6020557582831998,0.013623989851811078
441,4,1.6079227354512113,2.4862433228872475e-21
442,2,1.6328375564411317,5.543078822663646e-05
443,4,1.6329447975472249,1.797277593445906e-05
444,2,1.6479913289296064,1.4840516289626476e-22
445,8,1.6526022086075045,9.767787001888843e-23
446,6,1.6528978388907944,4.9696414133195843e-23
447,4,1.6531857308938243,1.179611091279173e-22
448,2,1.6533906691150833,2.2591106186864098e-23
449,2,1.6617350783335496,2.1842551918925977e-23
450,6,1.6618056810741564,7.941395097132918e-23
451,4,1.6622013266877502,2.7968955375380566e-23
452,6,1.6634443918826491,1.304203530528711e-22
453,8,1.663855823982317,1.6145840547203888e-22
454,6,1.6672786406356863,1.3006050038702141e-22
455,4,1.6678407522887255,2.965625199140107e-07
456,4,1.6694714808609206,4.535801938313089e-23
457,4,1.6863616833155675,6.67666996326027e-22
458,6,1.6874456638449828,1.6938159873813617e-21
459,4,1.6922788140210514,0.008994451904442704
460,2,1.6925688678585402,0.0042561745862219075
461,2,1.6938180355205077,7.236611545144525e-21
462,4,1.6939743916823318,1.869119325029116e-20
463,6,1.694235500442801,5.77138508835526e-21
464,2,1.706197978198361,1.1850263523630012e-22
465,4,1.7065544562746027,7.805997001022129e-23
466,2,1.7070029926798043,5.713249763122668e-23
467,2,1.7098311075197898,3.9197113744102036e-08
468,4,1.7102931590981143,2.3630393195513009e-07
469,6,1.7110091791608966,9.021946893359e-23
470,8,1.7127186433932593,4.7357180803628175e-23
471,6,1.7134468560911955,2.8923614222922175e-23
472,4,1.7146038692654884,4.98519234377783e-23
473,2,1.7155062945186046,3.632730371440113e-23
474,6,1.723023159525269,1.5242870250719966e-22
475,4,1.726242701687056,5.568755971755168e-22
476,10,1.7271147081551135,9.09252958643468e-22
477,8,1.7272426398865264,1.4422686007176304e-21
478,6,1.7274554856485338,1.3457213939381065e-22
479,4,1.7276977034581478,1.6608833165130348e-06
480,4,1.7293297111631318,0.0006218376063926762
481,2,1.7302625344598255,0.0003704948855642908
482,6,1.7337963133152243,4.248564186241608e-22
483,4,1.735413784251591,5.183747738973741e-06
484,6,1.7476777235617647,3.5889133849466975e-23
485,6,1.748130171719481,5.662837659136512e-23
486,8,1.7482493956578082,2.1797893108815035e-22
487,4,1.7484446833847187,2.631720140009188e-06
488,2,1.7490297074255068,1.2718167739628033e-06
489,8,1.7491910042455174,2.273467533569369e-22
490,6,1.7492817214647403,1.6091991935986288e-22
491,4,1.7497026014523271,6.039617294191999e-09
492,2,1.7498533399159442,1.1395342771887588e-07
493,2,1.7501676576360978,1.3788283676980785e-23
494,6,1.7527405187694285,7.20421540288235e-24
495,4,1.752928784261826,1.367617916621674e-23
496,4,1.75441343115358,8.18164476652735e-24
497,6,1.7545607833852728,1.9638557269537438e-23
498,2,1.7547100125295856,2.199195861377615e-23
499,2,1.7607555416803962,9.06802477050713e-24
500,4,1.7619950868137266,5.1200867679309186e-24
501,4,1.7626551701399649,1.2558185188721314e-23
502,6,1.762886668641272,6.789940439708268e-24
503,4,1.766897076244618,1.6634388811498588e-23
504,4,1.771678604965814,2.907592608635185e-23
505,4,1.7734913161164059,9.981983129932972e-07
506,8,1.773565593055082,2.328192938688499e-22
507,2,1.7738036078288815,2.317398360788593e-23
508,6,1.7740449429483078,1.5243829323754424e-23
509,4,1.7745469168887666,4.8116950645859484e-23
510,6,1.7749433877610272,1.3291656072923754e-22
511,2,1.7749479177092553,4.24203874866587e-21
512,2,1.7749956716694442,2.6576398412485836e-06
513,4,1.7755425896950783,3.0298964849924536e-06
514,2,1.7760745361641739,3.861593813054767e-23
515,2,1.7794177623350151,0.00014823863199594147
516,4,1.7799707374020954,0.00044321465293451753
517,2,1.7816140167205958,1.2292281056792584e-07
518,4,1.7818968318067618,4.181932720116604e-07
519,6,1.782372840055018,2.018795248584717e-22
520,8,1.7842947692638518,2.890768388772799e-22
521,6,1.7850108969774965,8.84191544081042e-22
522,10,1.7854110266176804,3.1427428866132662e-21
523,4,1.7858693411908462,0.00025830562374041686
524,8,1.7859936439820103,1.1584919931058416e-20
525,4,1.7860436139227431,6.160469580632424e-21
526,6,1.7865972932291925,9.31952552492584e-22
527,6,1.7872613385560499,6.473013078330436e-22
528,4,1.78759106669645,4.918131829774503e-06
529,2,1.788548302008735,0.0002161810510353463
530,6,1.791139479395497,9.315299511963103e-23
531,4,1.7935003120483088,5.695952233275831e-05
532,2,1.7941285405422605,3.026332336124261e-06
533,4,1.7964696459599736,7.4358185515398786e-06
534,6,1.8019932278618853,2.0045279337074865e-22
535,4,1.8025725350091761,3.8043254362656275e-06
536,2,1.8031226177575945,1.7671468872593224e-06
537,8,1.80451409434977,5.981318299701869e-23
538,4,1.8048730213438375,4.176663788230231e-23
539,6,1.8055324392544208,1.2390166909395695e-22
540,6,1.8055650974633863,3.6080846751844004e-23
541,4,1.8060082339709425,8.55169097631026e-06
542,2,1.8061163381250935,1.146975138888239e-05
543,6,1.815351820179103,3.2532860965975224e-22
544,8,1.8155569627067507,1.752745182291846e-20
545,2,1.8156374296703461,1.6666834737934203e-05
546,4,1.8158753224830662,1.494345249714381e-05
547,6,1.8161598116067807,5.066547176198208e-22
548,8,1.8166353674747597,8.629854547376798e-23
549,6,1.81666002093732,4.628932428980938e-23
550,4,1.8167270648632439,4.6343894864140156e-23
551,2,1.8171068025037584,1.0690074854096164e-23
552,8,1.8192952843645571,1.2490379852172179e-22
553,2,1.8205726327192906,5.71169665234585e-06
554,10,1.8228061116085428,7.590706844217545e-23
555,8,1.823149871196506,7.672561402069193e-23
556,6,1.823444357543849,3.966913991704587e-23
557,4,1.8236720795766814,1.4852752685051484e-22
558,4,1.8259033207813218,1.5850321701110127e-06
559,6,1.8260660587786788,4.092295111420239e-22
560,8,1.8270549625228796,2.8397863745007735e-22
561,2,1.8283846183104515,0.00014308246878892667
562,6,1.8284233933115956,4.561198179494642e-19
563,4,1.8289906656249286,0.0005429326890181357
564,4,1.8312417440388344,3.6129323236683736e-05
565,6,1.832589159060717,2.4363982813914454e-20
566,2,1.8326358352051102,4.4389578473348614e-05
567,6,1.8349646866063267,4.367391794596655e-21
568,4,1.8373454087748087,0.00681392103231412
569,2,1.8377109592879606,0.0057038828723395
570,4,1.838937271747909,9.377269843953504e-20
571,4,1.839123706656892,0.0034220285964972784
572,6,1.84004209472198,3.317581934440716e-20
573,2,1.8405315363456793,0.0005082330067236954
574,4,1.8428287337920892,0.0012472297783820974
575,2,1.8430274500154837,2.6552146349928685e-20
576,2,1.8432500327074877,0.00021161491128283887
577,4,1.8433121593616306,6.103222456314284e-19
578,6,1.8435966872926883,1.1829045644205807e-20
579,4,1.8447920804995874,0.0014330476506143066
580,12,1.8463084210461602,7.708479998148573e-22
581,8,1.848217754156508,4.0147988425615845e-22
582,6,1.848329823699146,1.75930655040275e-22
583,10,1.8489251918928176,6.014796994605395e-23
584,8,1.8489693378835454,5.895738650551862e-23
585,6,1.8498378424748125,7.171854827839588e-23
586,6,1.850485229398032,9.060712040168199e-23
587,8,1.8513448438634441,8.113630294870883e-23
588,2,1.8524776746098723,0.00013534578030299316
589,4,1.8525564203333715,1.2484648465069002e-06
590,4,1.853106429345985,9.819405009648766e-06
591,6,1.853436572329656,1.865234338436109e-22
592,2,1.85459509496377,7.295753590898269e-08
593,6,1.854800515104671,1.8732118889923277e-22
594,4,1.8565631697126719,2.6763831688564116e-20
595,4,1.8567031246479928,8.676534611030216e-05
596,4,1.8572101968379684,5.960800199900129e-22
597,6,1.8575521041126422,1.432742975419753e-22
598,2,1.8576788352119138,6.019774236751896e-23
599,6,1.8579904101042075,1.6810413844320747e-23
600,8,1.859128052897404,2.114494975655777e-23
601,2,1.860268730079497,4.448447054163058e-23
602,4,1.8602995712974462,3.631058229351983e-23
603,6,1.8619461489631703,1.7700520168714503e-23
604,2,1.8627579827102636,2.7663530351009817e-23
605,4,1.8634074938318008,1.2892909267045144e-23
606,10,1.8636394812251638,9.39623921116172e-24
607,8,1.864829051938159,6.230360769859045e-24
608,4,1.8665212378325577,2.5380741443971413e-23
609,6,1.8675376819870735,9.327990752525096e-24
610,2,1.8677126856355244,3.0757755648896957e-23
611,4,1.8680184940453728,1.853772229645587e-23
612,10,1.871100295146448,2.2425619059983187e-23
613,8,1.8723300660259383,1.6257422126273478e-22
614,6,1.872559617230877,9.453288950291908e-21
615,4,1.872594121944303,3.551310743333999e-06
616,4,1.875159752084869,0.00023962089642415915
617,6,1.8764871966154715,1.5005948416279405e-22
618,6,1.8776112071886928,8.401299327348233e-23
619,12,1.8777283435813388,6.6178640448111e-23
620,10,1.87854435839904,6.80032743399965e-22
621,4,1.8789454819725506,2.8464276383393596e-06
622,2,1.879066519705475,1.4724613974532044e-22
623,4,1.8792067881882986,2.0330045222841685e-22
624,8,1.8796219101601537,6.210382101198262e-22
625,8,1.8800675340345379,7.134674987191082e-23
626,2,1.880817687314675,0.0002005092977876157
627,6,1.8809396499639206,1.346669880529858e-19
628,6,1.8834030897641014,7.054993309733155e-23
629,4,1.8847189040826606,2.2928549740630802e-23
630,2,1.8877128929631226,2.121667285299412e-23
631,8,1.8894489402193813,9.258578432846347e-24
632,4,1.8894819807981094,5.941540906859977e-23
633,2,1.88952583591265,3.395878400993983e-23
634,6,1.8896384513966495,2.173855221780026e-23
635,4,1.8899185572913666,1.6109500612835578e-22
636,8,1.8901658567898494,3.397844620268707e-22
637,2,1.8905945938269042,2.8703396748721e-05
638,4,1.8933205980218872,0.00011281554620654055
639,6,1.8961256723764564,4.498429354035522e-23
640,12,1.8989747874162504,9.875668376624174e-24
641,8,1.9035656501895346,5.645162135928075e-24
642,10,1.9047367733413694,4.5342884924831025e-24
643,8,1.906571232301303,7.370541959740313e-24
644,10,1.9070166264252748,6.83974962958939e-24
645,2,1.9073821052294306,2.2306742580576307e-24
646,10,1.9105233743565577,1.66329932323208e-24
647,4,1.910568546750028,1.6245291689593196e-24
648,2,1.9110623710347454,4.853143310708027e-26
649,8,1.9121274411153308,2.199974399023054e-24
650,4,1.912406761911143,3.2892823684443906e-24
651,6,1.9133938549077811,1.0624236827451198e-24
652,6,1.9140510421482304,1.9434355028684314e-24
653,6,1.9141535052995096,1.6963024617274087e-24
654,4,1.9146275667011423,1.290566840611698e-24
655,2,1.9175004326126555,1.6007666609198148e-23
656,8,1.9178965534533745,2.078689437701525e-24
657,10,1.922591391093306,1.6274623432597888e-24
658,8,1.9232184340877438,3.917255180319179e-24
659,6,1.9250780535211334,5.513709567633037e-24
660,4,1.92675951076626,1.1026162763836787e-07
661,2,1.9279647508308244,9.820806071027541e-08
662,4,1.9352832678147251,9.511837739483769e-25
663,6,1.935610991025328,-3.4728585610561262e-25
664,6,1.938508647866911,1.5613330368273775e-24
665,4,1.9397375539368795,8.093167562271845e-25
666,8,1.9402729534353966,-6.607283077331781e-25
667,8,1.9411316301662964,8.95512745302546e-25
668,6,1.9416039330219519,7.5675991442269585e-25
669,4,1.9423120454198397,1.9303751367379864e-24
670,10,1.9424462238340539,2.175372101369628e-25
671,6,1.9428116706354785,1.641173674227285e-26
672,8,1.9451687873045103,1.144189990411243e-24
673,6,1.946161442925586,7.731594109982159e-25
674,4,1.9467254726524743,3.033500683846561e-25
675,2,1.9468814240799475,-1.1176902045545007e-25
676,4,1.9523617539658744,1.61723379439958e-08
677,6,1.9525162677994103,1.5956562388739857e-24
678,6,1.9546996033927826,9.394099862315053e-24
679,8,1.9548248317122443,-5.091761421556596e-25
680,2,1.9565741443533398,2.955723267919802e-24
681,4,1.9566916298745127,5.326982986303597e-25
682,2,1.9579927683843152,1.787088756187016e-24
683,6,1.9581701964942795,-2.956228406237429e-25
684,10,1.9587422372553647,-9.978326884539131e-25
685,4,1.9609990213979245,1.120662850637402e-24
686,8,1.9643154098147306,-2.8950279465515897e-25
687,2,1.9647921497743255,2.181496338486465e-24
688,4,1.9655312426220917,8.044845562840517e-24
689,4,1.9656699147149084,2.98529547110707e-07
690,2,1.9658576345460688,1.5670367512114818e-08
691,6,1.967293146000543,1.535633308283292e-24
692,4,1.9691400363122966,1.0549036974391756e-24
693,10,1.970062984362471,8.122698927925944e-24
694,2,1.9705292594638877,1.6224888786851655e-24
695,8,1.9709876024805908,7.867249662918371e-24
696,8,1.9815718238244244,2.4862977361419047e-24
697,6,1.9828938898286879,1.7052728261650283e-24
698,2,1.986017230875973,1.0168731507655903e-24
699,4,1.989755706149026,2.0077316267388558e-24
700,6,1.9930001733654308,8.655256212290899e-25
701,2,1.994015642869158,1.3138067799978588e-24
702,4,1.9975928145724993,1.6445710302145303e-24
703,4,2.004760783258689,-2.181891541126309e-06
704,2,2.011272054892288,-6.672987869043595e-07
705,2,2.0132927394793114,4.698673240988394e-24
706,6,2.0457805152789206,1.0154299473151365e-23
707,8,2.0485901724579207,4.565458821463365e-24
708,8,2.0501601226048933,6.889198047138975e-24
709,6,2.0502061429450578,1.6743117401729974e-24
710,4,2.0502377437197765,5.4663718592234005e-24
711,2,2.0502561968927466,5.97784265625244e-24
712,2,2.0812342155483066,0.0015824863654894455
713,4,2.0816864917617295,0.0031534907501005374
714,6,2.083399044143789,1.0256051784682629e-20
715,4,2.0834579102167936,1.2887881139080771e-20
716,2,2.11006158816906,5.982659484561096e-23
717,6,2.110674638664591,4.080830839180146e-23
718,4,2.1118509507033423,4.237631597444132e-06
719,6,2.1119148237478385,4.323040651760257e-22
720,4,2.111977267491511,9.453144465189984e-22
721,2,2.1183542044329897,0.00026623488697827095
722,4,2.119040074537793,0.0005646383023102152
723,4,2.132030208157971,8.543157819565585e-11
724,6,2.132052773860778,9.826949012440725e-24
725,8,2.132084945609108,1.298309311630655e-23
726,10,2.1321270941140256,7.553977342563097e-24
727,2,2.138309901400703,5.2237810029910474e-08
728,4,2.1383101393919333,5.379029753024035e-08
729,6,2.1383170310078867,9.27547519493187e-21
730,8,2.1383750790007525,2.961082533684557e-22
731,6,2.13935019220321,1.135161064391687e-23
732,4,2.139757472868382,2.1492450101385836e-08
733,6,2.147896200900732,4.6569405469827776e-23
734,4,2.1480416733072616,5.564342140223587e-07
735,2,2.148129097358833,1.0810962810345185e-07
736,8,2.1614716617524437,1.1240313519197026e-23
737,6,2.1616342036393235,5.5991413644486366e-24
738,2,2.1685077444053604,5.1289582201627636e-24
739,4,2.1685116202060044,6.611305601674328e-24
740,8,2.1685122162799644,1.0445370426422504e-23
741,6,2.168514662425764,1.436844607164368e-23
742,2,2.1747013090260907,0.00014121761719767671
743,4,2.174784038830012,0.0002624110217775891
744,6,2.181280577557459,4.245688811568175e-23
745,4,2.1813655722780823,1.7215623652847386e-23
746,4,2.186434865376441,1.7864123463678425e-07
747,6,2.1865412536840267,1.857340095959941e-22
748,6,2.1976917243441676,4.466062961113985e-23
749,8,2.1980292931049235,5.828340292518637e-23
750,6,2.2014762087400186,2.9124869181144045e-22
751,4,2.2016030072289823,1.922308733968173e-22
752,2,2.203737463830521,9.304955357747428e-23
753,4,2.20376330835677,5.1429135708215444e-23
754,6,2.203796362514254,7.579154449952858e-23
755,8,2.203823248448657,9.36382733883102e-23
756,4,2.2070674679058584,0.0020407292988617897
757,2,2.2072921503377074,0.0010056153600874148
758,12,2.2097184627182287,3.6620308240885366e-22
759,10,2.209890318248881,6.509065376404932e-23
760,8,2.210045751165808,2.446552242816802e-23
761,6,2.21017679258307,6.699456445344219e-23
762,8,2.2108658382727526,8.260871568054013e-23
763,6,2.2111419741656846,1.023370596348473e-21
764,6,2.2202373027007525,3.091923134737495e-23
765,4,2.2203196030521894,2.297042317015653e-23
766,4,2.2247590009709484,3.789721267432211e-24
767,4,2.2256251313339135,2.59057688638337e-24
768,2,2.2256337916282973,1.152798669129012e-24
769,10,2.2437021434581084,5.632886246900967e-24
770,8,2.2439168384224786,1.9110165770820988e-24
771,6,2.2440915443178255,2.4108487954494323e-24
772,4,2.2442208229140306,1.1395241107643038e-24
773,6,2.252238907555693,3.739590227747198e-24
774,4,2.2522917495610955,1.318947789260891e-24
775,8,2.2574860670382577,1.8504607400661515e-24
776,10,2.257493345668081,3.672132694748995e-24
777,2,2.2605879390008567,3.411194826741589e-25
778,4,2.2611618963736646,3.604225245083759e-24
779,6,2.2621035179604405,2.2262475306352207e-24
780,2,2.263239511627944,4.261397001276563e-25
781,8,2.263388137688935,4.241041961541266e-25
782,4,2.263867105280042,2.41280495623904e-25
783,6,2.264666651356947,3.74136464459877e-25
784,2,2.2772394005149863,3.1169838249530706e-24
785,6,2.293577590091786,9.813572165067191e-25
786,8,2.2937901819357194,-5.904223020323655e-25
787,6,2.295140244799768,2.4959659797571153e-24
788,4,2.2957574369193026,1.5819343376415067e-24
789,12,2.307363658997815,1.1340731862585296e-24
790,10,2.308010139292378,6.4028244644563395e-25
791,10,2.3086265315356513,8.851417491787351e-25
792,6,2.3087412673930885,5.025143003078917e-25
793,4,2.308834925072233,8.763213129608599e-26
794,8,2.308875123687585,1.6632806489221263e-26
795,8,2.308979525028235,9.616085939073312e-25
796,2,2.309464953120596,-1.8456621090039025e-26
797,6,2.3099734930257227,1.4957714664580937e-24
798,4,2.3106126006755403,5.174939695058235e-25
799,4,2.3121996071331523,6.248635048406721e-26
800,6,2.3122027004809524,-2.8112610790505436e-25
801,2,2.3122850398641503,4.024116995358237e-25
802,4,2.316242088881154,6.51375646826005e-25
803,8,2.3194483992326695,1.6145091408083772e-25
804,6,2.319770464774706,1.2199661541507467e-24
805,4,2.3207949187466284,2.0371374415875216e-24
806,2,2.321111194544187,4.024386339604051e-25
807,8,2.3211334174345666,6.755779328907011e-25
808,10,2.3254688765986202,-1.1745954642537179e-24
809,6,2.327449588912714,-1.690378527563669e-25
810,8,2.328495688879684,1.1592161480037255e-25
811,2,2.3296710353116623,1.5839928929689294e-25
812,4,2.3299211274877507,1.6336492734764341e-25
813,6,2.330429280798967,5.300912611083424e-25
814,4,2.331011579967594,1.322867388758171e-24
815,4,2.354371547869164,1.1418231940006418e-25
816,6,2.355014958951415,1.8998391136101425e-24
817,2,2.3589330686498897,7.214972231808534e-24
818,8,2.374604768373729,1.1190219675413653e-24
819,6,2.3771076266705222,1.1822531150326563e-24
820,10,2.377622142894211,1.0065709697053236e-24
821,6,2.379507888304488,-4.722364634377932e-25
822,4,2.3795697776284896,6.9990192613161995e-25
823,8,2.37960750644595,1.702488313622289e-24
824,8,2.380538491296079,5.469578493629516e-25
825,10,2.3832364461607085,6.603984456128443e-25
826,8,2.3836316691788397,5.912573495370816e-26
827,6,2.3846943188199248,1.7758491379311174e-25
828,4,2.3861872762626035,1.894376093456088e-24
829,2,2.3872202392017243,2.8696096119959627e-25
830,2,2.394811268100284,6.922782407672257e-25
831,10,2.396646605679962,1.0918768125601613e-24
832,6,2.3980731276085407,4.778051628682848e-27
833,8,2.400343643964675,1.3547392198465611e-24
834,8,2.4021958455817867,-2.0698780620281365e-26
835,6,2.4127559870294135,1.2345158307843025e-24
836,4,2.4152961766227463,2.7738646588433397e-25
837,4,2.4174911290206182,3.3487073033809463e-25
838,2,2.4178516527555303,2.1988998266063968e-24
839,6,2.4195994250210333,1.3222147485663018e-24
840,4,2.423294924308493,8.93464027177822e-25
841,2,2.424488146473095,8.741614201681349e-25
842,6,2.4352538379447424,1.5746706025602763e-24
843,4,2.441232056126637,2.091853747270983e-24
844,8,2.45985834877672,6.922103297109008e-24
845,4,2.4606086058480514,1.4799734342775476e-24
846,6,2.4616724556061627,1.4034777229005044e-24
847,2,2.4630833654890694,2.759169445443452e-24
848,2,2.479925722499729,1.0124918159103597e-05
849,4,2.481433000077459,5.837602123823918e-05
850,6,2.48422738719637,6.408098121700038e-23
851,2,2.506439064094934,4.302210939711739e-06
852,4,2.5094626589251448,7.93922823774556e-05
853,2,2.544579550956769,3.600099184999685e-23
854,4,2.5461752997717895,1.413695367224305e-22
855,2,2.553561290177413,1.635699222851886e-21
856,4,2.554371703126435,8.581764609263786e-21
857,4,2.5557987220910263,4.839625304750099e-20
858,6,2.555945004713635,6.920144088219328e-21
859,2,2.5566848005018983,0.008082136472659844
860,4,2.5571321631972523,0.01595976442544786
861,8,2.5582176639187537,4.6659040261075865e-21
862,6,2.5603018855450728,3.290040278692461e-22
863,2,2.5629948811696295,3.9121141122652346e-22
864,4,2.564344608401143,1.3847877615687384e-22
865,2,2.567399254860902,1.5495013549808163e-22
866,4,2.5680651846049614,3.9930362833237113e-22
867,6,2.5698385816787095,2.9742946666274534e-22
868,4,2.573399617716518,8.12438772603103e-23
869,4,2.5826056374720565,5.368996947640485e-23
870,2,2.5842161105171044,2.8905388920881276e-06
871,4,2.5856889310804263,1.4870508051032813e-05
872,6,2.5859748747957383,2.1086443510048217e-22
873,6,2.5885205353488345,4.8631457804652975e-23
874,2,2.5895394036010657,7.429047358380786e-23
875,2,2.598464868897281,0.0001862240791275588
876,4,2.601679163275435,0.00041949151729316026
877,2,2.6130311455082165,5.425934601549161e-23
878,10,2.630244041192441,9.131690291560282e-24
879,8,2.6303561642064324,7.837663202680513e-24
880,6,2.63044352198267,8.536121130378048e-24
881,4,2.6305059829484208,6.78133791276322e-24
882,6,2.638265062721757,8.814018260074429e-24
883,2,2.63836544036576,1.857794583753949e-24
884,4,2.6384713339959944,8.125439034029908e-24
885,4,2.6391361794660497,4.2947134497436056e-24
886,2,2.6572590419414155,0.00022541061084039308
887,4,2.657582589629328,0.0004291460867362875
888,4,2.6590814944881913,1.2690776864512538e-07
889,2,2.6591332146857667,1.9552349060917515e-08
890,6,2.65922799435225,2.0777439537599413e-22
891,8,2.65992809785007,2.005038927986044e-23
892,2,2.6607139401786526,2.548946940882692e-23
893,4,2.660874508317761,-1.2211583311200784e-09
894,6,2.6617966879051664,2.980634047697874e-23
895,6,2.663123632102952,1.5823002894323723e-24
896,4,2.663149969550659,1.2755376401023522e-23
897,2,2.6632058049785883,3.7036470253914605e-24
898,4,2.6641532066850004,2.102537872684332e-08
899,6,2.664964768938603,2.5732305280113e-23
900,8,2.665987664108229,3.9141216626649863e-23
901,4,2.666470719470226,7.250559952781423e-24
902,6,2.6666020965657253,1.0515078866614423e-23
903,10,2.667349508501161,7.646741359385745e-24
904,6,2.6802771444243945,5.936513079141035e-24
905,4,2.6815030557626187,2.490232447451045e-07
906,2,2.6822621919225185,4.2652805574344916e-08
907,6,2.6877222244825134,2.801667723131103e-24
908,4,2.6877893894723,8.792354323232498e-25
909,6,2.696121527711739,9.699324502145286e-24
910,8,2.699322399158177,1.4371261149629002e-23
911,10,2.703839672338745,4.02354267655667e-24
912,8,2.7039378553859024,1.6017367564441475e-24
913,4,2.7104614911313547,0.00012668224808564546
914,2,2.7125973702005695,6.099947649223043e-05
915,8,2.7129125689821194,1.0466689651654084e-20
916,6,2.713027478729259,4.584882691747754e-21
917,4,2.7319205518518856,8.498054498996314e-07
918,6,2.7324077134685467,1.6026452391676934e-22
919,4,2.747912122109028,7.922002050833237e-25
920,2,2.747915143807518,8.769796842776843e-25
921,8,2.7492626732262124,5.14876160761944e-24
922,6,2.7504148232842454,2.47802340976455e-24
923,6,2.760136362342564,1.3739529293007353e-22
924,4,2.7605299994737607,2.722187289993025e-06
925,2,2.761550694980656,5.114226370511976e-07
926,2,2.767372182032318,1.7900246707464285e-24
927,2,2.7711186690265777,4.596284153199422e-06
928,4,2.7711284958667193,5.796886511149471e-06
929,2,2.7956019956848195,5.8642299082235396e-05
930,4,2.7960115264577325,0.00014348219495903354
931,8,2.7984867604419605,9.249381636245455e-22
932,6,2.799761369693215,1.5234800424061156e-22
933,4,2.8008703348262998,3.8815794010024254e-06
934,2,2.801685724517597,2.209906593338123e-06
935,8,2.8427305615789464,1.0882629636396415e-23
936,4,2.8440651902450327,9.897788789677907e-07
937,6,2.848116536574935,5.7286921833157364e-24
938,6,2.850758822648004,1.970900835786445e-24
939,2,2.8717451742315916,4.2197375194986917e-07
940,4,2.8717640438158014,1.7583871157230901e-06
941,6,2.9027095444248516,3.935434636862531e-24
942,4,2.9052679048472783,3.596419792816158e-07
943,4,2.948682292711169,0.0009114452102811056
944,2,2.9563793593111996,0.000458017634644062
945,2,3.07762874087814,0.0003587607839741713
946,4,3.081244474710502,1.0140403786269288e-07
947,6,3.0820835653239556,1.0020131511496374e-21
948,8,3.0834353829225165,1.9945976273288554e-21
949,4,3.0838322928710795,0.0007084460118044561
950,10,3.085892918443278,4.366205509503202e-22
951,2,3.0862956999417293,7.614767867000933e-07
952,4,3.0866669713064994,9.944121398605432e-06
953,6,3.0872479354007965,1.1291934651922695e-21
954,8,3.0881659249483846,1.7395201848983454e-21
955,6,3.0980932822370733,1.6062165889081091e-21
956,4,3.0982121919953443,6.469887657703555e-07
957,6,3.117125693654657,6.361406671296086e-24
958,4,3.118595747098311,1.996070807408278e-08
959,2,3.1195019004193227,3.371491857999799e-09
960,6,3.1728289381014747,4.210504704333729e-24
961,8,3.177419524046968,5.474957190363756e-24
962,4,3.185774115317713,2.6585582155809185e-06
963,6,3.187112400340766,6.28901424890902e-23
964,8,3.1921707617892707,4.204936690313065e-24
965,6,3.1937797913694794,2.855226057777677e-24
966,4,3.2037613953585833,0.00011584691066334501
967,2,3.2050762377673436,4.6790346839949655e-05
968,4,3.2209897755335533,8.444262351330916e-05
969,2,3.2213350875414335,5.120399886109733e-05
970,2,3.538963152469819,1.0314993243370715e-26
971,4,3.5409321069879525,-4.2725469658975274e-26
972,6,3.5439987220961484,3.6015378192165426e-26
973,6,3.625326542509015,7.266371216347005e-26
974,4,3.625422618146331,2.1614131231955636e-26
975,2,3.6494144161146096,2.599371507029799e-26
976,4,3.653844151345652,-1.1677504643398021e-25
977,2,3.7006910091347436,1.4501466184706568e-24
978,4,11.23768738144986,0.0019285128631447426
979,4,11.292254238520059,1.3070152080214808e-24
980,8,11.294533911797089,2.0722158118402152e-24
981,6,11.295752224069474,2.3770173944772982e-24
982,4,11.296983725385076,2.231293862138019e-24
983,6,11.297858813397738,1.3624701631195152e-24
984,2,11.298461973676353,8.749496184517283e-25
985,4,11.29855337699064,2.1069792418491083e-24
986,2,11.304687880340111,6.570155226460962e-25
987,2,11.343913168036579,0.0008771874567667908
988,6,11.350402294740661,2.1073876759427992e-22
989,2,11.351688529903413,7.971532668341092e-24
990,4,11.352094041482701,1.64281494910975e-23
991,2,11.376710731321168,0.0005665291646149806
992,8,11.376847767439926,1.2570513688901198e-17
993,4,11.378356213250868,0.0005634675292315052
994,6,11.379352788719984,1.6428955976718859e-18
995,6,11.395082787744968,8.771945822092375e-20
996,6,11.395159849065408,3.205129387195959e-18
997,4,11.396309453850904,0.0008649708924898993
998,2,11.397285910237315,0.000645997395971692
999,2,11.397475388137195,0.00021763134670943607
1000,4,11.397632997589085,6.692345692612458e-05
1001,8,11.39776100294307,4.286426643056511e-19
1002,4,11.397972167177954,0.0014905785065657772
1003,10,11.398575022056889,3.4855221261591596e-20
1004,6,11.398948000480573,2.4783446210628144e-20
1005,2,11.399165069324908,1.5910871106799832e-06
1006,8,11.399430826392063,6.164839413936193e-18
1007,6,11.399480508399165,1.5367624712141895e-17
1008,4,11.399648537084886,4.519667838025209e-07
1009,4,11.399701110779006,1.1807269113550506e-05
1010,6,11.400261247400636,5.476387330830854e-16
1011,4,11.400352065732363,0.004543226195623348
1012,2,11.400517290736843,0.002272645530423476
1013,8,11.400990572914111,3.5061306193538515e-17
1014,2,11.401458336120186,1.5718795929558862e-20
1015,4,11.401680146986791,4.3013843730187154e-20
1016,6,11.401743040695237,5.387638139428395e-18
1017,4,11.402063330480814,0.0002472893419766226
1018,4,11.402316363202544,4.7620146628941945e-21
1019,6,11.403027064910475,1.5494260772292109e-21
1020,4,11.405092017066636,3.5520722502209115e-05
1021,2,11.406368707235742,4.6078617536703226e-05
1022,2,11.408017963535485,7.526071516085628e-23
1023,4,11.449713983288348,8.032867982499524e-05
1024,4,11.456791844557188,1.1369491342005486e-22
1025,2,11.45707729025878,1.5294213081827486e-24
1026,4,11.457752873434856,6.688462434458567e-22
1027,2,11.458071789128894,3.739622285626234e-24
1028,6,11.458619829155055,4.552212229526852e-22
1029,12,11.458876902999918,1.2483449785523613e-21
1030,10,11.459491976396407,3.4154931960979154e-22
1031,8,11.460054471471835,1.4974582706926625e-21
1032,6,11.460210433742532,1.98782699267218e-21
1033,8,11.46029184846509,6.095600018428573e-22
1034,4,11.460705138100138,1.6741026396629002e-21
1035,8,11.460883190619938,3.628279482684175e-18
1036,8,11.461018347259824,4.0752818554776106e-22
1037,2,11.461339873881116,0.0011597361690157686
1038,2,11.461551474328871,6.348287541727836e-21
1039,6,11.462266995808477,1.3233093238440885e-19
1040,10,11.462338113330702,6.748217639219246e-20
1041,8,11.46241574035696,5.4412464329908125e-18
1042,4,11.462457032695397,0.0012938210563174539
1043,6,11.4630563709959,9.561424698260738e-18
1044,4,11.464668360149062,1.2269505879685793e-22
1045,6,11.465665003069944,4.751305539167919e-22
1046,4,11.479527575163615,7.95321445331083e-24
1047,8,11.48181286099657,5.841487207242506e-23
1048,6,11.482910626108605,1.712904543271709e-23
1049,2,11.483633491600926,5.153242350385357e-24
1050,4,11.483688510522597,2.9512052348519008e-21
1051,6,11.48371014705674,3.353528802893988e-22
1052,6,11.483868959426104,7.659277594038271e-20
1053,4,11.483954812043294,4.975509499958073e-23
1054,8,11.484174526768243,5.034291907761608e-22
1055,2,11.48426335349302,6.45609651757801e-24
1056,10,11.484586175360164,8.962980485977938e-21
1057,6,11.485006061955119,6.718350713877447e-16
1058,4,11.485008094098134,0.0004158619883971868
1059,4,11.485063484570446,4.870117051730529e-19
1060,2,11.485162082580814,8.749684968506e-21
1061,8,11.48516804410508,1.4082777513319589e-19
1062,4,11.485294145125408,5.610310363107267e-21
1063,2,11.485378883096587,1.8481258839206328e-24
1064,6,11.48555049194124,5.193164547510272e-21
1065,6,11.488226311470726,4.2788389292574e-23
1066,4,11.488562823037114,3.65784037954236e-23
1067,6,11.490507424620432,7.879108257367737e-23
1068,2,11.490801219563991,5.4850715903390424e-24
1069,4,11.490965430981191,6.147193244639034e-23
1070,8,11.492003786318378,6.249350487660466e-23
1071,4,11.492848926489842,3.984835051833816e-23
1072,6,11.493098814401833,3.984364316209001e-23
1073,4,11.493931820020293,4.479490590744099e-23
1074,2,11.494460738943758,8.273887467446408e-24
1075,6,11.495052287996828,5.419374758824775e-23
1076,4,11.495442078360043,3.8769447916562935e-23
1077,2,11.50168048154967,9.433962970934312e-05
1078,2,11.501864496099984,8.103011321903623e-21
1079,4,11.502520120705753,0.0006722323712781671
1080,2,11.503338744205394,1.753732002215887e-08
1081,4,11.503755324042686,1.2771010850613026e-07
1082,6,11.50464432309775,4.52786391752169e-21
1083,6,11.505696324765495,8.214395822932266e-19
1084,2,11.505775154000162,2.8848335518339842e-05
1085,4,11.505859944240115,0.0004841043859424913
1086,8,11.506353698594808,2.637707052703622e-19
1087,6,11.50646875590337,1.1006683352724938e-16
1088,2,11.506480527684516,0.00042633241334407394
1089,4,11.506613272480536,0.0018315100164525795
1090,2,11.506810736660213,0.0014122505382373237
1091,4,11.509181034812059,2.2520184104865428e-05
1092,10,11.525086772311738,1.0286323471915142e-22
1093,4,11.525539587686808,4.915234025152351e-23
1094,6,11.527512713915598,2.1352135740000445e-22
1095,8,11.528164847339099,1.006271285491262e-21
1096,2,11.529225899534595,3.21247125327232e-05
1097,4,11.529429277550776,0.0002645534990812087
1098,10,11.530636463525752,2.8666414433740984e-20
1099,2,11.530781221251573,0.0001237617224172515
1100,8,11.530979277281858,1.0761476279789149e-18
1101,6,11.531237499350823,1.6975590812100806e-18
1102,6,11.53137258336676,2.6127115934721265e-18
1103,4,11.531753290130382,0.0002285163920599133
1104,2,11.531964690292057,0.00018088253448391296
1105,8,11.532186919746437,1.6785103281433587e-18
1106,4,11.532821848590402,0.00018358367192581443
1107,8,11.533074023964332,4.1128651672794136e-19
1108,6,11.533265317582163,3.2086278785786047e-19
1109,4,11.533480094182096,2.436550889025189e-05
1110,6,11.53440189378,2.179503168559553e-19
1111,2,11.5475989640845,2.7118933550709225e-24
1112,6,11.54906923548549,7.292911126314368e-24
1113,4,11.549990166322004,7.304643270539034e-24
1114,2,11.555994474375439,6.386731174128179e-05
1115,6,11.566270520175635,3.1787278419353002e-22
1116,8,11.566359269909071,4.177974874728062e-22
1117,8,11.56665617627175,6.350975000988577e-22
1118,6,11.566864843499502,7.431863035858927e-22
1119,10,11.567017804920283,8.526423896940056e-22
1120,4,11.567092466061922,5.4352826666722375e-22
1121,6,11.567802786998072,3.237116124556113e-19
1122,4,11.568756837736146,0.001144015066812889
1123,6,11.569047132457627,4.864919517400213e-20
1124,2,11.56940604623378,2.288962549301645e-08
1125,4,11.569407045035291,1.252055707776382e-08
1126,6,11.569417135557273,5.052458979391057e-20
1127,12,11.569589993037994,5.645422704234443e-22
1128,10,11.569787095443758,8.320582647081012e-23
1129,8,11.569948385617408,9.600383192190789e-22
1130,8,11.5699956063105,1.0161764043791094e-21
1131,6,11.570227179197445,2.202916204017953e-21
1132,4,11.570369935854956,2.2566051890517218e-08
1133,10,11.570401003912139,7.525105471668138e-22
1134,8,11.570602460280384,2.8550745641298747e-22
1135,6,11.570757851375674,1.3249363217418991e-21
1136,4,11.570852402039577,9.856914058996445e-22
1137,2,11.588757707595732,7.270543018464981e-25
1138,4,11.588865355436951,2.16710634030424e-24
1139,4,11.589185378612797,3.4901345255084666e-24
1140,6,11.589814558638977,2.197219869480349e-24
1141,6,11.590910755148798,9.61434618194628e-25
1142,4,11.590965843389768,4.334906416872746e-24
1143,8,11.59120204558701,2.314853191444087e-24
1144,2,11.591225674384305,5.530949744722126e-25
1145,2,11.592310042822874,2.3929401891187115e-24
1146,4,11.592962659647128,3.2968375215630224e-24
1147,6,11.593158909147064,4.6113786375008316e-24
1148,4,11.597222242534144,2.851859082478814e-24
1149,6,11.597696926836306,3.3386684154956534e-22
1150,4,11.598003086449808,1.031070204768642e-07
1151,2,11.59811249517702,2.5141021127477765e-24
1152,2,11.598181676487798,2.000109687293941e-08
1153,4,11.598759849500766,2.836306933845402e-24
1154,2,11.598799487236079,6.615447713079995e-24
1155,4,11.599464299950114,3.771138618154246e-24
1156,8,11.599534921471445,5.5294199919467916e-24
1157,6,11.599682017973237,5.161356485165077e-22
1158,4,11.599785333071281,5.9699277795260705e-09
1159,6,11.600264428112837,1.7532377927602863e-23
1160,2,11.60093055082109,6.891265465714152e-08
1161,4,11.601054847975888,2.3596514191052996e-08
1162,6,11.602333706963009,5.719145445597105e-22
1163,12,11.603296324817734,6.507040856938048e-24
1164,2,11.603756804934505,2.0665812340462857e-23
1165,8,11.604863477529307,2.5608796950195597e-21
1166,10,11.60609174478509,1.9757441395896987e-23
1167,6,11.608695743433486,9.547552766775993e-17
1168,4,11.608758226627174,0.00016831683352623494
1169,8,11.608985872456742,6.945663830172645e-17
1170,2,11.60901899241594,0.00020420078819101964
1171,4,11.611440619157179,3.774752075164363e-05
1172,8,11.632447072484297,3.320056365406908e-23
1173,6,11.633478916778245,3.965878137442935e-23
1174,6,11.637694918921511,4.1200189836620494e-20
1175,8,11.637847198503323,1.9934893229790985e-20
1176,4,11.637888536214632,2.5261206038177097e-05
1177,6,11.637939280135015,1.775422062360555e-19
1178,4,11.63811118237345,0.00012907288846181544
1179,2,11.638336942026285,0.00016982471453816324
1180,6,11.639156983502176,2.690086079850883e-18
1181,4,11.639282400808838,0.00017487860650413538
1182,2,11.655300976228887,1.0726891750080991e-24
1183,4,11.65562903611476,3.90300303896226e-24
1184,4,11.676130367448309,2.031718162914091e-05
1185,8,11.676202671950364,6.6835596582625255e-21
1186,10,11.676207187948648,3.0434164036136244e-21
1187,8,11.676386802474326,9.780036118358137e-22
1188,6,11.676422201704668,4.693571404130045e-22
1189,6,11.676540092899359,7.992046290896178e-22
1190,4,11.676670115326488,4.331499036670104e-08
1191,4,11.705504348880027,4.3598655317309684e-08
1192,6,11.705536661154952,7.878780872856801e-21
1193,2,11.70555510244651,1.6018026652650703e-11
1194,2,11.705723152673272,3.863526032609014e-09
1195,4,11.705764624205358,3.4386172846337285e-08
1196,10,11.71065382420511,2.615385158995445e-23
1197,8,11.710751573348716,1.0863412347207493e-22
1198,6,11.71500046103938,2.256643563604754e-18
1199,4,11.715167407030322,0.00022931777294394717
1200,2,11.717736961423839,1.5436589814326244e-05
1201,2,11.764432270623729,0.0007843843614940829
1202,4,11.765411989733025,0.006624766520475563
1203,10,11.767094467505899,2.6571617625056658e-20
1204,8,11.76802523678748,9.247272341746269e-18
1205,6,11.768511409439839,1.6324336115320845e-17
1206,6,11.7688629083068,2.108939874322835e-17
1207,4,11.770119373094872,0.018321272262274826
1208,2,11.770387455608784,0.009065781532862291
1209,8,11.771659653048118,2.3961733872542483e-17
1210,6,11.772259870630137,6.731931588823372e-18
1211,4,11.77255025828049,0.0003483824759509338
1212,2,11.7817730090743,0.0032375438996850112
1213,2,11.783168597521467,0.002391635247665028
1214,8,11.784467858642188,1.2418107006053669e-17
1215,4,11.785763025388974,0.0062468129636210415
1216,6,11.788131629555323,3.3525808707744747e-18
1217,2,11.829549933160024,3.4955438772474633e-23
1218,8,11.829869315388805,5.5567535952431646e-24
1219,4,11.830277173933268,1.2736072576050608e-24
1220,6,11.830682403915716,1.232052704884334e-23
1221,2,11.832587354209977,3.699028899546034e-24
1222,4,11.833322560167517,9.922751268314905e-24
1223,6,11.834698784861189,4.163545303851649e-24
1224,12,11.835172078634514,1.2669873139928716e-23
1225,10,11.835808466846402,1.4702105552503078e-23
1226,8,11.836370957044664,9.340177011087139e-24
1227,8,11.837262492367586,1.7323015093956894e-23
1228,6,11.839460043206259,8.033542773757426e-24
1229,2,11.839527878880858,3.209319177378579e-24
1230,4,11.839634516874867,6.412853459070011e-24
1231,4,11.839876203319932,7.099079812788985e-24
1232,6,11.839922838200664,3.962381583712919e-24
1233,8,11.839965060711961,3.6349500479349955e-24
1234,10,11.839971866909195,2.0304613196111978e-24
1235,6,11.840307221385842,1.1397643402708531e-23
1236,8,11.840493069680406,2.5464643463529607e-23
1237,10,11.840820999755351,4.9647140998740714e-24
1238,4,11.841376573286652,1.01631972140193e-23
1239,2,11.841394980824816,8.537614044125777e-24
1240,8,11.841520023261523,1.6441541459653707e-23
1241,6,11.841912162102858,1.5844369715989034e-23
1242,6,11.846321797813289,9.352552138182141e-24
1243,4,11.846653085380012,9.238061274166991e-24
1244,4,11.849559236785467,4.331198267460949e-24
1245,8,11.851468730010083,1.9548355331582747e-23
1246,6,11.852459940419294,1.0132185693350585e-23
1247,2,11.85262517468584,1.2543859031647081e-23
1248,4,11.853382751559707,1.1063631632514784e-23
1249,2,11.854621630423821,6.555954767615756e-25
1250,6,11.854793336020407,1.6972183954070174e-23
1251,4,11.854805180763492,1.921146293776764e-23
1252,10,11.871227443446173,2.1388062434159984e-21
1253,4,11.872547131527426,1.4756084208283681e-21
1254,6,11.87476308391183,4.612031558721605e-20
1255,6,11.87493147011378,4.0920564277888595e-18
1256,4,11.875000113108854,0.0006424011194438837
1257,8,11.875585122447092,2.6964704691370136e-20
1258,8,11.87563104294236,4.433438724021857e-20
1259,6,11.87565436075647,3.561871266370906e-18
1260,4,11.876152019533833,0.008200838924150876
1261,2,11.876572212184328,0.00726897811366573
1262,2,11.87842010205759,2.921808969439892e-21
1263,6,11.88089428298963,5.252065717953948e-21
1264,4,11.882349040288773,2.162459880841692e-21
1265,2,11.891018976902274,7.434578095433156e-06
1266,4,11.8916364259087,9.214227565228851e-06
1267,6,11.891748588954897,5.932162151921443e-18
1268,4,11.8921784390634,0.005022133102694124
1269,2,11.892263573342575,0.00017396554396831366
1270,10,11.893548102720843,1.931173258049215e-20
1271,8,11.893908197190058,1.1524096011242849e-18
1272,6,11.894245532787181,7.107589479052416e-19
1273,8,11.894562303406474,1.0888581639640009e-20
1274,6,11.894618331644779,1.8243734034242136e-18
1275,4,11.895153580225724,0.00015378698911963767
1276,2,11.895909563500368,0.0003212801084791855
1277,4,11.896199531020898,0.0008616662944473537
1278,8,11.89744510742571,6.395360612454255e-19
1279,6,11.897576370380875,6.413868539076094e-19
1280,4,11.897695852294419,6.0186890709515994e-05
1281,6,11.898364774650076,2.7890533962979255e-19
1282,4,11.912539637826967,9.545662965831733e-08
1283,10,11.913126907170522,8.187608406173275e-23
1284,6,11.913551121879436,7.66526603344335e-23
1285,8,11.914522984050109,9.574818788160673e-23
1286,8,11.920767313600663,4.148170124526e-20
1287,6,11.920899701978101,4.4437088413047214e-20
1288,4,11.921238885688922,2.1535851076913435e-06
1289,10,11.921579077050637,7.098699249200858e-21
1290,6,11.921605225364715,8.683608090738993e-20
1291,4,11.921767978291882,3.188764381166143e-07
1292,2,11.921876834446039,6.041938338508137e-06
1293,8,11.92192392062691,6.298399663920307e-20
1294,6,11.922188842175046,6.529881755920048e-20
1295,2,11.922924222862889,1.4993003447817343e-05
1296,4,11.923169407574619,4.412663893270606e-05
1297,4,11.924821125536596,2.3076733521876402e-05
1298,4,11.926441398584188,6.782073851936721e-09
1299,6,11.926741709292855,1.5836949076825264e-22
1300,8,11.9272258435592,5.1839685898467635e-22
1301,6,11.927562162057598,3.0166102741341614e-21
1302,14,11.927697776008813,1.730828055164311e-24
1303,12,11.928012901527154,1.7556719170622258e-24
1304,10,11.928281463967892,2.1788032597815556e-24
1305,2,11.929573555198203,3.5064781626355234e-07
1306,10,11.931080839093966,1.662601214077344e-23
1307,8,11.931665531261388,1.656756769542348e-23
1308,6,11.9320120340642,1.0766288884221685e-23
1309,12,11.932596151923804,5.902656906811233e-25
1310,10,11.932716225632362,7.51639253820903e-25
1311,8,11.932813117215005,5.591322951929464e-25
1312,6,11.936575258335324,3.879671757425921e-24
1313,4,11.937057642770696,1.249351082743543e-24
1314,6,11.942045166304638,2.5983812596554087e-20
1315,4,11.942678864289746,2.3572977052384668e-06
1316,2,11.943056345483114,1.4285658266912827e-06
1317,6,11.943287747106297,5.648244690526685e-23
1318,8,11.94335097774183,2.3403584614993451e-23
1319,8,11.94357639719692,1.0578089838529501e-23
1320,10,11.94389045119783,1.689922368717458e-24
1321,6,11.944967683183222,3.724508861541127e-24
1322,4,11.945912600508791,1.7882678509845493e-24
1323,6,11.947062326529817,8.080822544260213e-25
1324,4,11.94719929693008,1.7116417153691868e-24
1325,8,11.947476283783999,3.689297860394585e-24
1326,2,11.947717230377975,1.0456247616297615e-24
1327,6,11.949823679915312,5.295369537898191e-25
1328,4,11.950240883764423,1.9761828064688926e-24
1329,2,11.95797307548196,2.3928979553970705e-24
1330,4,11.958146021841912,1.7304302693283648e-24
1331,4,11.958807578010806,6.49320849078929e-25
1332,2,11.95942279897372,5.823814581928847e-25
1333,6,11.959578443112832,5.799114064645359e-25
1334,2,11.96568275261177,4.308443051882968e-08
1335,4,11.965824722372531,3.8835627343523385e-08
1336,6,11.966095723522471,2.3877007496603213e-22
1337,12,11.966261744589701,3.2421921485091533e-25
1338,10,11.96649602805121,1.771331128721294e-23
1339,8,11.966690564887585,2.685848757194552e-23
1340,2,11.966874039197137,1.0243118983288998e-23
1341,6,11.966874039309687,1.8656558165251275e-23
1342,6,11.967397064857096,3.8899131097027196e-23
1343,10,11.96753091025164,1.597807496632629e-23
1344,4,11.967545642261598,2.95559758289713e-10
1345,8,11.967827149867844,1.53523467603742e-23
1346,6,11.968031689058193,5.722981976447076e-23
1347,8,11.979041188933934,4.432060238906511e-24
1348,6,11.980659785737203,4.1738623616760275e-24
1349,2,11.986889678177818,2.2938980393218387e-24
1350,4,11.987249708850186,5.503296683311395e-24
1351,6,11.995766978860843,1.8629033722731125e-22
1352,4,11.996521737127864,1.2656007672897768e-07
1353,2,11.996932880485701,3.2755155427890054e-07
1354,8,11.998767962137208,2.6079976116562156e-22
1355,6,11.999032113075486,1.0128987881368504e-20
1356,4,11.999218306869807,2.2190749270028247e-07
1357,6,11.999342714903946,2.621813288884661e-19
1358,8,11.99996051114158,2.002896340075413e-17
1359,4,12.000024018350246,3.3275819225264715e-05
1360,2,12.000743400306078,2.3446988869108294e-05
1361,6,12.001127177664898,5.299987737587196e-19
1362,4,12.001139793352081,3.5157081181255583e-06
1363,4,12.00124688017786,2.4194180989867403e-06
1364,6,12.00131048981234,9.183526429902681e-20
1365,8,12.001317336310308,2.941451657709817e-20
1366,2,12.001372057009917,5.643627591605281e-05
1367,4,12.00163249081993,7.155008498323202e-05
1368,6,12.002013822157664,4.699641268271063e-19
1369,1,12.002180059202942,0.000135043909435869
1370,1,12.002180059215334,8.958053414314076e-05
1371,4,12.0026127452511,0.00041509645373250887
1372,6,12.0092289202438,5.761553347674873e-23
1373,12,12.010381927813228,2.673778732312896e-23
1374,8,12.013086583078234,1.4561915714491487e-23
1375,10,12.014648127033638,4.952508345084924e-24
1376,8,12.020286791292733,6.528867731859953e-24
1377,6,12.020478545111018,1.1675424877869543e-23
1378,6,12.028204625955823,2.7785834264648874e-20
1379,8,12.028299547270876,4.294611179031682e-20
1380,4,12.02831107559382,2.9462882184858508e-06
1381,6,12.028641209273019,5.838945029179796e-20
1382,4,12.028811671749281,2.2903749396122154e-05
1383,2,12.028879464383408,2.1118729307810287e-05
1384,4,12.033035249522527,1.332963949469172e-09
1385,2,12.033286834366663,2.7669684243880247e-07
1386,10,12.036024550731327,5.90092938105148e-24
1387,12,12.036071995587577,2.910894134949769e-24
1388,10,12.036139636032658,2.6732300414274366e-24
1389,8,12.036172622939262,1.9329753561174285e-24
1390,8,12.03666226893938,4.1513927806028236e-24
1391,6,12.037150385768996,2.1915343672834995e-24
1392,2,12.048193340202488,2.2956236099329366e-07
1393,4,12.048609758782959,1.3224026863216955e-06
1394,4,12.070227481658549,1.3400345206739405e-05
1395,8,12.073098717748962,1.9850982415530575e-24
1396,10,12.073121538368582,7.245444633450365e-24
1397,6,12.07325139033287,5.393537588128283e-24
1398,8,12.073343683873418,1.1505519985198518e-24
1399,6,12.073628705508554,8.322612680983038e-24
1400,4,12.07385317035687,8.313135968603946e-09
1401,4,12.079998238013445,6.954548030041315e-25
1402,2,12.092855864275634,2.0091148357704448e-25
1403,8,12.098625187085872,2.9523076013516184e-24
1404,6,12.101598790095295,3.3179762734650105e-24
1405,2,12.104517549291131,1.4327914313246403e-10
1406,4,12.104549772992073,1.4500664949900285e-07
1407,6,12.104701249419918,1.1634881457948588e-22
1408,4,12.10472267134196,9.950660037792844e-23
1409,2,12.10489548269959,-7.197005136995776e-10
1410,4,12.105099373329608,2.760701013783374e-06
1411,6,12.106340488918022,7.40677602576879e-20
1412,4,12.10679854352918,6.118364434858776e-05
1413,6,12.11391866602537,4.190215213016115e-24
1414,2,12.113995326668942,1.3969551832701375e-25
1415,4,12.115206449506559,1.1611471160128151e-24
1416,10,12.11831839472518,1.0332028029366e-24
1417,8,12.118643879773913,1.6442675590301582e-24
1418,6,12.12022830853698,1.2003042234450203e-24
1419,4,12.131104698568038,9.400763711613108e-25
1420,2,12.143811980628243,2.0012938700359293e-07
1421,4,12.14470100780295,4.899097684482602e-06
1422,4,12.146793565837811,8.007547227507018e-10
1423,6,12.150274033168785,3.457713597003144e-24
1424,2,12.156267401635205,8.887772900338331e-07
1425,6,12.15744221846603,3.8732874071388583e-22
1426,10,12.16065654118006,1.203863020951118e-24
1427,8,12.163143288460674,2.06609518251068e-23
1428,6,12.165929456376148,3.265786041681956e-23
1429,2,12.170847361388041,2.0817364257612684e-25
1430,4,12.17178991828996,4.05132944456352e-08
1431,8,12.17346220142008,8.907138873307982e-23
1432,6,12.17383258268569,1.411417953265547e-22
1433,2,12.176149138566075,2.632664773906737e-06
1434,6,12.17982589251642,5.395124529115848e-23
1435,4,12.183643941503533,1.383605511461453e-06
1436,2,12.18522892027977,3.9195989916723205e-06
1437,6,12.187847909902985,6.110484699265003e-19
1438,4,12.187986727532348,1.249511818100171e-05
1439,2,12.1892353187975,4.5504124715455683e-07
1440,8,12.189692654214241,1.2828132583215312e-21
1441,2,12.191897530495794,1.3703733257642566e-05
1442,4,12.192731066732904,2.065746174237187e-23
1443,6,12.193482819010683,2.665466772453696e-18
1444,4,12.193525904873468,4.007891704078937e-06
1445,2,12.197236164181504,5.449214624640025e-07
1446,2,12.19796419403599,3.625747880067231e-24
1447,4,12.199001927295967,1.6238932339210811e-07
1448,4,12.199455895938968,7.058201877002295e-06
1449,2,12.20604781729287,1.399767269906787e-25
1450,8,12.206123187121534,6.296686810082482e-23
1451,4,12.208471126347035,4.231814565775636e-25
1452,8,12.211583365200795,5.765303937479865e-25
1453,4,12.21254054828944,1.2095377760071726e-25
1454,6,12.213531274538127,5.16926483783534e-25
1455,6,12.21462369845483,1.2167710923476176e-25
1456,6,12.216185688696328,8.473898981515802e-24
1457,4,12.21648434709266,5.6517237223789195e-25
1458,6,12.219900108783008,5.173044789591202e-25
1459,2,12.224137061731085,3.112078817501033e-26
1460,2,12.226048694438532,1.0953815366825188e-25
1461,4,12.226792326666782,3.354859671212714e-26
1462,4,12.227761326009158,1.8875217728082376e-25
1463,6,12.23032610336304,1.0643087534188328e-24
1464,4,12.234776099154828,1.425987778685403e-25
1465,4,12.238208543139422,7.658270105763999e-06
1466,2,12.245216451565852,1.983292128511714e-06
1467,4,12.249582305971558,5.261572604653944e-09
1468,4,12.263689480424546,4.642685289020737e-06
1469,6,12.263984820044925,1.3131730122069905e-23
1470,2,12.265028098832659,7.22406339525352e-24
1471,4,12.265762014983807,1.9407131061157294e-23
1472,6,12.26704988837821,4.531196613292486e-22
1473,2,12.267238312612335,5.764835988863089e-06
1474,8,12.268700071728176,6.1265422690994156e-24
1475,4,12.268804651405617,9.461107079149797e-24
1476,4,12.269840120114509,9.906372368016153e-07
1477,6,12.272175127958121,3.2538509460125004e-23
1478,6,12.275601635139651,6.004083851612388e-24
1479,8,12.276791843799288,2.674466145894679e-25
1480,8,12.277116559936303,2.3629589133057252e-23
1481,2,12.280818931440422,1.3669570776453318e-25
1482,12,12.283270266632258,5.754616593800603e-24
1483,2,12.283871582410143,1.5506314270288628e-25
1484,10,12.284566811177797,1.3125687485302612e-22
1485,4,12.285176753413111,1.585588414443114e-05
1486,8,12.286008324625186,1.4233132846109112e-23
1487,10,12.286099449112385,2.4792636760646595e-23
1488,2,12.287193834319169,3.1793901354387037e-06
1489,6,12.287434914210621,1.7321226621259899e-22
1490,8,12.288162404491231,6.96623241362122e-24
1491,4,12.28907071089634,3.0570207533354638e-24
1492,6,12.290599869356925,1.683040486429884e-24
1493,2,12.291049917053101,5.724182484662385e-25
1494,2,12.291756154450127,2.360177079553267e-06
1495,5,12.29237413921112,8.83182339751863e-25
1496,3,12.292374139239769,9.109080606647743e-25
1497,4,12.292406455042624,6.332524012842884e-24
1498,2,12.293754915514455,5.301304076513797e-07
1499,4,12.29383874015241,2.555739661052995e-07
1500,6,12.294500343435857,4.167418872909317e-24
1501,2,12.295123410273277,3.3451510017381277e-25
1502,6,12.29655545805474,8.869110696229831e-24
1503,4,12.297373033786698,9.750815051579156e-24
1504,4,12.297816822039636,7.447072954724929e-07
1505,6,12.29909268882625,2.0280204362578907e-24
1506,8,12.300356534416096,6.982712701837318e-25
1507,2,12.301302774813394,4.819847755308751e-25
1508,10,12.301353294686578,8.601482575467129e-25
1509,4,12.30720684988296,1.4327143654423772e-25
1510,4,12.308102731497797,7.380132074568748e-25
1511,6,12.310072306928419,5.828614663202145e-24
1512,4,12.310921504612338,4.108585903827211e-06
1513,8,12.313446604058186,2.2872367673884034e-24
1514,6,12.314741388492621,2.2871484609987056e-25
1515,2,12.315068117675764,9.550615545508789e-26
1516,6,12.315611726185125,2.76490615578992e-23
1517,4,12.315622788782775,4.0196445679737735e-25
1518,6,12.31589979109242,2.6654374694977147e-25
1519,4,12.317104045160477,9.962991737006026e-25
1520,2,12.318687037050609,7.620282892928952e-26
1521,2,12.318957606747631,1.9750719525845053e-25
1522,4,12.320289364913833,3.7716693546116912e-25
1523,2,12.323942789207877,6.110967748115132e-09
1524,4,12.324218715619054,5.759676560556927e-09
1525,6,12.324740738609535,9.375139102459083e-24
1526,4,12.325093436803968,7.414262123598825e-26
1527,12,12.325103561538867,1.518128267777652e-25
1528,10,12.325438772842631,6.573769571112694e-25
1529,8,12.325722008625803,3.795816965698455e-24
1530,8,12.325916746791677,1.0415475320574805e-24
1531,6,12.326785026866446,8.902750767466737e-26
1532,6,12.326966970800754,1.1158315376543898e-23
1533,4,12.327115838175473,2.657106442603812e-10
1534,10,12.327194488573014,3.5490248546269037e-25
1535,8,12.327653780778405,3.936036176488255e-24
1536,6,12.32795514808322,2.0115726804907556e-24
1537,2,12.329647798751807,5.710213081175975e-26
1538,10,12.330495152267872,6.043742608693211e-26
1539,4,12.331616316496365,1.8841248515667597e-25
1540,8,12.340006266432852,1.4408669914911248e-20
1541,2,12.340092588714242,7.941883497526543e-06
1542,2,12.350786137608338,9.487083093300368e-26
1543,6,12.35189926416183,1.5063543188193002e-22
1544,6,12.35219868592742,2.073053778008464e-25
1545,4,12.353085950937725,3.7506105168358044e-08
1546,8,12.35326369499694,2.7072136405534654e-21
1547,6,12.353438453474837,5.3933801134004996e-24
1548,4,12.353583675055688,3.967358678156722e-25
1549,2,12.354285358021457,1.2078205719298516e-09
1550,4,12.354566799742429,-6.33813264156662e-08
1551,2,12.356163806633504,3.166418152982429e-07
1552,8,12.358287319112833,-3.37998780095581e-25
1553,6,12.358704080257667,1.9667643216600618e-23
1554,4,12.358996070163471,1.5889875028130043e-10
1555,2,12.361549588964408,3.570723536393217e-09
1556,4,12.361817029522399,-2.90581719552267e-09
1557,4,12.36562703347704,9.631443950011552e-25
1558,6,12.36569106709976,1.7184711178880672e-25
1559,6,12.367180378171383,1.7229554681394674e-25
1560,12,12.367225467984895,3.156997008367882e-25
1561,8,12.372456329610372,1.0387494876966985e-24
1562,10,12.374424261421495,3.6416305803341925e-24
1563,4,12.37989999509216,3.27858084677171e-05
1564,2,12.380388090842644,9.995857570232503e-06
1565,6,12.383436408852617,4.681431425055337e-24
1566,4,12.385602731614881,1.1697806468206795e-24
1567,6,12.391345719641777,2.5278254762048026e-24
1568,4,12.393269355143275,2.6673420688445867e-24
1569,8,12.39357209066975,8.709601551045444e-25
1570,2,12.395855530407516,2.88548839648961e-25
1571,6,12.396593497845174,4.985854948474103e-25
1572,4,12.397396133013558,7.502514144773894e-25
1573,8,12.397775750974574,5.445849276174223e-25
1574,6,12.398583056551956,2.333762412153824e-25
1575,10,12.399081876846822,5.753513197761898e-25
1576,8,12.399505572328053,-8.202516739097598e-26
1577,6,12.412629099083915,2.965693859996223e-26
1578,2,12.412667867203481,2.3681676785383336e-26
1579,4,12.414973398955794,3.2550117457554e-25
1580,2,12.41794801999049,-2.982848028151736e-27
1581,4,12.4186221813859,7.04739349064845e-26
1582,2,12.420864864308214,5.895014314605244e-26
1583,4,12.429669093396797,1.2126380212886165e-07
1584,8,12.432289602217338,-1.119964232124178e-25
1585,10,12.43235001260416,2.090492719004889e-25
1586,6,12.4324302008132,6.016900756166038e-26
1587,8,12.432775009408829,3.575686705254869e-25
1588,6,12.433242180990078,4.8550518364054186e-27
1589,6,12.43346462413308,3.998632896788509e-26
1590,4,12.433581466465057,1.7498720372485283e-11
1591,8,12.440317609472572,7.676056615042005e-26
1592,4,12.44769461920896,2.9430112631850415e-25
1593,2,12.458536305640791,8.242268979068833e-27
1594,6,12.459644464881194,8.652110007883478e-23
1595,4,12.460676339614224,3.4903843182491806e-07
1596,2,12.463761416535704,2.542746418792404e-09
1597,4,12.463783446309321,1.0266707712480509e-10
1598,6,12.463994427411535,8.594338584268103e-23
1599,2,12.464364584176224,1.2507926806914568e-07
1600,4,12.464972851767016,5.932219241693339e-07
1601,10,12.476401819282842,1.076637113280806e-25
1602,8,12.477114397221271,2.1883311534403312e-25
1603,4,12.500388799918369,-2.3859750690306365e-25
1604,6,12.50094609980738,2.0259202792003249e-26
1605,2,12.536676908217828,5.78400091289823e-09
1606,6,12.661107136127612,-5.813984123030667e-27
1607,2,12.664064299693678,-9.522948182560284e-27
1608,4,12.665363414057765,7.897216260243081e-27
1609,4,12.666017114037572,5.875805960968179e-26
1610,6,12.667443999015063,-1.013210494743518e-26
1611,8,12.669940027984126,-3.0761903040874373e-27
1612,8,12.672012751037641,9.159433394760441e-27
1613,2,12.67776974959213,4.0209990515354554e-26
1614,12,12.682277039743326,1.5237530141765494e-26
1615,10,12.68438550793519,-1.6300241752202096e-27
1616,10,12.686506553254844,1.1299434416914804e-26
1617,8,12.686587409551748,-1.3749108675540813e-26
1618,8,12.687829446226829,2.463368825784307e-26
1619,6,12.68799318012907,-2.8177209986611205e-27
1620,4,12.688786064332817,6.405451325934915e-26
1621,2,12.689937984125777,-7.928285133184625e-28
1622,6,12.691524561726055,9.561152378149262e-27
1623,4,12.69278768161837,1.1806936930405804e-25
1624,8,12.693461801265926,2.3725501395222106e-26
1625,2,12.693723849640719,1.4855711965293304e-26
1626,6,12.694991683922694,-8.140505747373909e-27
1627,4,12.696930470571601,2.4573233375826314e-26
1628,6,12.698844286589065,-9.458771203875496e-28
1629,8,12.700619812423838,4.2774313748228575e-26
1630,10,12.702088408759323,-6.1987138781075226e-27
1631,4,12.713829496410085,1.3526745474225674e-25
1632,4,12.715697218639207,1.2606693988451267e-26
1633,6,12.717017849349759,4.666650734884533e-27
1634,8,12.72172854486871,2.4218921341434172e-26
1635,6,12.723987119145363,-1.1711644428068358e-27
1636,2,12.724979922119928,8.388365495651889e-26
1637,4,12.726643186486285,1.792253818416834e-26
1638,4,12.7284297358201,4.345398799358603e-26
1639,1,12.729127669210584,1.0465546074132618e-27
1640,5,12.729127669231502,7.741660767474751e-27
1641,2,12.729897725045475,1.454580462768479e-26
1642,10,12.752621613832503,1.3764992583668855e-26
1643,8,12.76515510734066,1.9751338669609083e-26
1644,2,12.769047517908007,7.75853521678362e-26
1645,4,12.770535139129038,1.319653450108191e-26
1646,6,12.77291424499981,7.092054916011793e-27
1647,4,12.776054503321916,4.5123021402988407e-26
1648,6,12.777279567221285,-2.4831473926000876e-28
1649,6,12.781677854170539,-1.1619903527227544e-28
1650,4,12.785769519604742,8.869239543665838e-27
1651,6,12.79124439446366,3.5539855028832984e-27
1652,4,12.793368509494371,3.567946932630621e-26
1653,8,12.793724073161798,-3.32794738247785e-26
1654,6,12.796523876418632,-3.343835029061745e-27
1655,2,12.79667937329998,6.821625026269676e-27
1656,4,12.798360043524326,6.077996623028307e-26
1657,8,12.798391434385621,1.3494103144116799e-26
1658,6,12.799534981428451,1.8948150828327852e-28
1659,10,12.799631936003834,-1.1084408025864917e-27
1660,8,12.799931757119793,9.229981994731988e-27
1661,6,12.820369820242377,-9.43423907157202e-28
1662,4,12.824403365461762,-1.2954277458041397e-26
1663,2,12.828118827922253,1.1961109484389377e-26
1664,4,12.828913622237565,2.010671870217095e-26
1665,2,12.831704781528288,3.285846080019427e-26
1666,6,12.852928144709836,5.348270301739668e-27
1667,8,12.864051754003867,2.0173206689900904e-27
1668,4,12.86428247448714,2.6846744591590383e-27
1669,2,12.879646689791002,7.81866792942556e-27
1670,4,12.913271795400874,8.113927904781911e-26
1671,6,12.9136479682968,2.6658891879558157e-26
1672,6,13.034284355285422,1.9961199956431435e-24
1673,4,13.043140698869479,7.051798500816767e-07
1674,2,13.05025598368718,7.498228219154421e-07
1675,8,13.052585390838772,8.412538579264458e-24
1676,6,13.058947390671392,9.626288340673374e-24
1677,4,13.06291160269484,2.7621616660584167e-09
1678,2,13.063686394838555,7.673102881028369e-07
1679,4,13.070033385931083,2.8076855229429552e-06
1680,8,13.09373013691345,1.382972604337858e-23
1681,6,13.112193109961822,7.012472246906371e-24
1682,4,13.128337222357686,-1.1819450711124808e-07
1683,2,13.130961636038137,-5.975946369311528e-08
1684,2,13.157229315913014,1.7664355961224885e-09
1685,4,13.158102333105262,1.9306619584745253e-07
1686,6,13.164347190895796,1.107766712994652e-23
1687,4,13.171665069718642,7.592751667222297e-06
1688,4,13.200208322953813,3.795518606274627e-07
1689,6,13.206953068886492,2.2335016095039108e-23
1690,2,13.218049922881505,1.7340831362026267e-06
1691,4,13.264628001963388,-6.442950402934465e-08
1692,2,13.290293444680174,2.6070099174173535e-06
1693,2,14.345667274784432,1.042356839022263e-23
1694,2,14.401351125720566,3.7949151297696235e-07
1695,4,14.401426793926817,1.8657964192551094e-06
1696,6,14.401554529865734,4.0099632178213085e-21
1697,2,14.407168327184081,0.004636716270258236
1698,4,14.40733115782757,0.009280220198559428
1699,4,14.457897074628704,0.0021055727218570715
1700,2,14.457903453735412,0.001056956854960821
1701,6,14.483898015406567,1.2086365856360001e-23
1702,4,14.483910447254402,4.037509060299162e-24
1703,4,14.50093578161409,5.31917132331918e-24
1704,2,14.50337310383145,1.4690500074740028e-24
1705,4,14.503438808533247,2.9901786358243395e-24
1706,6,14.503550423614115,5.550961509916254e-25
1707,2,14.504050659465406,3.9146322210450275e-25
1708,8,14.50470132822727,1.727111380607651e-24
1709,6,14.504799841741828,2.558301875930588e-24
1710,4,14.504870592149587,2.223697852026791e-24
1711,2,14.504913248324783,1.5718148003745525e-24
1712,2,14.506761900413608,8.619832356130474e-25
1713,4,14.506911460330912,3.7637237510067015e-24
1714,2,14.508060974031764,1.627675126132392e-24
1715,6,14.5088897033786,6.942274481073666e-24
1716,4,14.509029309120251,1.5040064092026419e-24
1717,2,14.555385617353863,9.548147752908983e-25
1718,4,14.565108165054994,4.398825336990052e-13
1719,6,14.5651221195684,1.6841446258917456e-23
1720,8,14.565141282084596,5.0007760320022835e-24
1721,10,14.565165097582394,2.5838373258665763e-24
1722,6,14.56616967069624,1.7403233173634618e-20
1723,4,14.566170128704243,1.7101520520946556e-10
1724,6,14.566880302337722,1.3954375617685742e-23
1725,8,14.566930619001823,2.9864133450429807e-24
1726,6,14.56756080908508,2.831883435764127e-24
1727,4,14.56757746217113,2.036532104747802e-24
1728,2,14.587907626700826,3.409265790075938e-08
1729,4,14.587934129546852,1.7020039345718487e-07
1730,6,14.58797840822217,3.790879728846026e-22
1731,8,14.58958286100949,2.0032984846794133e-21
1732,6,14.589655762020357,2.568576292515768e-21
1733,4,14.589706728568444,2.777816532346042e-07
1734,2,14.589737059328058,3.015297782167465e-07
1735,2,14.59039271950462,0.00011667264293785492
1736,4,14.590464712974835,0.00023531005745097662
1737,6,14.591209304131212,6.104874759735994e-21
1738,4,14.591319699292285,9.753280194323981e-07
1739,4,14.596690412512544,0.0003242835485273502
1740,2,14.596713333089156,0.0001630051336827137
1741,6,14.59739079172573,2.656786501823055e-21
1742,4,14.597499542261403,3.399286063101923e-06
1743,2,14.597560171311216,6.389110245231983e-07
1744,4,14.59930808330057,0.00021748894215044368
1745,2,14.59943986744247,0.00010918834268212326
1746,8,14.63122719572766,4.7283798647163445e-24
1747,6,14.631241862897468,4.1889644829057385e-24
1748,8,14.635774633388223,4.198185879316329e-25
1749,6,14.635869995529674,9.515597793170722e-25
1750,4,14.635950900970556,2.2754211403627852e-24
1751,2,14.636007371839128,1.4841318023520048e-24
1752,6,14.636683643482684,1.4330590005787603e-24
1753,4,14.636695460146143,1.4972503367308832e-24
1754,6,14.637662251931715,1.054068084634992e-24
1755,4,14.637801618978187,8.163186171195336e-25
1756,2,14.654179813614064,4.0285431755877346e-05
1757,4,14.654181330578353,8.107108360829246e-05
1758,10,14.674076934366667,8.026463612229216e-25
1759,8,14.674170053352668,2.9637499073256666e-25
1760,6,14.674277853182275,2.2992395773413493e-25
1761,4,14.674358893213821,5.499496859635188e-25
1762,8,14.674371043835208,6.288996204944247e-25
1763,6,14.67454474026556,9.470323715168186e-25
1764,6,14.703373322215839,8.941139921783202e-26
1765,4,14.70344253296821,1.9944509415376867e-25
1766,2,14.703490180504105,2.7243659734503937e-25
1767,4,14.703649414135725,4.406494195134455e-25
1768,2,14.703734484931033,3.306688377637552e-25
1769,10,14.708582349776748,1.7970026648247405e-25
1770,8,14.7085830656373,3.985042277193588e-25
1771,6,14.71322090199169,7.060579790395539e-25
1772,4,14.713222428048539,3.524617097335462e-25
1773,2,14.716143856957501,3.4415553410216075e-25
1774,2,14.78056221871725,4.786763326172453e-25
1775,8,14.873835004430816,7.584149666086384e-25
1776,6,14.873872334552857,5.228335674806095e-25
1777,4,14.873899143860967,1.7305075657095298e-25
1778,2,14.873915287342925,7.959054527534976e-25
1779,6,14.878030020038636,3.382632483517712e-25
1780,4,14.878073126296954,5.133823072029027e-25
1781,6,14.892017217245325,8.821499454798311e-25
1782,4,14.892027703562576,3.6140440164787896e-25
1783,4,14.935341771303229,2.241545715127049e-09
1784,6,14.935343900773319,1.4299774423584267e-20
1785,10,14.941801966022808,4.249306454890804e-24
1786,8,14.941804161385335,4.116906268127745e-24
1787,6,14.941806370481913,4.8684870894512985e-24
1788,4,14.941808215216383,3.894321980156984e-12
1789,6,14.943619265361349,3.507712211991396e-24
1790,8,14.943629332514206,3.503170011465862e-24
1791,2,14.945797744415245,5.0363105172597986e-09
1792,4,14.9457994189778,4.660450595315133e-09
1793,6,14.94580226270591,2.2729729549116116e-21
1794,8,14.945806345313144,2.978439590425653e-22
1795,4,14.947895859726145,6.445368451391014e-08
1796,6,14.947899385064943,2.782365705143189e-20
1797,6,14.956468450157104,2.2247622390380445e-22
1798,4,14.95652020958812,6.45951063627674e-09
1799,2,14.956551634392667,1.059484425396891e-09
1800,4,14.95851000614607,0.0006042857648024794
1801,2,14.958582234341407,0.0003047371383624639
1802,8,14.978221940041067,2.7465858654278054e-23
1803,6,14.97823811577382,3.7063814280478207e-23
1804,2,14.985763131450767,0.0001641742757664019
1805,4,14.985772369075107,0.000339872825923253
1806,8,14.999130620069195,7.145747448984846e-25
1807,6,14.99916373819201,9.572781256351372e-25
1808,4,14.999188633566632,1.2727654169864888e-24
1809,2,14.999204138635832,1.300498820911069e-24
1810,4,15.00021145419521,8.198283844162564e-25
1811,6,15.000234131443221,9.234157475724282e-25
1812,6,15.000697576135735,2.5263164304036457e-24
1813,4,15.00076907246762,6.02060590774037e-24
1814,8,15.017912828460908,3.746281857358679e-24
1815,6,15.01791295557041,3.3621504738708435e-24
1816,8,15.025998475394204,4.982249970404641e-24
1817,6,15.026047251059708,8.591502907366527e-25
1818,4,15.02608233465935,6.416023966939944e-25
1819,2,15.02610336140981,8.98108404324513e-25
1820,6,15.026872156912418,6.5660042634406425e-25
1821,4,15.026941664804099,1.5582734247180208e-24
1822,2,15.030905280448906,2.0779807223304384e-24
1823,4,15.030905362981002,6.187706320266545e-25
1824,12,15.033717331159892,3.183957599861006e-24
1825,10,15.03382181567008,9.180336520284862e-25
1826,8,15.033915804035018,1.6206405416773952e-25
1827,6,15.03399243561887,9.782128236947968e-25
1828,10,15.034433823173345,7.937361230697879e-25
1829,8,15.034614038070572,3.556993703941777e-25
1830,4,15.046067148789007,9.975146562981933e-25
1831,2,15.04709444671846,1.31033305469079e-24
1832,10,15.070878508806686,4.222201758869075e-24
1833,8,15.070957069533392,3.3062064641227722e-24
1834,6,15.071022352730779,1.1598660785215132e-24
1835,4,15.071070545374823,1.744138123143296e-24
1836,8,15.071534403857868,2.704923464987533e-24
1837,6,15.071660985597987,1.5087965055237057e-24
1838,6,15.102421610873193,2.9913497912780776e-24
1839,4,15.102447329511506,4.084264655164824e-24
1840,2,15.102461985007608,3.954852578857015e-24
1841,4,15.103165212165777,7.163626583104035e-24
1842,2,15.103197854393557,2.9914031820440972e-24
1843,6,15.104471641754003,1.5537330459641699e-24
1844,4,15.10447385677935,4.180213066772765e-24
1845,10,15.116279735625312,4.7465194771601826e-24
1846,8,15.116280648666475,6.931397169573932e-24
1847,2,15.175062017234154,3.2298472909252194e-23
1848,2,15.209998400071981,4.2089298281261754e-05
1849,4,15.21104194903262,0.00024360989168088212
1850,6,15.21303384916473,2.648059316835956e-21
1851,2,15.222582077080801,0.007542560175477805
1852,4,15.226025580699002,0.014772452214492415
1853,4,15.23534420440717,0.04148069109388737
1854,2,15.236454007140196,0.020659675484604317
1855,2,15.267811651437569,2.3126452151569984e-23
1856,4,15.268112589960651,9.735371131487082e-23
1857,2,15.272968181232045,1.8467370141782523e-23
1858,4,15.273414492590746,5.761406124759167e-23
1859,6,15.274264676329722,5.85355893743841e-23
1860,8,15.275725227571343,2.773240063249988e-22
1861,4,15.285308672163865,6.341245854171139e-23
1862,6,15.28783001359136,1.3913038050264686e-23
1863,4,15.2916549785499,1.9994179842964554e-23
1864,2,15.294433049495865,1.902384019677662e-23
1865,4,15.295450880286467,2.5954433243760237e-23
1866,6,15.296119646253828,2.9687088675696836e-23
1867,2,15.30422497325128,2.142362339656939e-23
1868,2,15.308439568037898,9.962776026530765e-24
1869,4,15.309198489008736,3.040659973998883e-23
1870,6,15.320809601527344,1.8756161956598318e-23
1871,4,15.321371854935592,2.5273462020599013e-23
1872,2,15.322157456727268,7.036285929238187e-07
1873,4,15.323153860845196,5.518312996115068e-06
1874,6,15.325209523962826,3.302032356240271e-23
1875,2,15.327771654398362,4.721396183418348e-05
1876,4,15.33073639371105,3.538762469239237e-05
1877,4,15.341763094361227,0.0010257238567791614
1878,2,15.342361868500689,0.0004890324162384494
1879,2,15.353298463123224,7.482207369044297e-25
1880,4,15.38471501370816,6.898389151171107e-09
1881,6,15.385081718008792,5.4419839919486744e-24
1882,4,15.394501698328668,1.517781460607536e-08
1883,6,15.394834184459455,5.9714078609593564e-24
1884,8,15.395550571836566,4.9858241005010485e-24
1885,2,15.396470843232578,1.7888411236020903e-07
1886,4,15.396840111173674,1.7335382079550617e-07
1887,10,15.397341102040286,2.812722488901781e-24
1888,6,15.397360930960417,3.214340195254591e-24
1889,8,15.397921493907575,8.043017825884341e-24
1890,6,15.405429887895366,3.11449852808523e-24
1891,8,15.407906604769892,9.429278948584519e-24
1892,4,15.41080083892848,6.222237443210959e-08
1893,6,15.411049037366297,1.1541991287149394e-23
1894,6,15.417719668641439,8.799879498690091e-24
1895,4,15.418589518811359,1.754002396358945e-07
1896,2,15.419176519258144,3.84735852820472e-08
1897,4,15.428316362521059,1.0401024474088987e-06
1898,2,15.429801399649818,8.271423513748488e-07
1899,10,15.429994760996351,1.6988053629024447e-23
1900,8,15.430064816025947,4.509120850906325e-24
1901,6,15.430120829011116,1.4333672697572432e-24
1902,4,15.430161520801562,2.1941165833802324e-24
1903,8,15.431179242875487,4.8877544283172124e-24
1904,6,15.431289724445037,3.3624174242256634e-24
1905,8,15.445372218209172,9.304881509663712e-24
1906,6,15.445961368631401,1.1193922111589006e-23
1907,6,15.457582528131525,3.7120663319411354e-23
1908,4,15.4575836659385,8.241406080612711e-24
1909,6,15.4613343556764,1.9693847374758402e-22
1910,4,15.461364661516086,1.1817365016590669e-22
1911,2,15.461383319054903,2.1053915154218996e-22
1912,4,15.462613287935824,7.615061626771289e-17
1913,2,15.46261800053992,0.0001578819580149916
1914,2,15.462648702830734,2.299014468672131e-19
1915,4,15.462944315323398,0.00031116903672906556
1916,10,15.474331107784678,3.5483616740138796e-23
1917,8,15.474331469115668,3.8649566842326244e-23
1918,2,15.534391963502003,1.8725631189266792e-26
1919,4,15.780347338809747,7.762846343314858e-09
1920,6,15.780647362125933,9.839104484571927e-24
1921,4,15.794382127942868,3.708210092423371e-10
1922,6,15.79477912855657,1.5916114159368192e-24
1923,8,15.795589152540174,2.520164068649522e-24
1924,2,15.79652829483166,4.844436023791472e-10
1925,4,15.796928237781003,1.5406527511777926e-10
1926,6,15.79749793820315,2.3185386055267726e-24
1927,10,15.797582813439362,2.3445982686175847e-24
1928,8,15.798107588609241,2.292627683293909e-24
1929,6,15.806814649411422,2.0209520400410946e-24
1930,8,15.809450063199506,1.882355381067684e-24
1931,4,15.811111847027405,2.2248775223875643e-08
1932,6,15.811599909629535,2.593992855849279e-24
1933,6,15.827505948452313,1.2881280022074017e-24
1934,4,15.828533330773439,9.532022647582456e-09
1935,2,15.829191699868602,1.423266799457978e-09
1936,4,15.839391172217802,9.521773531016607e-06
1937,2,15.84098627606977,4.674602515718276e-06
1938,8,15.86882664820223,1.618834421458135e-24
1939,6,15.869267319190385,9.984519411141915e-25
1940,2,15.884369238702789,1.8785780292209617e-07
1941,4,15.884686417534681,3.085196824149348e-07
1942,2,16.162226120166906,9.23856929365736e-27
1943,4,16.163591397762843,1.455639023688347e-26
1944,6,16.16578388971152,4.678059575133767e-27
1945,2,16.187009562348294,1.0425685611853289e-26
1946,4,16.18972028121459,-1.713486067837039e-27
1947,6,16.21765404966027,8.665633820639215e-26
1948,4,16.217878733588464,-8.788593171788907e-27
1949,2,16.291170775598403,6.866148090766044e-26
1950,2,91.8928454974996,0.0007214594290891625
1951,4,92.35797565269081,5.919776411859554e-25
1952,2,92.3628456805614,1.8956897217098536e-25
1953,2,92.36953761471563,6.862478472502882e-25
1954,4,92.37006932875101,2.0680172500439007e-24
1955,6,92.37256129059034,1.1456738005135129e-24
1956,4,92.37855162340855,5.74812666284377e-25
1957,2,92.41179870505306,0.00041960126922469665
1958,4,92.41749325003894,0.0026357989409351917
1959,6,92.42172857750387,1.5354929487826984e-19
1960,4,92.42328445492672,0.0002840263132547161
1961,2,92.42893726384466,2.7358485657577625e-05
1962,4,92.4306838203197,1.1068790140999233e-06
1963,6,92.43275958564794,9.850457058016182e-18
1964,4,92.43326181837392,0.00074488128102822
1965,8,92.4358762980666,1.088248788271423e-19
1966,2,92.43637478220046,2.7436799352905136e-05
1967,6,92.43678724654939,5.156221590235498e-19
1968,4,92.43926482619258,0.00010712208411548574
1969,2,92.43948913865813,9.316845944814544e-06
1970,6,92.44222963676316,3.747895556545205e-19
1971,4,92.44247835314206,4.7103211780471386e-07
1972,4,92.44870119517839,4.976094566037981e-24
1973,2,92.4525857937669,1.645482274441219e-24
1974,2,92.46002515047974,8.777194702693092e-25
1975,4,92.4606966143491,7.6921258676947375e-25
1976,6,92.46321195225971,1.306070660310063e-24
1977,4,92.46831671993704,4.565296134460024e-24
1978,2,92.4762887367769,0.00011523041586091007
1979,2,92.48719842551088,4.879611880598717e-25
1980,2,92.53579995395842,2.4509107432178674e-25
1981,4,92.53787418865886,1.7156728273632484e-23
1982,6,92.54220136407457,4.392959520167582e-24
1983,8,92.54319099856752,1.0493937312040954e-23
1984,4,92.54557043327708,4.917049158930047e-24
1985,2,92.54602380751305,1.348142449371375e-25
1986,6,92.54816206541221,7.122245368609946e-23
1987,4,92.55145006014214,0.0005632426494272479
1988,2,92.55355952084341,0.00015097730292734133
1989,6,92.55447516457377,4.567921418500009e-23
1990,8,92.55484699646149,1.9398702442907914e-22
1991,10,92.55664517400396,6.019688546696114e-23
1992,4,92.55727273222806,4.981467824367751e-24
1993,6,92.56335005952843,9.13413641271903e-25
1994,8,92.56430790603861,5.093070892140933e-24
1995,4,92.5666157587716,5.033710233660659e-25
1996,6,92.56807006286135,1.326714164938612e-23
1997,4,92.56840108792733,3.95688132074359e-24
1998,2,92.56910632199839,5.151765158925101e-25
1999,8,92.57199242110136,5.225984436214623e-24
2000,6,92.57216936674695,9.5861552820055e-25
2001,4,92.57868280612433,2.751852130083178e-24
2002,2,92.57974934880139,1.9997007705651352e-26
2003,2,92.58322090364908,-6.5709674694977255e-28
2004,6,92.67660163989734,1.9805409258426186e-24
2005,4,92.6793163972223,1.775550970597127e-24
2006,2,93.00956743641245,7.195635271086944e-27
2007,4,93.01422606577876,1.0431373125163297e-22
2008,4,93.0210565845893,1.18556331794524e-22
2009,6,93.02368412646115,2.432462057071497e-23
2010,2,93.02469175978365,4.6161920531108795e-25
2011,8,93.0380623150159,1.584015905944707e-22
2012,6,93.04426849087423,1.6448904455709988e-21
2013,8,93.04852207160297,5.2122980398281115e-22
2014,10,93.05269175780808,7.617079883644795e-22
2015,6,93.06110294596499,1.0529443663915458e-21
2016,4,93.07320145745786,2.909186017618843e-22
2017,2,93.08848238383757,0.05295664925859139
2018,6,93.09205561254714,5.613921427029022e-20
2019,4,93.09434338863639,2.3410946133007517e-20
2020,6,93.09677746797195,9.292510782437286e-20
2021,4,93.09828034829872,1.2284634158350732e-18
2022,4,93.09885736918267,0.9676674913290415
2023,6,93.10056132917919,6.091195888281321e-19
2024,2,93.10056132932601,4.979062086626818e-19
2025,2,93.10082180601006,3.3856070279976855e-21
2026,6,93.10297211621025,4.5473899276300517e-20
2027,8,93.10334355021104,7.115648996769914e-21
2028,2,93.11413254357433,0.41597329924617366
2029,2,93.15607958116334,1.274879256074234e-22
2030,4,93.15806781941819,2.4325477837643536e-22
2031,4,93.16457201423168,8.7341400743621e-22
2032,6,93.1689389035871,1.3291005731499843e-22
2033,4,93.16949045126495,3.244193082217147e-23
2034,2,93.17049548112976,6.36345546158977e-23
2035,2,93.17153631732617,5.495170301148307e-23
2036,4,93.17286571862161,1.5090978615371886e-22
2037,2,93.17724054746913,0.0008726305142111302
2038,4,93.18727093091911,0.0010053965035906475
2039,6,93.19717815410729,1.7478034409498282e-22
2040,2,93.20440209901801,0.02257296519408511
2041,4,93.27567186918168,0.0006888411897508544
2042,6,93.27642779986826,3.0175141094309674e-18
2043,4,93.2806584656962,0.0040380299932175736
2044,6,93.2870425168382,3.6849091493384935e-18
2045,8,93.28741065426004,5.6802837611294965e-18
2046,4,93.28749666631916,2.251838732381403e-05
2047,2,93.28799221620295,3.6541732216812667e-06
2048,2,93.29030397580817,3.4945122743350516e-23
2049,6,93.29364991434323,4.1659862532582815e-18
2050,4,93.29665473167927,0.0007654978564104565
2051,4,93.3083653866488,1.6037159409084501e-23
2052,2,93.53223662072514,0.0017535048908934028
2053,4,93.54611117204723,0.01088452728319703
2054,4,93.5830633570124,5.1686059572240544e-09
2055,6,93.59519065442191,1.6928459711351558e-19
2056,6,93.61113025387067,2.1702802060608512e-21
2057,8,93.62769367599844,2.0469226709154635e-19
2058,2,93.63453065165686,0.00014673761319258262
2059,4,93.63537599159332,0.0009186191073576903
2060,2,93.65835120919695,1.995472329972841e-20
2061,4,93.65835120959008,1.667793107260371e-19
2062,2,93.66014651802459,1.801109474050082e-06
2063,4,93.66092040111533,4.371088929027083e-05
2064,4,93.66463028381793,1.7213374950871867e-05
2065,2,93.67416593839909,1.4189135092054079e-06
2066,6,93.67627799670197,9.613286663983088e-21
2067,4,93.68368110223975,3.2944237211743075e-05
2068,4,93.71995637813194,1.637117520550037e-24
2069,2,93.72574060197593,6.481351246736411e-25
2070,2,93.74116615434679,7.061891629701929e-05
2071,2,93.74903048890155,2.9069523169212727e-25
2072,6,93.74903049555769,8.589155673511992e-25
2073,6,93.75373082702254,1.6242876637933209e-24
2074,4,93.76579519510364,0.00014054421857946026
2075,4,93.77390072344912,3.1623678585301436e-06
2076,6,93.77566490540039,1.5180380730761668e-20
2077,4,93.77854583654062,1.031306976409048e-23
2078,6,93.78076187720666,8.202232859813054e-23
2079,6,93.78126824104868,4.2041275038883176e-17
2080,4,93.78332769896446,0.000569238699813407
2081,2,93.78378640283,0.00017837911750118158
2082,6,93.7840521092059,4.691392779056861e-18
2083,2,93.78698382806454,0.0001668219386721253
2084,8,93.78715877064064,8.318036316074181e-20
2085,4,93.78906984200984,1.0461643239577583e-06
2086,4,93.79383201700551,6.089606172937988e-06
2087,2,93.79388785889847,1.4305257183678192e-05
2088,6,93.79881527100906,7.145382066764377e-24
2089,4,93.79964135201664,6.919053207510846e-24
2090,2,93.8002363555338,1.5476744128652904e-24
2091,2,93.80665895882294,1.6290559010850902e-24
2092,2,93.80665896065625,4.843141882114158e-24
2093,4,93.81075191678019,2.2595972971620727e-24
2094,2,93.81081280830739,2.5120818179428485e-20
2095,8,93.81081281492999,1.6191253762177225e-20
2096,6,93.81096808679945,2.727858316824392e-17
2097,7,93.81487741914725,4.3578460362644935e-18
2098,1,93.81487742073762,3.5284387536655215e-19
2099,2,93.81552061476214,1.2806111752389576e-25
2100,6,93.81644686654778,2.329003246818797e-17
2101,8,93.81755385686688,3.0645240472440263e-17
2102,3,93.82283194813516,0.0015549326582534352
2103,1,93.82283194938248,0.00050797805297738
2104,2,93.83812614598804,0.0032047215304404257
2105,7,93.83979222905913,8.671364260621208e-22
2106,1,93.83979223066507,3.3714439457642245e-23
2107,4,93.84120044086234,0.0009329093403264945
2108,8,93.84146241526031,7.944677626790392e-15
2109,3,93.84177821844884,1.1883192661606995e-15
2110,3,93.84177822169448,1.0252832108905898e-15
2111,5,93.8439433478265,6.933094115462108e-22
2112,1,93.84394334939935,1.2300114460108806e-22
2113,6,93.8443611717712,2.5100703931774112e-17
2114,6,93.8448756174883,2.5263557813384417e-16
2115,4,93.84788154446505,0.00010195793064063166
2116,4,93.85373557766047,0.0003066965702178887
2117,6,93.86064156381661,1.4659039512029506e-16
2118,4,93.86133905398708,0.0008611068930898686
2119,2,93.86301236897168,0.00036703495166774095
2120,8,93.86379327770959,1.1981374641358842e-17
2121,6,93.86564418776078,1.0700178672954063e-17
2122,6,93.86692607801359,2.3906009655145092e-18
2123,2,93.86771573874029,9.792352550477806e-08
2124,2,93.86771574106251,9.891826801388274e-08
2125,2,93.86799811427045,1.5943163128711308e-06
2126,2,93.86903965665635,1.3120516756092904e-23
2127,2,93.86903966130114,1.3835324212598598e-23
2128,4,93.8707986204953,4.0034957506595385e-07
2129,6,93.8708894960019,1.3282077916340806e-22
2130,2,93.87124277648348,1.1545565342987343e-05
2131,6,93.88900161811904,6.999724897704611e-23
2132,4,93.88978791187247,4.2619860853697816e-23
2133,2,93.89034549423366,1.679269913796712e-24
2134,2,93.89158755873547,0.00021010508115813878
2135,2,93.89158756299497,0.00020502947416043316
2136,4,93.8963635880819,1.0977239336627e-23
2137,8,93.90496587267728,5.806767829668048e-25
2138,6,93.90595707612351,2.208127569588139e-24
2139,4,93.9067374654403,6.70068636092381e-24
2140,2,93.90727038749338,1.1817058264438357e-24
2141,4,93.9137612288452,4.6949434653637936e-26
2142,6,93.91729265224342,1.8721017318888808e-24
2143,2,93.92974164791843,-3.6631594715460097e-25
2144,2,93.92974165061423,6.4829184956755e-26
2145,9,93.93419737916082,1.4088266544764878e-25
2146,3,93.9341973820612,5.420018292369895e-26
2147,5,93.93540276823245,-2.551314560167227e-25
2148,1,93.9354027692861,4.359973247417744e-26
2149,4,93.93796887902505,1.675119882483147e-25
2150,6,93.93796888360333,3.9946345042534026e-26
2151,8,93.94075419558698,3.375158235910653e-24
2152,2,93.94096303540118,8.106201948369963e-26
2153,10,93.94102911302474,2.992558282776269e-23
2154,8,93.94267547628914,1.882290417819266e-25
2155,4,93.94466838820188,2.2434152907150927e-24
2156,6,93.94491193507037,7.723878530144488e-25
2157,2,93.95716595547526,4.889732021886311e-25
2158,4,93.96373908440091,8.470992585337479e-24
2159,6,93.96483139889415,2.770606384821795e-25
2160,7,93.96493996842725,7.001853841422179e-25
2161,1,93.96493996991614,5.926575849062903e-26
2162,8,93.96707815464146,2.4539477587886713e-24
2163,10,93.96812787503,1.4590937962727035e-25
2164,6,93.97151807697702,1.1520076875741298e-24
2165,2,93.9729841482669,4.942548892987418e-25
2166,4,93.97717238058192,2.019251515782649e-25
2167,1,93.98080915900061,7.446264029419535e-25
2168,5,93.98080916068233,1.337032562889766e-24
2169,4,93.9810716355745,1.2521322055197638e-24
2170,4,93.98135407907836,1.7458534229174975e-24
2171,4,93.98135407994909,3.5401000776705628e-25
2172,2,93.98156678059888,1.7380242083659676e-25
2173,2,93.9909141595507,7.303207927198596e-26
2174,4,93.9913390957268,1.8733293594485265e-24
2175,10,93.99159134496006,5.063982426297333e-25
2176,6,93.99267851254444,1.77057654314005e-24
2177,8,93.99394173573995,-4.358526317752501e-26
2178,5,93.99639068784637,-3.0464587031734264e-25
2179,1,93.99639068936148,-8.81713969940341e-27
2180,8,93.99736731597062,5.548160466761342e-24
2181,2,93.99960991382483,2.1397334980126597e-25
2182,6,94.00110062386011,9.478583119540837e-25
2183,4,94.00126285451324,2.6955555210940524e-25
2184,4,94.00237837027191,1.2070330645234145e-24
2185,2,94.00285987282172,-6.777022181670715e-27
2186,2,94.03294018105242,0.0012694604200252022
2187,4,94.03524412913742,0.0013682457853215616
2188,2,94.06260602837136,8.96054433516144e-25
2189,2,94.0919764657998,0.00133182041292919
2190,4,94.15948932093636,4.56847845479414e-25
2191,6,94.16047449765858,7.33961342520412e-25
2192,2,94.29784686020525,5.394502882137995e-26
2193,4,94.3129577358348,1.6738344790935689e-25
2194,4,94.33754796257222,3.895762557697612e-24
2195,6,94.34932357389357,6.2559365423487215e-24
2196,2,94.3669871840251,2.0058320450559992e-25
2197,7,94.39027692866836,1.9017155785142483e-23
2198,1,94.39027692971257,1.857773274469112e-24
2199,5,94.39338907879397,1.0240666874716289e-23
2200,1,94.39338907979516,8.602121772382008e-24
2201,4,94.39685956393032,3.840347713811769e-23
2202,2,94.40019588534659,3.6311145113201e-25
2203,4,94.40995974086366,2.171606248096093e-22
2204,3,94.4131554088546,1.1220524618162647e-22
2205,1,94.4131554098447,3.721594179659182e-23
2206,6,94.41980716110783,1.0857230574046758e-22
2207,12,94.42822722889724,2.337336757041581e-21
2208,2,94.42852612395063,3.451111461893882e-25
2209,4,94.43175860751813,8.948282272695965e-23
2210,10,94.43456542763988,2.2053962620624948e-22
2211,2,94.43456740594354,2.4845273869011057e-23
2212,4,94.44085463908436,3.3594744367131146e-22
2213,4,94.44085464081434,1.3205859609626156e-22
2214,4,94.44182675371161,2.4554774144452345e-22
2215,2,94.44386367849552,3.244448349519156e-23
2216,1,94.44602539906629,7.521277994763603e-23
2217,5,94.44602540052364,1.7797724444890956e-22
2218,6,94.44955745543359,1.6461536188569185e-22
2219,10,94.45073040612044,1.7949871526757077e-22
2220,8,94.45114197804094,1.112474287882998e-22
2221,6,94.4551964580856,3.6581954240091407e-22
2222,4,94.45843502750364,1.1319692301753675e-22
2223,6,94.46537059916403,1.168306444633935e-21
2224,2,94.46537060070403,5.620911242454833e-22
2225,8,94.47778746262065,3.145642876266618e-21
2226,3,94.48383728909312,1.6497142456759747e-14
2227,3,94.4838372937287,1.2391852517202408e-14
2228,6,94.48512299476414,2.6992588540667407e-20
2229,4,94.4873480175358,5.54652950295092e-21
2230,8,94.49123340890554,7.779197417484367e-20
2231,4,94.49352282629673,0.25671021559614426
2232,5,94.49751706895938,6.731942493875803e-21
2233,5,94.49751707319666,8.60144782954261e-21
2234,6,94.50720151482273,2.6373442940597174e-20
2235,2,94.51016904444685,1.0292819211655544
2236,10,94.51227028831181,2.2526500181134897e-19
2237,4,94.51671967575038,1.9237959298633e-18
2238,2,94.51731497880047,4.3009022812688876e-20
2239,2,94.51778313815839,0.8862329941868683
2240,2,94.51778314353942,0.8741045663406932
2241,6,94.5180511265117,3.7276164132944144e-17
2242,8,94.52218258767783,5.2708469607922266e-20
2243,4,94.52963343303458,4.879422977992365e-21
2244,2,94.52965287917488,4.034599326703606e-22
2245,4,94.52965288357797,9.560664791387096e-21
2246,8,94.53210995650045,2.743641100533024e-20
2247,2,94.53484408535076,1.7097757426547323e-22
2248,2,94.53650558272864,2.796659474969724e-22
2249,4,94.5384765561214,3.3003619333482344e-22
2250,2,94.55364613765374,1.3578288897576873e-22
2251,6,94.55364614429897,5.733181335533102e-22
2252,4,94.5541838859412,9.817714899723726e-22
2253,2,94.55451761911593,2.0176726369735482e-22
2254,4,94.55451762429857,3.5232261583024627e-22
2255,4,94.555911117059,4.577931730222045e-22
2256,4,94.5582345686895,6.469877758893528e-22
2257,2,94.55823457103185,9.678666471317583e-23
2258,2,94.5590881338182,6.328764650650848e-23
2259,6,94.57252657807373,3.741379671009939e-16
2260,6,94.5789626339091,3.3406056282292746e-21
2261,2,94.57943453318683,3.366532789077729e-22
2262,4,94.57993907421934,5.558376030283935e-21
2263,2,94.58089607904003,7.157354385584489e-21
2264,2,94.58089608012028,6.2494295833861515e-21
2265,2,94.58267764823415,0.00695522378315319
2266,2,94.58267765152118,0.007043470249116986
2267,2,94.58306485015737,1.0167218230084277e-22
2268,2,94.59850779213087,0.0021161393109788273
2269,4,94.60764844807363,0.04320429896308305
2270,6,94.62988043605242,1.502702885417428e-22
2271,4,94.66244926381006,5.35855335686103e-23
2272,8,94.67049332346267,1.9421725045617945e-18
2273,4,94.6714816392116,2.4058050057575632e-17
2274,2,94.67148164069408,2.060798866167628e-17
2275,8,94.67336077890292,7.872558182701356e-19
2276,2,94.67336078083054,2.965475540354237e-20
2277,4,94.67337961530978,3.622457516474751e-05
2278,6,94.6754633531774,6.165037246272049e-16
2279,2,94.6756973166199,4.8418465483892245e-05
2280,4,94.67766691284811,3.681412309410307e-05
2281,5,94.67861453853556,6.202513228554925e-18
2282,3,94.67861454152131,1.7612574995330675e-18
2283,2,94.68049838306217,0.00012356408532384093
2284,2,94.6931488383189,2.8032007633696594e-24
2285,4,94.69730343714627,2.2481363906121766e-05
2286,6,94.69762698711065,2.3281421143913563e-17
2287,6,94.69992931578577,8.947980571539174e-17
2288,4,94.70025814870252,1.2529138206995245e-23
2289,2,94.70142716896873,1.4143979966423518e-16
2290,6,94.70142717371135,3.237507925798511e-16
2291,4,94.70257911581109,0.00023281130968239423
2292,2,94.70415808561734,8.385650857830143e-05
2293,6,94.73623319679945,2.842787748975536e-24
2294,6,94.91788892669189,1.5858223511475823e-16
2295,4,94.93705028107019,0.013642493948148841
2296,2,94.95650916125084,0.0076782296286453024
2297,7,94.97128669830062,4.2520549082843586e-19
2298,3,94.9712867016645,3.4194057520573215e-20
2299,2,94.98695377665155,0.0016591406639441567
2300,6,94.99170640437222,1.7270027611179797e-17
2301,4,94.99441275362972,0.00016030943371058676
2302,8,94.99917846646713,6.174316359295551e-19
2303,2,95.00799561895764,1.6087875129310876e-05
2304,2,95.00799561944132,1.3422861405507201e-05
2305,6,95.01545434776313,3.0302767859281894e-17
2306,4,95.02180608310192,0.003851691423337972
2307,2,95.02730212086482,0.0027489160166734045
2308,5,95.03582886897959,1.3395162596053925e-18
2309,3,95.03582887104591,3.8710644724516835e-20
2310,2,95.03666419836435,9.906427157955883e-18
2311,4,95.03666420185323,1.489942832639315e-17
2312,8,95.04928264595412,1.7898347364424436e-20
2313,3,95.05598320901811,6.714814573150904e-19
2314,3,95.05598321077002,3.438958269411063e-19
2315,8,95.0606635660219,4.0379803276052763e-19
2316,2,95.06603459716041,1.5066114807944643e-05
2317,6,95.06738567698409,9.101785552888861e-18
2318,4,95.07427954425168,4.864582826763955e-05
2319,6,95.08102930744138,1.2419587685095531e-18
2320,4,95.08912009881959,1.9928885531958176e-05
2321,2,95.09126143099553,0.00014856153954975697
2322,5,95.108220988597,4.463169620089072e-17
2323,1,95.10822098983243,2.5252034915947904e-18
2324,4,95.1091493288834,0.00014767192972957305
2325,2,95.14322143817628,0.0001336243024067668
2326,4,95.14778797803729,2.8610422649166356e-05
2327,8,95.1633200644626,7.630536149849588e-21
2328,6,95.16611649293793,3.316972869483115e-20
2329,2,95.17085763804891,1.116200770886437e-21
2330,8,95.17085764467777,7.772675246393393e-22
2331,4,95.17183580650459,-2.3299429785110426e-09
2332,6,95.1802647475173,3.511136551583743e-18
2333,2,95.18060309532541,9.376029767469134e-08
2334,4,95.18117644564705,9.166376143162373e-06
2335,8,95.19033958309637,7.742538957360312e-20
2336,2,95.19679177213726,7.650549313074084e-06
2337,6,95.20295151606126,7.43382574786351e-17
2338,4,95.20358776073499,7.83167546522807e-05
2339,6,95.23541034425472,7.484930409479613e-15
2340,2,95.23573677645021,0.00032413627897279586
2341,4,95.23695933278225,0.00021989118934637777
2342,8,95.24606761672567,1.181918230509278e-17
2343,4,95.26022330830449,0.000219757150969403
2344,2,95.27168392296522,8.818819297533317e-05
2345,4,95.48954017866578,0.003508831789397964
2346,6,95.70081156874875,4.516443647003698e-25
2347,2,95.70081157111548,3.315456455993562e-25
2348,4,95.7111533171776,3.2516783294381645e-25
2349,1,95.71358368855317,5.796763307109029e-26
2350,1,95.7135836892785,-1.0517491032945456e-26
2351,2,95.7216520090825,-1.2564891265795907e-27
2352,4,95.72165201558113,2.5082627064757464e-25
2353,4,95.73300913307287,3.206335074211557e-25
2354,6,95.75959027558156,8.675025683643463e-25
2355,4,95.76826518654451,4.911345418436673e-26
2356,2,95.79538971460698,1.2011107985936225e-25
2357,3,95.80767661831135,6.4100304332840235e-25
2358,3,95.80767662251282,1.0342398520401581e-24
2359,4,95.82457897772144,8.336908647256697e-26
2360,2,95.85493011733513,3.004545027189743e-27
2361,4,101.56251172116407,6.545687561994522e-26
2362,2,101.56428843189724,4.5565400866618226e-26
2363,2,101.62486087100507,6.083648913342163e-07
2364,4,101.62753709401954,1.1230584837091169e-06
2365,6,101.62816544085757,1.114343808829193e-20
2366,4,101.62928698675529,1.1598056037483773e-06
2367,2,101.6313240850584,1.0994620002890628e-07
2368,6,101.63257198842359,2.21165885309412e-25
2369,4,101.63344722026176,1.9679339419714559e-25
2370,4,101.6561797252129,5.847943642250866e-26
2371,2,101.65720599198954,-7.799921101401092e-27
2372,2,101.68156565739059,4.135601563964328e-26
2373,4,101.68261074619488,1.77438878252588e-25
2374,6,101.69534262214108,4.5713558916604064e-21
2375,4,101.69729830654524,1.0071782745938245e-05
2376,8,101.69809156328182,9.067619010414046e-21
2377,6,101.69928235899908,4.0205902673077906e-20
2378,4,101.69960074763583,2.1956673985310358e-07
2379,2,101.7024162938061,3.4279481286530894e-06
2380,3,101.72613520917139,-2.4179053087138554e-26
2381,3,101.72613520954911,4.937247831003962e-25
2382,4,101.72666021631636,2.8386461451828656e-25
2383,2,101.7442862791167,1.7332076251065777e-07
2384,2,101.74428627946679,2.924681885144917e-07
2385,2,101.747111287606,5.467324702481178e-07
2386,4,101.74766394200674,2.544328517046489e-06
2387,6,101.74811406289291,2.193520408058859e-19
2388,2,101.75222312958886,7.870692374413499e-07
2389,2,101.75613705213834,2.454839894338728e-25
2390,4,101.75651021581814,1.6107397988749704e-23
2391,8,101.7565594984718,-6.025813901650329e-26
2392,6,101.75686008024792,3.4543216179201585e-25
2393,6,101.75707735746312,4.387572935967659e-25
2394,4,101.75708924489652,1.1069728286471974e-24
2395,2,101.77527130504166,1.3771676724277122e-26
2396,4,101.77588466753355,3.685300515937485e-25
2397,2,101.82548768603709,-4.4946345847786534e-26
2398,4,101.82596836955508,1.1808759670914618e-24
2399,8,101.82598926644772,5.636710499264906e-25
2400,2,101.82636631529328,1.0582557723179552e-25
2401,10,101.82638427735304,6.041799792775142e-26
2402,6,101.82673762522927,2.1936753018787483e-25
2403,4,101.82706706657962,1.7903908151250776e-24
2404,8,101.82721065641664,2.3517713343901468e-24
2405,6,101.82725422075924,4.0538330220340337e-25
2406,6,101.87558008541401,4.08085563070204e-25
2407,4,101.87561467329488,3.9196566449070934e-25
2408,6,101.87596161364331,1.0023447827914237e-25
2409,8,101.87603413655091,1.2726857479084495e-24
2410,4,101.87626400946681,1.2776122754921113e-24
2411,2,101.8764018602588,1.4966101200907606e-26
2412,2,102.0693890698306,3.502629897655977e-26
2413,2,102.13401989612737,3.062735821163136e-07
2414,4,102.13489105080396,1.3647228357204023e-06
2415,2,102.16280299432543,1.3908994609299455e-26
2416,2,102.22708721465312,1.7382794835280884e-25
2417,4,102.23029684842447,5.989440468345826e-25
2418,8,102.23119447854884,2.0197483313430313e-25
2419,6,102.23240773912056,8.074614958446529e-26
2420,6,102.23426574639109,1.5968095325061935e-24
2421,4,102.23465020173,2.443329658266278e-25
2422,6,102.26291765653588,6.650704789481388e-25
2423,4,102.2629962706805,1.3696979597338607e-24
2424,8,102.29746786711809,1.480833172764802e-25
2425,2,102.29819385872986,-2.375284332515858e-26
2426,4,102.29950526365621,5.20865656633851e-25
2427,10,102.30169404811232,2.537268641006348e-25
2428,2,102.30261880136044,2.3409603494103745e-25
2429,6,102.30279824362731,6.346474022755054e-24
2430,6,102.30458698348758,5.240504080585233e-25
2431,8,102.30527517567117,4.1523913785825205e-25
2432,4,102.30530825205676,1.9630084418809993e-25
2433,6,102.3477787850781,7.841514612721846e-25
2434,4,102.34996674464645,1.0814131852407054e-25
2435,6,102.35185501181638,2.1091760843647654e-25
2436,8,102.35270966021352,2.7525967589039237e-25
2437,4,102.35346160914054,2.341724440187182e-25
2438,2,102.35583279206242,2.455894972504424e-25
2439,2,102.65112524111146,8.49742427686746e-06
2440,4,102.67265696623332,3.9007724755424276e-05
2441,6,102.69746344727622,6.459584685003312e-22
2442,4,102.7109350296002,1.4096273329555873e-05
2443,2,102.71932787578447,1.2305347471651908e-06
2444,6,102.73221603978504,1.814963585580681e-21
2445,4,102.73817568187519,6.683382043322108e-25
2446,6,102.73889671490741,6.129761151354003e-25
2447,4,102.76319732232082,5.237995379878612e-05
2448,8,102.76831344557843,4.917603104510119e-21
2449,4,102.77928280166498,1.1252168557109414e-05
2450,6,102.78486011323974,3.159346954319786e-21
2451,4,102.79951416055093,9.083282885442938e-06
2452,2,102.80973341813115,8.108939800617086e-06
2453,2,102.82184539318274,5.344341885123955e-07
2454,4,102.82496218246894,7.417503330331461e-06
2455,6,102.82785742002693,1.4552204209296507e-20
2456,4,102.91054635431868,4.3951335189135494e-26
2457,2,102.91233067736653,2.969659716821908e-26
2458,2,102.9372364307552,8.676917628329589e-06
2459,8,102.9534553561316,3.708821793156401e-26
2460,5,102.95567807854684,3.1618433760907793e-25
2461,1,102.95567808015159,5.623816277831326e-26
2462,6,102.97507142486421,9.212564815640523e-19
2463,2,102.97587974889075,1.5087795439052646e-06
2464,4,102.97635955840087,5.2152541081815656e-06
2465,4,102.97761512133877,2.416216540145787e-07
2466,2,102.97806690101083,1.1414490536535754e-06
2467,4,103.0041987676995,2.238820081502962e-25
2468,2,103.00524015503936,3.3113864507735676e-26
2469,10,103.01696330729595,1.4988525039848382e-22
2470,6,103.01898440888755,3.429954459791846e-21
2471,3,103.01935324871204,5.293904185894603e-21
2472,3,103.01935325192068,5.800609293085264e-21
2473,8,103.01944735777516,7.325784173853088e-21
2474,2,103.02181748890689,1.6998965095192655e-21
2475,6,103.02181749438091,4.583376184822609e-21
2476,2,103.02532848713639,1.1072842069012422e-07
2477,2,103.02532849078636,1.0980583740917639e-07
2478,8,103.04726478759414,5.9402294361241025e-25
2479,6,103.0485604863257,3.708004910218761e-25
2480,2,103.10408358393835,2.4883611987158435e-25
2481,4,103.10414200718424,3.550758905263114e-24
2482,8,103.1043796538359,3.940874423490513e-25
2483,6,103.10478742614441,1.8650137491247078e-25
2484,6,103.10493298806682,4.9063961292566835e-25
2485,4,103.10533446334881,2.947176428909441e-24
2486,6,103.1080260150784,1.5904232032162438e-25
2487,4,103.10944774058396,3.7227820055694937e-25
2488,1,103.13729812919485,9.227025557116617e-27
2489,5,103.13729813612565,4.733592408481473e-26
2490,2,103.13790043606531,8.742732460236569e-26
2491,2,103.13790044112886,1.3058361175225196e-25
2492,5,103.14648771912624,1.5337399775656853e-25
2493,5,103.14648772205021,2.8066054817508785e-25
2494,8,103.14674727593643,2.0163340382007605e-24
2495,8,103.14699144344655,7.325663976808084e-25
2496,5,103.14728305875877,1.1859768742887589e-25
2497,1,103.14728306003701,5.956338256990683e-26
2498,2,103.14845332813468,-1.9973352637706513e-27
2499,10,103.14845333479798,5.696383213572937e-27
2500,6,103.14854356660379,4.570892674553906e-24
2501,4,103.14904149423165,1.3867355326209972e-24
2502,6,103.14948589918271,1.2915433008214226e-26
2503,4,103.14948590254659,1.2060598110972864e-25
2504,4,103.14971273220016,1.8458347350187452e-25
2505,2,103.15028667285026,2.351939153525859e-26
2506,4,103.1520520589412,1.090233417006012e-25
2507,2,103.15255847775245,9.809179798649468e-26
2508,6,103.17203240102009,1.1687121045013521e-17
2509,2,103.17219923109292,6.273351999250962e-06
2510,8,103.17222796731221,6.927050651441429e-17
2511,4,103.17301694889784,6.986997705400541e-06
2512,5,103.17394567893433,4.720721900676178e-19
2513,1,103.17394567950788,6.0527005994741145e-21
2514,4,103.17903816354146,2.37488045461005e-06
2515,4,103.19830584911108,4.916027408285328e-07
2516,2,103.1985761274758,1.9587757832104577e-06
2517,4,103.20085691879888,4.461352778097638e-19
2518,4,103.20085692320998,2.554046212462893e-19
2519,1,103.20132951866572,2.3213731771069308e-26
2520,5,103.20132952027473,5.005889745670135e-25
2521,6,103.20200752642029,5.829439188515704e-18
2522,1,103.202297489155,7.397496735832725e-25
2523,3,103.20229749042721,1.6702538537212195e-24
2524,4,103.20422617463288,1.725723760189566e-05
2525,6,103.20473230792561,4.175838095541587e-17
2526,2,103.20910225789902,7.768067185047973e-06
2527,4,103.20925991228683,5.42061960970111e-07
2528,6,103.21574549723414,1.905838267490365e-18
2529,1,103.21683521855499,3.760808447275657e-07
2530,1,103.21683521952144,3.8614530913323355e-07
2531,4,103.21756787313382,6.781390847656105e-06
2532,2,103.2207840614787,1.0835932720723093e-08
2533,4,103.22358304708297,6.886834845907758e-07
2534,6,103.2308126887778,2.4519240666322265e-25
2535,2,103.23118852781954,1.1433618890520147e-25
2536,2,103.23118853281119,1.9912484829215097e-25
2537,4,103.24504033759985,1.6097392345113906e-25
2538,2,103.2452392004717,-5.471415753907982e-28
2539,8,103.30155090799616,4.1010994888685254e-24
2540,10,103.30169272539712,1.7282597399316735e-25
2541,2,103.30169344405658,5.626637116160898e-25
2542,6,103.30179271301438,9.161889681476017e-24
2543,4,103.3018774171747,2.2329098098303534e-24
2544,1,103.30214725896451,-8.561462516442022e-27
2545,1,103.30214725930722,-1.4081380717961442e-27
2546,8,103.30219251330135,3.0028700268081757e-25
2547,4,103.30229018730944,4.8526964903086576e-26
2548,6,103.30251560144677,2.0241402081842677e-24
2549,6,103.3285710978368,4.505067304541417e-25
2550,8,103.32857901420317,5.344701982750573e-25
2551,6,103.33011956280274,1.4958477943998473e-24
2552,4,103.33040238836145,1.8208867002391334e-25
2553,10,103.33194741592439,7.410234763598036e-25
2554,2,103.33289288774313,5.3945741902076905e-25
2555,2,103.33289289007394,1.2321666551208174e-24
2556,6,103.3329574088416,9.304527328201277e-25
2557,2,103.33295741106099,1.6903135679335443e-25
2558,2,103.33350262169114,1.7377969037395144e-25
2559,2,103.33574434856519,8.959742537237764e-26
2560,3,103.34410868907673,2.3613795532723234e-24
2561,3,103.34410869001965,3.1862269660685853e-24
2562,4,103.34434381249099,6.9832844775349095e-25
2563,8,103.3455821674923,1.2893063439838826e-24
2564,6,103.34637807444494,4.250292312583531e-25
2565,2,103.34719841068096,9.795033284862185e-26
2566,4,103.34748212286769,4.89241460372707e-25
2567,2,103.57747156988239,5.960948745423525e-26
2568,4,103.5778881991265,2.2068131646263686e-25
2569,4,103.57788819963167,8.812161502207019e-26
2570,4,103.57862064789828,2.9146075369753334e-24
2571,6,103.58056622843043,2.9356617794228373e-25
2572,6,103.58223982853781,3.9674765403177405e-25
2573,4,103.58354022531017,1.2817250637777303e-25
2574,10,103.61804270537118,5.233148915548011e-25
2575,8,103.619171954521,1.0231942628291982e-24
2576,8,103.6206507622532,2.3324664520052404e-25
2577,2,103.6218096089653,1.6575131259877457e-27
2578,10,103.62180961565235,3.473601570513569e-25
2579,5,103.6220368286975,7.775344505074854e-27
2580,1,103.62203683015917,6.1591086623134974e-27
2581,6,103.62436769700264,9.122773685024343e-26
2582,4,103.62685575450416,2.227192512398912e-25
2583,10,103.63002939799628,4.47740428574667e-25
2584,4,103.6303353907515,4.2411787758799946e-26
2585,2,103.6364144756497,-3.310448361792163e-26
2586,2,103.77440626920446,2.2994291592543476e-25
2587,6,103.77440627002721,1.2996581039755473e-24
2588,2,103.77555300900309,1.0083145400896741e-25
2589,10,103.7757499836178,5.35690508462861e-25
2590,6,103.77624733117722,6.295398038441138e-26
2591,1,103.77669802890637,4.0248439895967487e-25
2592,3,103.77669802987066,2.6423162125757054e-25
2593,2,103.77874164119038,-4.753873235305808e-26
2594,8,103.77950872273345,1.5340163777250926e-25
2595,4,103.78140977898107,-2.1983454546569694e-26
2596,6,103.78287549230163,6.040339703893151e-25
2597,6,103.79621814696173,3.247826862775816e-25
2598,8,103.79765759194021,8.975088759800296e-25
2599,6,103.80204293867644,3.2373920598395826e-25
2600,1,103.80220889880337,4.9854119697086245e-26
2601,3,103.80220889985924,-4.312072341427556e-26
2602,10,103.80675061719955,4.529136134734508e-25
2603,4,103.80980582705575,6.603473931284382e-27
2604,2,103.81424533778193,1.7083583879686284e-25
2605,3,103.81452939876891,2.0933539870005207e-25
2606,5,103.8145294031807,5.996412394677931e-25
2607,6,103.81847813194724,2.293501110048863e-25
2608,4,103.8200534548813,-3.3165347324186965e-26
2609,8,103.82115764382047,3.1361273369906504e-25
2610,2,103.82407629906061,3.133415494348362e-26
2611,6,103.82810098627948,1.9582058115632264e-25
2612,2,103.82997099897136,7.801310134905872e-26
2613,4,103.83412088222622,1.1772634149541515e-25
2614,6,104.0174399380088,5.951017185621122e-19
2615,4,104.0311810281408,6.706387142638853e-05
2616,2,104.04045329772111,1.6531884664992414e-05
2617,2,104.05156191906406,4.2934456510958155e-06
2618,2,104.05156192032405,4.298605377385088e-06
2619,9,104.05539128776775,1.1530950912808383e-21
2620,1,104.05539128940995,4.11440976270687e-23
2621,2,104.06788031739342,3.5504220528343837e-06
2622,6,104.08085194523204,2.5342316743967293e-20
2623,7,104.09074934877617,2.1390120907020857e-20
2624,1,104.0907493504319,2.2653989793068287e-21
2625,2,104.09764421879089,3.708306590749738e-21
2626,4,104.09764422105752,6.2232066790031565e-21
2627,2,104.11623528787845,2.332746646542167e-22
2628,6,104.11623529389902,8.559523676369161e-22
2629,4,104.16321635911294,2.1735054455915533e-05
2630,2,104.22278559638539,9.960128200825819e-05
2631,6,104.22852250355498,6.358114691997361e-19
2632,8,104.23213908784186,5.55648827395142e-20
2633,2,104.2353189391776,3.5092812919535515e-05
2634,2,104.23531894042355,2.897969565983812e-05
2635,7,104.24779564911313,3.8049334999430856e-19
2636,1,104.24779565068292,2.129509924652091e-20
2637,6,104.2497594463457,5.763117284873119e-18
2638,2,104.25013818783788,2.6305930674249675e-05
2639,4,104.25051787570845,1.9756085705195834e-07
2640,4,104.2679125088818,1.0829815448989081e-19
2641,2,104.2679125110825,2.093682125200334e-20
2642,6,104.27099968657382,2.207581151754684e-19
2643,4,104.28615754522082,8.84744619146145e-06
2644,2,104.2968474851445,8.421695253811742e-07
2645,4,104.30510577802954,3.0557689704906653e-06
2646,6,104.3122029020065,1.320235186503653e-19
2647,4,104.31976853265883,3.0502015231348908e-05
2648,2,104.33928002419572,1.0953298134787848e-25
2649,2,104.36570713997708,6.67495176420363e-06
2650,3,104.37936649859728,3.726598417213625e-05
2651,1,104.37936649998983,1.1871548704264539e-05
2652,2,104.40456091007599,1.314619106459878e-05
2653,4,104.40486389489678,3.1856111910558905e-05
2654,2,104.43272357936252,3.8110320760346664e-25
2655,6,104.53299559498527,1.677606629065446e-24
2656,4,104.53317603565068,4.950154499892921e-24
2657,2,104.84096208637465,0.000884229721768224
2658,4,104.87772107154501,0.6547905888463665
2659,2,104.8805376182928,0.3265723090546317
2660,2,104.90370209968273,2.524286972320417e-22
2661,4,104.90563859403898,4.9036696083536925e-21
2662,2,104.9338360437896,0.00028605954327754585
2663,2,104.94000894896124,6.09707511284095e-23
2664,2,104.94000894946674,1.5910719968376869e-22
2665,6,104.94303611421469,1.7988805730677244e-22
2666,2,104.94319845260259,3.1550088032511636e-23
2667,4,104.94350173992638,3.0669208866716217e-22
2668,2,104.94455556143345,8.84868928439981e-23
2669,4,104.97083276333052,0.0003039264584437447
2670,2,104.9726001340041,0.0007234426436714976
2671,6,105.00846955836573,9.793882097953948e-23
2672,4,105.00899504555963,2.951802010525755e-23
2673,4,105.03317162173317,9.534700183099011e-08
2674,6,105.03317594877444,1.6128094904260253e-19
2675,4,105.07034371720664,7.009878298557609e-06
2676,6,105.07039621481863,8.545318602933641e-18
2677,8,105.07078614419379,1.6365758560264483e-18
2678,6,105.07092088906307,7.644326895841196e-19
2679,2,105.07099455115082,4.986031136110991e-06
2680,4,105.07116814403378,3.001080581731671e-10
2681,2,105.47533349992347,6.7161399823266e-05
2682,4,105.47925786194526,2.0968058884693105e-05
2683,4,105.5075377695888,6.63343399464068e-08
2684,6,105.50900196218686,1.586926327614698e-23
2685,6,105.54282230195838,3.024262376794524e-21
2686,4,105.54474817975347,9.38709554195621e-08
2687,8,105.54707825346856,1.9677196375285036e-21
2688,6,105.54722102534447,2.2815738541536025e-21
2689,2,105.54824847900966,6.643771775640218e-08
2690,2,105.54824847924863,6.757793042561149e-08
2691,2,105.54871453986397,1.575027659438997e-06
2692,2,105.9493351442784,2.0809181440526728e-24
2693,4,105.97966321714057,6.0086292656006525e-24
2694,4,105.98884844497235,2.108767957617639e-24
2695,6,106.02204563178753,7.846621492943963e-24
2696,2,106.02683141102142,4.64901380696086e-24
2697,4,106.03088109603976,1.6561989053106114e-23
2698,2,106.05650357892756,4.362310612051461e-24
2699,5,106.23487418906541,1.7682299954858846e-15
2700,1,106.23487419069772,6.668533862278658e-17
2701,2,106.23854882673561,0.00035313062577175755
2702,2,106.23854883156793,0.00034949091045906647
2703,7,106.29826332879469,2.5437466042361132e-20
2704,1,106.29826333044127,6.820449130079357e-22
2705,4,106.29877726559727,2.131571800799189e-21
2706,2,106.29972832796801,5.4079176275442864e-21
2707,4,106.29972833318499,3.563277631468751e-21
2708,1,106.30119099890527,1.1509541021455922e-20
2709,3,106.3011910024951,2.5295616274619426e-20
2710,6,106.30325088864737,5.103639980651618e-20
2711,2,106.30464803101131,4.2494397356438985e-21
2712,2,106.31746681892639,0.776745364083395
2713,4,106.31785208613474,1.5366094676161763
2714,6,106.32821622877486,9.612789632093087e-15
2715,2,106.33065087707524,0.008900131367562902
2716,2,106.33065088192978,0.008805874325852218
2717,5,106.38066526893675,5.022402708042365e-22
2718,1,106.38066527037716,2.864993122829633e-23
2719,2,106.38071891102396,8.071908364641337e-22
2720,3,106.38166666888276,7.672644915389698e-22
2721,1,106.38166666990003,4.387590625310425e-22
2722,4,106.3831682012522,5.621589444677422e-23
2723,2,106.38464657075679,4.507315925529174e-22
2724,2,106.41028625683555,0.0005301783950666483
2725,4,106.4106125072131,0.0015339015243198348
2726,8,106.42589238525994,2.615048317156889e-17
2727,6,106.42596435206173,2.209917502152075e-17
2728,6,106.4274931342191,7.256172662367081e-17
2729,4,106.42783034318097,3.1153408110979174e-07
2730,10,106.42918421909326,1.3630129403679357e-18
2731,7,106.43024874811755,5.1955647500535555e-17
2732,1,106.43024874974753,3.3117199693456134e-18
2733,4,106.4306025321722,0.0002552353823686847
2734,2,106.4310685345203,0.00014121446996391882
2735,2,106.43304515455742,1.4418185404030785e-05
2736,6,106.50743649669278,3.558609791374386e-18
2737,4,106.50755740631615,1.0246278350301155e-07
2738,6,106.51018964910935,1.013539758018287e-16
2739,2,106.51018965070841,1.8430194717623375e-17
2740,6,106.51094386441002,2.19306606743632e-16
2741,2,106.51236170089561,7.089829375423517e-05
2742,4,106.51254108308626,0.00014072140018419815
2743,6,106.89512264880597,2.9450161638090685e-20
2744,8,106.89518442807008,8.389832382939078e-21
2745,6,106.90055112129738,5.31393373694791e-20
2746,4,106.9020940167934,4.2409198131807804e-07
2747,8,106.9037363290027,3.6437293774825765e-23
2748,2,106.90373633092292,2.187796992307838e-24
2749,4,106.91047511773002,1.637010627167076e-07
2750,8,106.91241595847958,1.2128732816795977e-19
2751,2,106.9126671019198,6.835746156418061e-07
2752,2,106.92210385325814,3.320413953203285e-06
2753,6,106.97773446418148,1.0092938131369726e-18
2754,2,106.97818938764766,7.98759484884112e-08
2755,2,106.9781893903866,7.969629426582855e-08
2756,2,106.98498866869244,1.7730033730599328e-20
2757,6,106.98498867283035,3.994205701464608e-20
2758,3,106.99075344917799,2.4538001254949684e-19
2759,3,106.99075345157883,1.2299620654964914e-19
2760,2,106.99370658742077,6.776018718931111e-07
2761,4,106.99635035093786,2.029728510549126e-06
2762,2,107.34564025878103,1.5278149491722115e-24
2763,6,107.34564026546263,5.052690442956942e-25
2764,4,107.3530460174369,3.0848358235101335e-25
2765,6,107.37081353816887,2.2340132650063936e-25
2766,4,107.37943966509789,6.142184250674556e-25
2767,2,107.38597706545403,3.241050042855282e-25
2768,5,107.40853264865859,2.0454115716053596e-25
2769,1,107.40853265025385,2.270475229712407e-26
2770,6,107.44658973280309,2.09809308951021e-25
2771,4,107.45951858873008,1.678423718475282e-25
2772,2,107.46488938227776,1.057225324465131e-25
2773,4,107.48445540850958,4.176908973099432e-26
2774,2,107.50704128421239,3.4582325666076886e-25
2775,4,185.6157895247801,1.9862644799937977e-07
2776,2,185.67262810456174,1.1646515831777461e-06
2777,1,186.28954627757298,8.843109088577315e-28
2778,1,186.28954627958012,8.38693936364587e-28
2779,1,186.85480757091415,3.1586837236082174e-09
2780,1,186.8548075985239,3.640060992576244e-09
2781,1,186.87687633339658,7.77754496383223e-21
2782,1,186.87687634897856,9.489763571277681e-22
2783,1,186.87687637976944,4.209557108661594e-21
2784,1,186.8768763923328,7.835175007809175e-21
2785,1,186.8768764004605,1.2891187507224241e-20
2786,1,186.87687641539623,1.7141145855542143e-20
2787,1,186.89765776145572,7.201352451281602e-10
2788,1,186.89765777594965,-5.6927782030381365e-11
2789,1,186.89765777909855,1.3447240227437387e-09
2790,1,186.8976577869393,6.662029360186066e-10
2791,1,186.92419850154016,2.871535078769552e-08
2792,1,186.9241985149999,1.918278435255102e-08
2793,1,186.92419852674533,2.723672002476959e-08
2794,1,186.9241985411822,2.0917662975596796e-08
2795,1,186.93984298087838,1.2932467395946355e-08
2796,1,186.93984299298148,2.056551783778948e-08
2797,1,186.98827846301344,5.16480104599323e-17
2798,1,186.9882785005887,5.3297659258770504e-17
2799,1,186.98827878648768,1.2418757868383795e-15
2800,1,186.98827881336666,1.2853887528144054e-15
2801,1,186.98827883091462,1.4395440053285746e-15
2802,1,186.98827883928396,8.741614208568469e-16
2803,1,186.98827935528465,1.8730161672859856e-18
2804,1,186.98827938877616,4.444685188562691e-19
2805,1,186.99445270491287,8.495463711283615e-08
2806,1,186.99445272887164,1.0212664988755272e-07
2807,1,186.9944527326341,7.93512716778633e-08
2808,1,186.99445275094968,8.638454934585195e-08
2809,1,187.00421933396404,8.425327014051796e-18
2810,1,187.00421936621245,6.580235355865448e-18
2811,1,187.0042193946466,5.9969031917958876e-18
2812,1,187.00421941157327,6.906602868885454e-18
2813,1,187.00422050256265,2.9986069964516486e-20
2814,1,187.00422053394436,1.2460993250342685e-19
2815,1,187.02507899078813,3.091968178805413e-20
2816,1,187.02507901041963,-2.5739415195733858e-20
2817,1,187.0250801989476,3.568110733214066e-17
2818,1,187.02508022889117,6.105455584712147e-17
2819,1,187.02508023564042,5.0563454712063635e-18
2820,1,187.02508026130926,3.156330578604467e-17
2821,1,187.11183234598644,4.4447000170269357e-07
2822,1,187.1118323604211,9.2979926945531e-07
2823,1,187.11183239115792,7.267244694207582e-07
2824,1,187.11183241167856,7.254844855639784e-07
2825,1,187.195303110111,2.3296135783141904e-06
2826,1,187.1953031680173,1.876445875080325e-06
2827,1,187.5555595431013,1.5942490520871301e-27
2828,1,187.55555958551105,4.138839537788144e-27
2829,1,187.55555959726513,4.954398361435677e-28
2830,1,187.5555596154337,2.512757948785513e-27
2831,1,187.5849587673169,2.8768051358519746e-28
2832,1,187.58495880977273,2.516230366279747e-28
2833,1,187.66454851078606,1.361434638096936e-26
2834,1,187.66454854327208,2.474533559201716e-26
2835,1,187.66454857274812,1.5648663210036856e-26
2836,1,187.66454858904353,1.700420946067501e-26
2837,1,187.66454968524914,1.8558739450902925e-26
2838,1,187.66454971709658,1.3280164713796544e-26
2839,1,187.68368381152663,3.253676341843665e-27
2840,1,187.68368383901583,3.61277549896981e-27
2841,1,187.68368387933253,3.6254305231995747e-28
2842,1,187.68368389145854,4.561150408409003e-27
2843,1,188.3334137238034,5.845664943781552e-08
2844,1,188.33341374409514,5.9387306045757526e-08
2845,1,188.34508886905382,1.465762741510926e-16
2846,1,188.3450889277608,1.570394245868739e-16
2847,1,188.34508907092862,6.215043668992047e-18
2848,1,188.3450890894918,4.774606093176628e-18
2849,1,188.34508912020328,6.632850641060903e-18
2850,1,188.34508914518625,6.512216899293722e-18
2851,1,188.34508944505717,6.124686716018117e-20
2852,1,188.3450894523703,3.702221447855745e-20
2853,1,188.34752143898555,8.07118266981385e-19
2854,1,188.34752146279175,9.517144933575596e-19
2855,1,188.34752216378803,9.856272995561715e-17
2856,1,188.34752217179187,1.026411639141058e-16
2857,1,188.34752217387245,9.326513878646593e-17
2858,1,188.3475221804535,8.838789831807134e-17
2859,1,188.3521957853805,7.41179070657834e-08
2860,1,188.3521958211611,6.449410803313306e-08
2861,1,188.35219587122828,6.537840193161963e-08
2862,1,188.3521958733224,6.87083582846517e-08
2863,1,188.37251019809895,3.5391435777780165e-17
2864,1,188.3725102045604,4.7805599797515526e-17
2865,1,188.37251025274412,5.784672868203028e-17
2866,1,188.3725102960675,4.885073172110476e-17
2867,1,188.37251077194992,3.0616367540503247e-19
2868,1,188.37251084726591,2.771688224981875e-19
2869,1,188.52235010579437,8.446128224250934e-07
2870,1,188.52235012906533,7.525968608666139e-07
2871,1,188.52235014527145,7.234113326626323e-07
2872,1,188.52235018810433,7.764532103756335e-07
2873,2,188.6023983147923,2.0227113718538499e-07
2874,1,188.6245855960209,1.1002090044846914e-06
2875,3,188.62458560707205,3.642068874469102e-06
2876,1,189.01536973845003,1.5728224954032255e-26
2877,1,189.01536974395168,1.3676889154877683e-26
2878,1,189.01536980032785,1.8343143827146628e-26
2879,1,189.01536984565422,1.6753473500480982e-26
2880,1,189.0153704741847,4.903066092404798e-27
2881,1,189.01537056275873,1.554110900103718e-26
2882,1,189.04383057650443,2.9514268471621003e-27
2883,1,189.04383061254003,6.060088989232666e-28
2884,1,189.0438306633116,1.755064761427677e-27
2885,1,189.04383066747073,8.297427743901789e-28
2886,2,189.2555030176809,5.1335423317428616e-27
2887,2,193.60896090703358,4.8686384054346924e-08
2888,2,193.60896091088335,4.382340476030232e-08
2889,1,193.84606049540565,2.7374614092228987e-07
2890,1,193.8460604997319,2.4990840850225754e-07
2891,1,194.79222931671183,5.9927334093653435e-09
2892,1,194.79222933988365,6.985162465437901e-09
2893,1,194.82295478737188,8.172422107829294e-21
2894,1,194.82295479232113,1.5681887818447216e-20
2895,1,194.8229548633903,2.235042008080376e-19
2896,1,194.82295490240193,2.8784558814865776e-19
2897,1,194.8229549044217,1.9093230274245784e-19
2898,1,194.8229549236674,3.216841841155554e-19
2899,1,194.8698545991325,5.244354914907847e-08
2900,1,194.8698546004436,6.233776381106523e-09
2901,1,194.8698546078258,8.602735679512504e-08
2902,1,194.86985463737136,5.9432621151750884e-08
2903,1,194.96922470322448,5.136919171092865e-18
2904,1,194.96922474092105,5.4865138072941e-18
2905,1,194.96922502496153,1.0688018970597002e-17
2906,1,194.96922505182454,1.1158807582130775e-17
2907,1,194.96922506940268,1.2391882141853355e-17
2908,1,194.96922507781613,6.362902977097583e-18
2909,1,194.9692255904326,3.641060318577147e-21
2910,1,194.9692256241209,-2.9091208203342105e-21
2911,2,194.98589636257515,4.130717662492997e-08
2912,1,194.98589638739622,2.5668704152099537e-08
2913,1,194.9858963899062,6.411870649046891e-09
2914,1,195.0135677315473,8.52986277819194e-09
2915,1,195.01356775562436,1.0281221678540183e-08
2916,1,195.0467211533154,1.7101954417854676e-08
2917,1,195.04672115984988,3.278476345420335e-08
2918,1,195.04672116494373,3.254841109136424e-10
2919,1,195.0467211710428,1.341296437805334e-08
2920,1,195.0739753387345,2.6049942987992104e-18
2921,1,195.0739753422717,2.8187526436547163e-18
2922,1,195.0739753815174,1.1228081583590301e-17
2923,1,195.07397538944792,1.714205718314471e-18
2924,1,195.0739754057446,8.19049008941206e-18
2925,1,195.07397543585387,7.99907249751449e-18
2926,1,195.101059456057,3.7978167317676283e-19
2927,1,195.1010594907288,7.091334855738263e-19
2928,1,195.10105950587803,-1.9059952190503458e-20
2929,1,195.10105951683107,4.553175687570164e-19
2930,1,195.10105958724773,1.0052162925154595e-20
2931,1,195.101059598498,3.271718612367274e-21
2932,2,195.46757775773693,1.1040429610019607e-06
2933,1,195.46757778072197,5.387735380002035e-07
2934,1,195.4675778117081,5.498293931272477e-07
2935,1,196.13249493987888,4.871775301084681e-06
2936,1,196.13249498970998,3.948658785856037e-06
2937,1,196.30660614371232,1.309686575179333e-07
2938,1,196.30660617421097,1.3796904754370473e-07
2939,1,196.32112420288166,-8.908012897973527e-19
2940,1,196.32112426144096,-1.242591334663532e-18
2941,1,196.32112440663258,4.518655793782437e-19
2942,1,196.32112442520707,3.0092781446586085e-19
2943,1,196.3211244559614,2.90971723577789e-19
2944,1,196.32112448052766,2.1479738078904929e-19
2945,1,196.32112478375757,3.309763327673302e-20
2946,1,196.32112479128978,-5.792588604235157e-20
2947,1,196.3324155389837,-3.833286456184519e-20
2948,1,196.33241556868796,-1.6750391159142666e-20
2949,1,196.33241643302944,2.6066173745928615e-19
2950,1,196.33241643854967,6.712718588948303e-20
2951,1,196.33241644646915,7.625958821173389e-20
2952,1,196.33241645151975,1.963687886978007e-19
2953,1,196.42507108524512,1.0268612020373166e-07
2954,1,196.42507111874863,8.902759322385335e-08
2955,1,196.42507116188648,9.579262512059648e-08
2956,1,196.42507116379113,9.181925723388577e-08
2957,1,196.4992442154027,4.449212536301188e-18
2958,1,196.49924422185126,5.757547179129159e-18
2959,1,196.49924427388737,7.002547976702974e-18
2960,1,196.49924432064245,5.911261339103645e-18
2961,1,196.49924487838535,2.9464799348801313e-20
2962,1,196.49924496012227,2.7354345229609345e-20
2963,1,196.6563994788117,1.5514240552921027e-09
2964,2,196.65639948609783,2.114715901764411e-09
2965,1,196.65639949329739,1.365845287650399e-09
2966,1,196.73548467797053,3.1245423705487216e-08
2967,1,196.73548468092503,3.3037205190488316e-08
2968,1,197.01988499351927,2.9473908005973835e-28
2969,1,197.01988499960407,3.0012202995570015e-28
2970,1,197.40080209017424,4.194284601035777e-06
2971,1,197.40080212902632,4.606973383408928e-06
2972,1,197.40080213773928,4.188299524081594e-06
2973,1,197.40080216529208,3.7904291940468934e-06
2974,1,198.2573271028195,1.1381507046561281e-28
2975,1,198.257327150359,1.013013257858962e-28
2976,1,198.25732715955348,2.473936141348156e-28
2977,1,198.25732717702192,4.268691001013073e-28
2978,1,198.35993561018432,6.107155625456213e-29
2979,1,198.35993565609033,3.486833083630109e-29
2980,1,198.37949524484543,3.3539426660023987e-28
2981,1,198.37949527771696,4.371580933017534e-28
2982,1,198.3794953082853,1.1719167811216108e-28
2983,1,198.3794953234992,1.7998717252960758e-28
2984,1,198.37949639135678,1.8523455848918124e-28
2985,1,198.37949642349525,1.5870619031979614e-28
2986,1,198.44528552985486,2.903099432517683e-28
2987,1,198.44528555865435,3.258520572536382e-28
2988,1,198.44528559361004,2.3860411290930014e-29
2989,1,198.44528560818645,1.3893619915653727e-28
2990,1,199.71994361506705,7.587130096728411e-28
2991,1,199.71994361979893,7.046124025136475e-28
2992,1,199.71994367661688,2.7967329540377976e-28
2993,1,199.71994372069332,1.0910450300578347e-27
2994,1,199.71994437815073,6.1845632423114665e-28
2995,1,199.71994446729303,8.657139021649271e-28
2996,1,199.8133842471691,1.5055397806880478e-28
2997,1,199.8133842823852,2.10778700885456e-29
2998,1,199.81338433189745,8.044967631832215e-29
2999,1,199.81338433917767,5.479946306859105e-29
3000,2,199.98541715472493,7.936278087100571e-28


==> anc/Na_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,1,0.0,3.153421973855741e-36
1,2,0.0811288528657883,0.34743385215757394
2,4,0.08124655975692008,0.6958964797671524
3,2,0.15599402701053577,4.1311854385684024e-23
4,6,0.3212985634125971,4.546711478359673e-25
5,4,0.3213168212757864,1.7412857245415532e-24
6,4,1.2157354218917646,0.05046780786125091
7,2,1.2222758145582304,0.025181562108712863
8,4,1.2898589880263103,7.309276006966595e-24
9,8,1.3013311849799152,5.935776773098182e-24
10,6,1.3030471590933246,7.853789881806146e-24
11,4,1.3047482197907243,1.0533058457255523e-23
12,2,1.3061636959334635,4.8102387090021105e-24
13,6,1.309765024814567,1.2894387285354034e-23
14,4,1.3117406306473356,2.3478491917913512e-23
15,2,1.3124257569148199,3.990239184661555e-24
16,4,1.3177414344039562,5.437923326741851e-23
17,6,1.3200501950504417,5.169680607005717e-23
18,2,1.3208154249049926,4.857437550256053e-23
19,4,1.3222633195578624,3.413182291800534e-23
20,2,1.332851874097372,4.0469135851384745e-21
21,2,1.3337565541037009,0.051733175513333673
22,4,1.3392684444114593,0.10354099625723964
23,6,1.3729427084876988,8.20571846286649e-24
24,4,1.3757648172207837,6.622401439721485e-24
25,2,1.3761981453724275,1.8906514051934472e-24
26,4,1.3806325102201527,6.213078805262469e-24
27,2,1.3829765142320127,4.381456538441384e-24
28,6,1.4035998306741249,2.0802168297389083e-22
29,4,1.4065081673711575,0.0017766853141664106
30,2,1.409022770704297,0.0007702253363585345
31,2,1.4184656110334117,0.014577947687570585
32,4,1.4192033930695516,0.02073053823800897
33,4,1.4279946569560593,0.010509638985929388
34,2,1.432800557986809,0.0012839350376893707
35,2,1.4486083294574996,0.002149377736997155
36,4,1.4505990356901748,0.003753171669848103
37,6,1.4525567643370323,4.525094021830134e-23
38,4,1.45438014243706,0.00024097367789841756
39,2,1.4553257467260607,1.9261186324942004e-05
40,8,1.4561903704650092,7.550075075390555e-23
41,6,1.4601112261334208,1.369361193049618e-23
42,8,1.461557979574934,6.523683360063085e-24
43,6,1.4631389428118382,3.3777176451045634e-24
44,4,1.4645275819569576,5.7731402150977e-08
45,2,1.4668895855330675,2.1479959422209375e-05
46,6,1.4672763282277401,8.609556670203703e-23
47,4,1.4680325893286863,9.401202738495897e-05
48,4,1.4715199709789886,7.385655378989271e-09
49,6,1.4730615879771847,5.25622205832496e-24
50,4,1.475437907837744,4.296573391383795e-05
51,2,1.4756746567565244,5.27631748133194e-06
52,2,1.4919541438073907,0.0008577603998463801
53,4,1.493810453325267,0.0018792272189266646
54,4,1.5247199068243162,0.0031064965725274853
55,2,1.5311204657709254,0.001522542721765822
56,2,1.5401896114066744,0.0001489900721256557
57,4,1.540975914531657,3.0741191829412647e-19
58,4,1.541018941641994,0.0008728552263066005
59,6,1.542616460624231,1.4708482432375922e-22
60,10,1.5453440615235081,2.8377752722688453e-22
61,8,1.5468166944006896,2.0150276634949576e-22
62,6,1.548341226215939,2.1766772282163793e-22
63,4,1.5498454339009413,0.0001869999597230921
64,8,1.5538689035562925,1.2957277415829376e-21
65,8,1.5539052800989168,4.49424148273293e-21
66,2,1.5550074015501139,0.01575978217029995
67,6,1.555370003810566,1.5312057181949183e-19
68,6,1.5553950181994765,1.378769075734624e-19
69,4,1.5555046616680386,0.027861641792598604
70,4,1.5569184912230583,5.529386265706819e-22
71,2,1.5569297894087128,7.308336239858405e-22
72,2,1.5584271167714405,8.489499672430319e-22
73,6,1.5595147461752958,4.553366118567749e-21
74,8,1.561590009455898,3.601429844118059e-19
75,6,1.5616706012396833,1.0221370867870961e-19
76,4,1.561885547430478,0.15748073855396666
77,4,1.562646074613184,8.228763235077262e-21
78,2,1.5637064002919203,0.08480797440527124
79,2,1.5653969598408253,1.0973657176343346e-22
80,4,1.5656670374703197,1.6828545125840139e-21
81,4,1.5663713242076653,0.01480795688800249
82,6,1.5667362366954762,1.9716918877589012e-20
83,6,1.5672689083948512,1.091086383099861e-21
84,2,1.5678938483277136,4.412417814565417e-22
85,4,1.5690558859818964,3.560338688386973e-22
86,6,1.5761979933686519,5.1693312042212874e-23
87,4,1.5803098582892403,4.519569326664299e-23
88,4,1.5860054418892844,8.99350788167518e-24
89,2,1.5877586070917857,1.908784059097359e-24
90,2,1.6012943540065407,1.0910889579803887e-23
91,2,1.6240590709946616,0.022220451843138023
92,8,1.6242414313691427,2.2328331234004406e-19
93,4,1.6256195949717949,0.03486571960357389
94,6,1.6269606540662664,1.1780682983007248e-20
95,6,1.6324461665800243,2.3504361384042084e-21
96,4,1.6335799433167608,0.009659527959994457
97,2,1.639283603406426,2.9906894107007364e-23
98,4,1.6398255068644403,6.85510215963912e-24
99,6,1.6407795613515077,1.1875165284916862e-23
100,8,1.6422662647707114,5.586650002006863e-24
101,12,1.6467467686736654,1.4217152989307583e-24
102,10,1.6478054476921784,3.534108124174876e-24
103,8,1.6490033826858337,3.2865590284892984e-24
104,6,1.6508163995069935,2.218748107286938e-24
105,6,1.6516901345985104,1.1196242720397042e-24
106,4,1.652843982621249,1.4558097537832885e-24
107,8,1.653864809499396,3.173483158329853e-24
108,10,1.6548161655622664,9.457216639564469e-25
109,8,1.6564667250832485,1.964165813785837e-24
110,2,1.6583456179913298,8.882467100669509e-25
111,4,1.6605325152959267,7.811471958797562e-25
112,6,1.6606699122985447,6.407518398661762e-25
113,8,1.6613027703118917,9.16858515844569e-25
114,10,1.6614412513104924,9.597271867400071e-25
115,6,1.6617144179618606,3.4303064162734527e-25
116,4,1.6627372180307134,1.890899346759765e-25
117,6,1.6633498610199808,9.470754442939237e-25
118,8,1.663415008384618,1.3984628747831777e-24
119,6,1.6707432379094485,3.518384932895555e-25
120,4,1.6719503416512111,1.035204346032607e-24
121,4,1.685347042267324,0.0005540182408442958
122,4,1.6863660396782052,5.933830658745504e-23
123,2,1.6867933920526639,5.933495407793738e-25
124,6,1.6870367767951677,1.5066349114905072e-23
125,8,1.6891846802767532,3.096824238421288e-24
126,4,1.6895375766367806,5.0965013530778954e-24
127,6,1.6904701299805254,2.4021657788541907e-24
128,4,1.6914765361035506,1.896933041609524e-23
129,2,1.6919881021911465,0.00027200175981128964
130,2,1.692069794330024,5.609573782157344e-23
131,10,1.6941206754384837,3.181287897800826e-24
132,8,1.6951462238887132,3.0745566404128885e-24
133,6,1.6962478448157583,3.4797822702838615e-25
134,2,1.6974628462203611,5.106564406350948e-25
135,8,1.697473437902289,2.4668983538408667e-25
136,4,1.697863213112214,5.03630127400946e-25
137,6,1.6983412706352965,5.254712290651019e-25
138,4,1.698473552940726,3.3889217912763004e-25
139,4,1.7007897275382788,1.979473442969371e-25
140,2,1.7009517018844065,1.2588062311221555e-24
141,6,1.701553928598031,2.2481743006597914e-25
142,8,1.7030425494444614,9.062609294413471e-26
143,2,1.7035606001647068,2.9054729617471965e-25
144,4,1.7042655868389147,4.157738604638729e-25
145,6,1.70485299745593,6.731811104449983e-25
146,6,1.706619062447686,3.1162092785600473e-25
147,4,1.7073854173147538,1.500072757610256e-25
148,4,1.7081943086435842,6.074210087234402e-25
149,2,1.708272129094894,2.8667179089282805e-25
150,2,1.7085387095975193,6.401080895241809e-25
151,4,1.7110555800147154,2.140618022367536e-25
152,6,1.7118737633481373,3.8838357845911287e-25
153,2,1.7549549563496782,2.6133558121830638e-05
154,4,1.7557407447821447,0.00017783954221739018
155,6,1.7573211200388243,3.7009073029673407e-23
156,10,1.7574045624831456,1.2618638145383979e-23
157,4,1.7586264053597915,1.0693283112883918e-23
158,10,1.759879564248564,5.852321710607407e-23
159,6,1.7606198635553483,4.171949582235098e-24
160,8,1.760977359002851,5.316196698774698e-23
161,8,1.761443361666636,4.777264726511066e-23
162,6,1.762209873508624,1.3290674570395696e-22
163,2,1.7627116175605693,0.00045348058390478013
164,4,1.7640722774301025,3.502640021415793e-05
165,4,1.7643323753116533,6.940217615971744e-05
166,8,1.765018818848091,2.726096086467757e-22
167,6,1.7660144678742995,2.9850555094537178e-22
168,8,1.7673005261688104,4.3028925366583814e-21
169,2,1.7678877960945272,0.008014395963061518
170,2,1.7680676469606738,3.120806457845112e-22
171,4,1.7685411427774227,0.018034517633140557
172,6,1.7694322423043047,1.3862589403114075e-21
173,8,1.771014617978409,3.978725146973839e-22
174,6,1.7714244747007513,3.712131608799575e-22
175,8,1.7718337619638476,1.3855017554300483e-21
176,6,1.772024255514907,3.753282754140186e-21
177,4,1.7723486601270224,0.006788880123694332
178,4,1.7736793073644606,0.001426950084579361
179,2,1.7738824604863908,0.005620332606735607
180,6,1.7739958211629983,1.8327271808739232e-20
181,6,1.7776068134618583,3.9262557675103074e-22
182,4,1.7787521558393564,0.0017320024690042075
183,6,1.7793476830138388,1.256413828865247e-21
184,4,1.7815301595130393,1.158186662465871e-23
185,4,1.7863233457938748,3.4824567025872645e-24
186,2,1.7876868789910816,1.4239228314919538e-25
187,2,1.8911788459625711,1.4384512365007637e-09
188,4,1.8915424254083746,2.9787459524018895e-09
189,6,1.892209205805358,1.0348335836897245e-24
190,8,1.8933374467544581,5.503799279055831e-25
191,12,1.8946267082829138,5.774015469954846e-26
192,10,1.8952244941095842,7.896755391208788e-26
193,8,1.8959170011146966,3.6775518441631656e-25
194,10,1.8974550436916502,4.2583704643642545e-26
195,6,1.8975991886259465,2.2866301189458207e-25
196,8,1.8978454211139706,5.52599902581283e-25
197,4,1.8990801890310252,1.9434214276369793e-08
198,6,1.8998974361383034,9.562587718718183e-25
199,8,1.9026331117518112,6.95271898793068e-24
200,10,1.9032866325812563,2.063430883735479e-24
201,6,1.9038100520287173,5.397039377009098e-24
202,8,1.9051128118246368,3.336965472444592e-24
203,6,1.905535170540503,2.6199084588029285e-24
204,4,1.905807618179125,7.943164103281988e-08
205,6,1.9224646863135035,1.1707299296640724e-24
206,4,1.9238888174053272,3.388088076143456e-08
207,2,1.9250784115398005,3.1323164584803964e-07
208,2,1.9292054340731681,3.821242971735632e-05
209,6,1.9292057079353242,2.5789369056803114e-16
210,8,1.9300456133745172,2.718492029719261e-23
211,4,1.9306046066861313,5.219860923813205e-05
212,8,1.9315854038689793,1.9162198001566352e-23
213,6,1.9322198045227594,5.667137677156006e-24
214,4,1.9328049050716345,7.950591431448817e-07
215,12,1.933231875920825,1.5745207461592146e-24
216,2,1.9369084943985797,0.00012504574960324998
217,10,1.9372874505743596,3.708392417682268e-22
218,4,1.937468475400891,0.0001264338608420421
219,6,1.9382219696088043,4.7505268267860167e-23
220,4,1.9396890423904551,0.0005881277779234109
221,2,1.9398589996357032,0.0005357632129324853
222,6,1.9399648600611954,6.0496524035260014e-21
223,8,1.94263356186147,4.795664814894369e-23
224,2,1.9437140454223822,9.152402438681355e-06
225,4,1.9437456819330237,4.754529966621252e-06
226,4,1.9457171530190465,0.000650063075529351
227,6,1.9468547998949361,8.073475174420117e-23
228,10,1.9482942234515406,8.1496014416155e-24
229,8,1.9495294843897568,1.0256085816113498e-23
230,4,2.026356348377817,0.0002354608974231944
231,2,2.0329131214831477,0.0001231974114559145
232,4,2.115221863559526,3.1672756960137966e-25
233,2,2.127042620689309,5.084761918943966e-25
234,2,2.196027601905257,1.3782930978556007e-11
235,4,2.19635600695662,5.021531305786451e-11
236,6,2.1968758816384764,2.498228756494665e-25
237,8,2.20914841015329,3.6723965172959423e-25
238,6,2.209476971364438,4.737877899530948e-25
239,4,2.2100002202454903,4.313563865848111e-25
240,2,2.2104538303244112,1.3337508315934472e-25
241,4,2.216303275879369,0.00011626980016814101
242,2,2.2170680223015893,5.982803106256288e-05
243,4,2.236965513400918,3.5394566126659517e-25
244,6,2.23747289974267,1.3978927986534898e-25
245,4,2.2673117006380608,2.512382385789461e-25
246,6,2.2674440773320157,3.6081239248188753e-25
247,2,2.26770667159343,1.9973735781096595e-25
248,4,2.2719135939468345,7.23092608481037e-26
249,2,2.2755488700163937,1.8091537365453232e-25
250,4,2.277667369087567,6.25344490912173e-25
251,2,2.2878787827374083,4.296286402513311e-25
252,6,2.290663032289416,5.549175791275501e-25
253,4,2.2918730120925943,-1.1676385671204478e-26
254,10,2.2948626706090636,1.039379273231365e-26
255,8,2.2951031892764604,1.129016516072968e-26
256,6,2.295482990723741,1.92226605197441e-24
257,4,2.2959252432040103,1.324448060920948e-09
258,4,2.29828163773621,2.587072371348395e-25
259,2,2.3004750596054464,1.9707524665201345e-25
260,6,2.3012878156890224,8.859080598268366e-26
261,4,2.303737671233222,3.362247550287815e-07
262,6,2.312676243126816,4.706428259198635e-25
263,4,2.31306584076097,6.47439783401537e-07
264,2,2.313551490658824,1.2253677648919646e-07
265,6,2.319383254456369,7.192124439335135e-25
266,8,2.3194738894728744,2.274991563172089e-24
267,4,2.3194867553032736,8.72706439394227e-09
268,2,2.3195701140421647,1.533138203622847e-08
269,6,2.326604247724646,2.2294199355943273e-24
270,8,2.328841670355814,8.368993889495617e-27
271,2,2.3357886776342696,-8.095787523872144e-08
272,4,2.335881517070561,1.423976853157599e-06
273,2,2.3536224140104594,2.779403692554297e-08
274,4,2.3621475871396456,7.234935780859882e-07
275,6,2.363275431158087,1.0718820142472744e-24
276,8,2.3656538214974887,1.6781542987123492e-25
277,6,2.366213229652459,5.037621916836388e-24
278,4,2.3663430603143922,6.04167010645311e-07
279,2,2.3666842465857485,4.0507157920983894e-08
280,6,2.366868257236689,1.2325391635472462e-23
281,4,2.3669494417466126,1.6677349820773375e-06
282,2,2.3671031358745154,9.536351341529171e-07
283,8,2.369097209001211,2.9186795330551056e-25
284,6,2.369443531764034,1.0906035028185016e-25
285,4,2.3699851548948914,7.505839889078702e-26
286,2,2.3704580504877413,3.4446177105594406e-26
287,2,2.3757644673243306,9.338135169394935e-05
288,4,2.377179442887467,0.00019759131641011097
289,2,2.3808868641785637,1.0179243580206839e-05
290,4,2.381571175023339,4.818782685560113e-06
291,4,2.3838572843501993,1.261251158346917e-05
292,6,2.384057419822028,2.866684838479971e-23
293,8,2.3851238110468103,1.5818403731378207e-25
294,6,2.3880476464308344,2.6446635941242517e-23
295,2,2.388130230771793,7.308720045486596e-07
296,4,2.3883379585091973,6.598540108452684e-07
297,4,2.395065397808935,4.2026031399233083e-26
298,6,2.3958015330179308,2.0263088898733704e-26
299,6,2.4036217924822267,3.2286468200623653e-25
300,4,2.404838855717685,7.78230688223245e-07
301,4,2.4205086901438904,2.448292951142241e-05
302,2,2.4237185997298525,1.4317499304246107e-05
303,4,2.427152951052875,7.608245466190609e-26
304,6,2.427450284744566,2.0189196760084854e-25
305,2,2.427594387478564,8.071059418103629e-26
306,2,2.4325348434943805,9.07909141826916e-27
307,4,2.4348768695931255,1.4065688118160337e-26
308,2,2.4407898663242236,4.398111323866231e-26
309,4,2.4408292355486196,3.2644920727348377e-26
310,6,2.440895946852322,5.841291736066549e-26
311,8,2.4409915408968743,1.5169975052570258e-27
312,6,2.4473033025259667,7.865353573500528e-26
313,4,2.4482115101778277,3.651293069032527e-26
314,6,2.4530460245258325,4.713846506893849e-26
315,4,2.4536998774918004,2.799783396179297e-27
316,4,2.4570270244439314,8.145469371278815e-27
317,2,2.459315599913907,-4.004676146653822e-27
318,2,2.5152209371904917,1.3638132767950112e-25
319,8,2.5442240112639354,1.9475631980829107e-27
320,10,2.544402127995653,1.808022966153223e-26
321,8,2.5450326843503603,1.8873184113451292e-26
322,6,2.54525221677153,-2.17770864214079e-26
323,4,2.545810857959964,2.830901524419482e-26
324,6,2.546054576956948,3.050041777500311e-26
325,12,2.5465107673645946,2.009987792331871e-27
326,10,2.5467935534169897,3.2601418378159686e-27
327,8,2.547213840173498,2.778345761465531e-27
328,6,2.5476726631057716,3.5497416219585274e-27
329,2,2.5480653792800183,1.495474330610975e-26
330,4,2.5483223459187343,1.3381256655656625e-26
331,6,2.5488023695643847,3.778623640589764e-26
332,2,2.5491452663293046,1.2935828045997923e-26
333,8,2.549211611443525,-1.1703650122718527e-27
334,4,2.5500252827438885,8.66680598549984e-27
335,6,2.550984097630476,9.554447267138491e-27
336,4,2.555968914006513,2.1214541209046295e-25
337,6,2.556754680443902,2.0521491574259146e-25
338,4,2.557652852275538,9.48379692480012e-26
339,8,2.562980225182173,2.6006917220378875e-25
340,10,2.5635484117419196,4.984974111039173e-26
341,2,2.563668476397936,5.280302285294554e-26
342,4,2.5662328067974727,9.036650095060335e-25
343,2,2.5795385033918024,1.0911926085942196e-25
344,2,2.5935107442471974,3.413286936016311e-07
345,4,2.5935619251087303,1.679349465254071e-06
346,6,2.593647660696746,1.1983998549476209e-22
347,2,2.5999605935948296,0.003485006873473142
348,4,2.6000926222440626,0.006904824275124248
349,2,2.600391413768591,4.654474230462992e-22
350,4,2.6005568955200715,9.061293023651658e-21
351,6,2.602234820367073,1.9443076971364371e-22
352,8,2.602761256620397,8.667563514085969e-24
353,4,2.606022579634356,1.4298015660295606e-24
354,6,2.6066300497328143,1.1608283808306649e-24
355,10,2.6072329743675198,6.148979948979344e-25
356,8,2.607552002268733,5.7708915134848305e-25
357,6,2.60866027918658,6.603587904179289e-25
358,4,2.6092119106001803,1.653363044355252e-25
359,6,2.6128069364158932,5.1293348264921477e-26
360,8,2.612858935864722,7.871067988950672e-26
361,6,2.6135615815751123,4.942476036937468e-25
362,4,2.6137978124251617,8.800058648155048e-25
363,6,2.6139525774880497,2.8337059127011815e-24
364,2,2.6143580737320633,7.346634755983873e-25
365,4,2.614595836957278,6.579883931092575e-25
366,2,2.6148550972326916,4.511508363237598e-25
367,8,2.6150549246517585,3.1870355647856634e-25
368,4,2.618961179808366,6.255085087158698e-25
369,2,2.620966744244953,7.262843790557769e-26
370,10,2.6246755820944543,1.7896062474493154e-24
371,4,2.6259048197137247,4.702344717429654e-25
372,8,2.6259291563474676,4.408688496720931e-25
373,6,2.6265346764968456,5.839598884194441e-25
374,8,2.6326066751037445,1.191382343783712e-25
375,6,2.6340258707220414,1.9920860866777416e-26
376,2,2.636104433156248,2.0260471482648366e-24
377,6,2.6432154341357545,2.2127819032853186e-25
378,4,2.6444827380343554,1.125035754934357e-25
379,4,2.648302010842656,2.357737482875039e-25
380,2,2.648678173344223,2.509901727099452e-25
381,4,2.6620476433876377,0.0016803751529077806
382,2,2.662052903777976,0.0008217363623894211
383,4,2.6972736014413385,4.161845165663993e-25
384,2,2.698355304486199,4.016896476994165e-26
385,2,2.719936659861162,9.216348815014646e-26
386,2,2.736708666119995,1.2416184949319287e-25
387,4,2.7367553615204656,1.243524418236736e-25
388,6,2.7367660538264147,1.1908659275473763e-26
389,4,2.7368690663732878,6.467065917989277e-27
390,6,2.7369343006818383,5.398513994610468e-26
391,2,2.7463728805602443,8.662154178667057e-26
392,4,2.7464989806045708,1.5132409409335044e-26
393,2,2.8008311042914897,-9.157522156750186e-27
394,2,2.8343068196538184,3.939537235015994e-08
395,4,2.8343696022348865,1.964880800944071e-07
396,6,2.834475635083834,8.456378516565612e-24
397,2,2.838092823269875,0.00011031994242869663
398,4,2.838266070953864,0.00021937280307471633
399,8,2.8385061899808193,2.4028784527743997e-23
400,6,2.8385188492761415,9.435676571220138e-24
401,4,2.8385278843494177,2.6408422797487046e-22
402,2,2.8385333018623555,6.00730240769657e-23
403,6,2.840650889367595,1.1168657636173123e-24
404,4,2.8406578532043056,2.207773386303147e-24
405,4,2.8557613457276148,0.0011566438831628065
406,2,2.8558092890073397,0.0005671590055706192
407,6,2.9101455091177684,1.403721662831971e-25
408,4,2.9101554287217084,6.42235856636289e-26
409,4,2.923708850226717,5.610538650772433e-17
410,6,2.923737403209998,3.76163008159586e-25
411,8,2.9237774702308172,3.8927369670529093e-25
412,10,2.923829124176308,2.0454936688601483e-26
413,2,2.9257736405702985,1.6909255159306025e-25
414,6,2.929482081289393,3.6986812992125145e-25
415,8,2.929578787320736,1.330014596938461e-25
416,6,2.93135916594386,2.2068084016133176e-25
417,4,2.931362911446854,1.4231260651171392e-12
418,2,2.961815654497002,7.028970055245644e-26
419,6,2.9684185803941148,6.008174719078872e-25
420,4,2.9684709478947866,4.6849798682059404e-11
421,2,2.9685037230620708,8.969454250523241e-12
422,2,2.9693895245772524,3.60102086805259e-11
423,4,2.969396089647148,3.7761036155587294e-11
424,6,2.969404716310862,7.424398035113262e-25
425,8,2.969412749346475,3.1268322478850446e-25
426,4,2.9740256345437786,-1.0003804413664845e-08
427,2,2.9740918497192013,-2.4073226387561425e-09
428,4,2.974959489009507,1.6346131054397843e-11
429,6,2.9749752847436923,6.516471283645417e-25
430,2,3.021175222375831,0.00011314928578538453
431,4,3.021299633406585,0.00022764918578124698
432,8,3.036472113142736,4.150046140188348e-25
433,6,3.036485712189915,5.406163103078511e-25
434,8,3.039388767179929,6.389239212904305e-26
435,6,3.0393973703229165,6.122803692742215e-26
436,4,3.0394035093935656,5.1219950366681225e-26
437,2,3.0394071901276334,7.830586201425348e-27
438,6,3.040221450045266,-1.5063568574985404e-26
439,4,3.04023064143135,1.1964743107165776e-25
440,6,3.04433129064239,8.588380393792331e-26
441,4,3.044335065237192,1.1080675909762373e-25
442,2,3.0538964768239225,2.1742155063717972e-05
443,4,3.0539010195825256,4.524245379654323e-05
444,2,3.0814492785181926,1.8606708821282523e-25
445,10,3.169142169780912,4.515371041366539e-27
446,8,3.1691538547506752,5.187006596333661e-28
447,6,3.1691629322793915,6.15177464066123e-28
448,4,3.169169410489843,-1.8381931158891077e-27
449,8,3.1711827421536896,-6.218562818862655e-28
450,6,3.1711930947553526,8.4237752500441e-28
451,6,3.202260725527367,1.839764219924827e-25
452,4,3.2022675149020756,5.525197570741864e-27
453,2,3.202271621801003,6.153963490637761e-27
454,4,3.204335414512201,1.2436428679620705e-26
455,2,3.2043401857846447,-2.0533895387302456e-27
456,10,3.210176918724727,4.796434038170277e-27
457,8,3.2101867731733194,1.7320940200127775e-26
458,6,3.2110800215244524,3.0854993604949274e-26
459,4,3.2110862306375623,-1.9986820124305027e-27
460,6,3.2606279162187093,-1.8200238380487915e-26
461,4,3.2606406231487597,6.416759486687686e-26
462,2,3.299052114354737,7.627885023110186e-25
463,4,3.307652795455766,0.00011105443433140183
464,2,3.3078227000367235,2.1874671277177288e-05
465,6,3.3081782056441114,4.939410586836478e-22
466,4,3.3367255530328066,0.010540570262565965
467,2,3.3372084650871727,0.005229323613084914
468,8,3.392884054582595,1.2057116224866217e-23
469,6,3.3930913983053586,1.3000108486036348e-22
470,4,3.393250028097185,2.6734717605989395e-06
471,2,3.393369598901586,2.4745682537343004e-06
472,8,3.4528078978688654,4.706965608338949e-24
473,6,3.4568927438456,2.038213141266139e-24
474,4,3.4596746346517193,2.220329750623089e-06
475,6,3.464284457886407,1.2952675856845455e-24
476,4,3.4854647437330186,6.98956420010388e-06
477,2,3.4857672859067748,3.7280018151887186e-06
478,2,3.5163169966296834,1.5757494830441445e-05
479,4,3.5176685335283366,0.00010029546710004349
480,6,3.519992707536545,2.097184443341567e-23
481,6,3.532353111414068,2.1244445711399147e-21
482,2,3.532936941708755,0.006344103388527252
483,4,3.5337829152653626,4.016999066614674e-06
484,4,3.536917622200974,0.009699560240584668
485,4,3.5782640457179014,0.011359927529070904
486,2,3.5822243528612034,0.009980444355105185
487,2,3.5866519640744627,3.3517685516166154e-23
488,4,3.587631775098032,5.2230569685981975e-23
489,6,3.589166443109008,6.062508228347278e-23
490,2,3.589360251146786,2.8732053038990334e-23
491,4,3.5899696811466413,1.9799708020199959e-22
492,8,3.5910548919228233,2.2688106016719014e-22
493,4,3.601323048009931,0.20218254347083517
494,2,3.602741286019125,0.09519697077595882
495,4,3.6027454061080277,8.077597696006466e-17
496,2,3.6152810777838624,6.117575968078403e-24
497,4,3.6162874173507475,1.2974641433015143e-22
498,6,3.6173593237253954,1.685911048968479e-22
499,4,3.619892679710489,2.843336160621767e-23
500,6,3.623434885314907,3.151604361751252e-23
501,2,3.6408661244370535,1.3720884020393098e-24
502,2,3.665086856354577,3.8245323631447657e-07
503,4,3.666499608157608,1.4554961156135899e-06
504,6,3.6689878846258352,2.678440164003931e-24
505,6,3.681653611185311,1.8305640003487782e-24
506,4,3.682578695973433,5.268734617729466e-24
507,2,3.683638060592756,4.424037631333798e-25
508,4,3.6842342891997077,4.777601095763107e-24
509,2,3.6907312145770277,0.001791612507137544
510,4,3.694784155652542,0.003090318212618182
511,2,3.7037845472930826,4.088734183773056e-26
512,4,3.751420455890184,0.0013537677781895682
513,2,3.752475919741613,0.0006334372724803011
514,4,3.8272648243747653,4.175710353464369e-08
515,6,3.828016717983445,7.842256732169219e-25
516,2,3.832068527846161,5.440195504068623e-07
517,4,3.8321338555412012,5.654498808446476e-07
518,6,3.8324105844751273,2.3678038379274857e-24
519,8,3.8330534993185097,1.3411368525447475e-24
520,4,3.836885770131829,3.878592586454108e-08
521,6,3.8377773593182383,7.514092335304414e-25
522,8,3.8388959439285486,1.163471607321501e-24
523,10,3.8401486147785135,3.55537959106888e-25
524,6,3.854910774589058,2.326455579617485e-24
525,6,3.855438137255618,1.1188072757613181e-24
526,4,3.8561333259675905,5.774985919792875e-07
527,2,3.8568415090398958,1.070933560629795e-07
528,8,3.858342750911106,4.1155127759915484e-25
529,4,3.8766769493249456,0.0002785931262181147
530,2,3.8786421907436477,0.00015045770057620832
531,4,3.905303335172789,3.0317941816570876e-07
532,6,3.905356719065537,7.450322741945624e-23
533,8,3.920751611027441,2.517384001400284e-24
534,6,3.9213914183637826,2.3981573343512967e-25
535,2,3.9355790794087966,0.0003252904303973991
536,4,3.936064264827081,0.0006647891480564373
537,2,4.058431759405863,0.0006703936149449169
538,4,4.063111666731913,0.001315355349981921
539,2,4.672378142463998,9.100056988125838e-27
540,4,4.674149735315751,3.982428520607419e-26
541,6,4.676947686907539,1.2309954336552273e-25
542,4,4.769237595748137,5.589842589100951e-27
543,6,4.769316133556714,-1.9734438011574604e-27
544,2,4.786368753002591,1.1383649558987749e-27
545,4,4.790287380754194,3.950687742239668e-27
546,2,4.854901901895829,2.423248162168423e-27
547,2,40.16495405987318,2.8083825249047285e-26
548,2,40.24852368126558,4.833711380589116e-09
549,4,40.24856755103991,2.4105405506144078e-08
550,6,40.24864085839981,2.0625285823071217e-23
551,2,40.26608858282876,0.0060867406002344665
552,4,40.26617691944735,0.01220078623491983
553,2,40.32445145185898,0.0012344956073827614
554,4,40.32445232660338,0.0024482296386837193
555,4,40.36950817131206,3.896862654872478e-26
556,2,40.379141420193974,1.5682323236569178e-26
557,2,40.38760021565905,3.938638428858166e-26
558,2,40.400340134112966,2.7635680504801557e-27
559,4,40.40038446051642,8.11030533291841e-26
560,6,40.4004575527984,1.0310488168117409e-26
561,6,40.40337711583638,1.3224222342014043e-26
562,4,40.4033790461621,3.38719643348916e-27
563,2,40.41666308066772,1.633945940811682e-27
564,4,40.416758233949054,2.1851612451409242e-27
565,2,40.46601763830539,3.5059266822265476e-27
566,2,40.51156238108862,9.035031149372564e-09
567,4,40.51161939199896,4.565443011768091e-08
568,6,40.51171511851277,1.5954049350339212e-24
569,8,40.519399654628955,4.520728162188544e-25
570,6,40.51940722771073,2.7163415515633563e-25
571,4,40.519412639070694,9.908412789170102e-26
572,2,40.51941588669152,6.19903086374373e-27
573,2,40.52256702077992,0.0002708722870032492
574,4,40.52273941526424,0.0005499462624597774
575,6,40.528980593258254,2.3372312354726702e-24
576,4,40.52899047325519,5.587990448765595e-25
577,4,40.534788224682785,0.0030465024883054377
578,2,40.53484469629525,0.0015269699194491487
579,6,40.59531160918662,2.189912677942302e-26
580,4,40.5953123258909,2.4689927267327465e-26
581,4,40.61751498774787,9.744607636246793e-16
582,6,40.61753580509864,8.711239661847663e-23
583,8,40.617564964424034,1.8172868642022432e-23
584,10,40.61760247690887,1.47459833002952e-26
585,6,40.62538355675483,6.3804315998059024e-24
586,8,40.62545458637412,6.805675584688717e-24
587,4,40.62560509959019,9.729826129815578e-11
588,6,40.62561426556002,1.512041288432677e-23
589,6,40.66205230726494,6.81544289512901e-24
590,4,40.66209095711103,8.496842647152468e-10
591,2,40.66211465853105,1.7209153449751863e-10
592,2,40.66345391739864,1.0451691962904368e-09
593,4,40.66345774984569,1.0162295755353635e-09
594,6,40.663463283777716,4.704058603080408e-23
595,8,40.66346940073487,3.0208398816360833e-24
596,2,40.669078428309135,1.6594733598815385e-24
597,4,40.669785974010054,6.221217294111543e-05
598,2,40.66983728310224,3.1123475497489615e-05
599,4,40.67169300169181,2.6024564169886334e-08
600,6,40.6716981833311,9.814522909891432e-23
601,8,40.731590344607625,1.6974949700232012e-23
602,6,40.731597170049014,2.0103639794663456e-23
603,2,40.74618509950959,5.536169604465642e-05
604,4,40.74618933782078,0.00011139267303549717
605,8,40.749766742788125,1.340530568825034e-26
606,6,40.749770978228824,1.907367910444214e-26
607,4,40.74977405812416,3.12230936371623e-26
608,2,40.74977592848187,3.0009645544666216e-25
609,4,40.75140988965336,2.0169212820596917e-25
610,6,40.75142040205317,2.807510968668287e-25
611,6,40.755026581089155,8.756412989946585e-26
612,4,40.755042790051505,1.7019282525912426e-26
613,10,40.8904706518195,7.826053557943149e-26
614,8,40.89047140294544,1.0560644693673962e-25
615,8,40.89048419884975,1.866953128973537e-25
616,6,40.89048435805368,1.4649825230950138e-25
617,4,40.89049388467821,3.150352323596267e-26
618,6,40.89049447487963,1.322469632658113e-26
619,2,40.911551155324744,1.6456398589483257e-06
620,4,40.91242625847612,8.853093866520681e-06
621,6,40.91393397594899,2.6582246362794992e-24
622,6,40.92338718329418,2.4910160606047733e-26
623,4,40.92339293098051,8.799575599863497e-26
624,2,40.92339655404804,5.44772562558525e-26
625,4,40.923443975192086,5.950504691993884e-26
626,2,40.92345083151156,1.52459406592329e-25
627,4,40.93064717749628,2.174450072473299e-25
628,6,40.93064907777972,1.557992725826117e-25
629,18,40.9308352245783,3.9087997207419574e-25
630,2,40.94272861687483,0.001000279156333948
631,4,40.94487951290856,0.0015316530429070401
632,2,40.992485275963105,1.7991247328422753e-24
633,4,40.99297079264301,1.026267656625349e-23
634,6,40.99376553971747,4.719883066241984e-24
635,8,40.99484425500792,1.993662982753205e-23
636,2,40.99815037911627,2.6008404694122356e-23
637,4,40.998536366067384,4.9443302567488216e-23
638,4,41.00710375804137,2.860396047170393e-23
639,2,41.01610311749195,1.155159229874061e-20
640,4,41.01655394635722,0.1064348114635558
641,2,41.01690720481318,0.05296772381518898
642,4,41.04294131789442,1.0207450607612147e-23
643,6,41.04517962456603,3.0546233105481655e-23
644,2,41.046569404768505,1.6840591428439548e-25
645,4,41.04706129832904,1.5259435929719342e-24
646,6,41.04779375450235,2.9636951211274534e-24
647,2,41.06400903825043,8.864840949311481e-26
648,2,41.086252360486355,7.607167770783042e-09
649,4,41.08709746904917,6.697934708222405e-08
650,6,41.088559466214974,2.719201011488154e-25
651,2,41.10932517423123,0.0002697407073781128
652,4,41.1114088634023,0.0004488745106592335
653,6,41.12071204387833,1.021119848175328e-24
654,4,41.121436228451,1.246924938396578e-25
655,2,41.12741349350864,3.4622354770645256e-26
656,4,41.12785141280865,3.1111166009531665e-25
657,2,41.148758481725736,3.224734486171909e-26
658,4,41.18512923692187,0.00685515205755975
659,2,41.18547157891463,0.003399179864547115
660,4,41.258248932757795,7.817400529559021e-09
661,6,41.258715482627125,1.8688445869364532e-25
662,2,41.262548621148554,4.508344277972724e-08
663,4,41.26265735931828,4.795609923384621e-08
664,6,41.26286976162774,5.862350861279042e-25
665,8,41.26322127137412,1.1552064106880398e-25
666,4,41.27078601486653,6.194207440948673e-10
667,6,41.27127797314584,5.948651935838785e-25
668,8,41.27194823860626,1.1462356379325694e-25
669,10,41.27277718076651,1.2100943202939668e-25
670,6,41.285931848639464,1.1030627688322105e-25
671,6,41.28704365402754,4.122652816548068e-26
672,8,41.2875613659364,5.266502449456444e-25
673,4,41.28776144453036,8.093168778707742e-08
674,2,41.28818829061642,1.5489757500213193e-08
675,4,41.304018822066396,9.296612060218868e-05
676,2,41.30505859686393,4.9060219947988785e-05
677,4,41.353342458913005,1.3052987418751718e-08
678,6,41.35335133022319,2.2984345824469628e-23
679,8,41.36968622243727,1.140546587099865e-25
680,6,41.369967493064095,-5.457450575557012e-25
681,2,41.38585010536934,9.519943103270895e-05
682,4,41.3860092989392,0.00019043181831581248
683,2,41.79210256660687,-1.9740033823822258e-27
684,4,41.79320540174285,-4.1068685614761246e-26
685,6,41.794981162500875,-1.1753075944326356e-27
686,6,41.89495541080518,1.2147789527778087e-26
687,4,41.895109378484165,-1.0099143035916372e-26
688,2,41.93701195838699,-4.9485879302556464e-29
689,4,41.9394426995959,3.4945192140103565e-26
690,2,41.97598350187762,2.3964512302411142e-26


==> anc/Rb_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,1,0.0,3.1047234383366407e-30
1,2,0.0578652113276803,0.3650002092766341
2,4,0.05966508185065322,0.7508686874316828
3,6,0.08519586356351283,4.149237021997155e-19
4,4,0.08523594640610099,1.342152969704836e-19
5,2,0.09084860336542988,3.87448931859947e-19
6,6,0.1349191022031846,2.320606184441881e-20
7,4,0.1349659773163694,7.506798509616151e-21
8,4,0.3756116888366705,1.960229320891443e-21
9,6,0.3772115701331131,9.776770730143859e-21
10,4,0.6008812661270895,0.11758839051124385
11,2,0.6328552779036727,0.05415759778973478
12,4,0.6432704940825715,3.0443782462802174e-20
13,8,0.6519529840552423,1.524437837085378e-19
14,2,0.6538564999596019,0.0013751194821429726
15,6,0.6543091653074953,4.337045015234011e-19
16,4,0.6574262307672143,1.4915640518141652e-18
17,4,0.6575694937228036,0.005802583090872571
18,6,0.6619823469218318,1.0350627436445852e-19
19,2,0.6621364503657787,3.999025490856366e-20
20,4,0.6635771277947242,4.139006225109392e-20
21,6,0.6646461968075528,3.745009835099422e-17
22,2,0.6665902014892708,1.195265004572621e-20
23,10,0.6698542814187931,4.824503772123807e-19
24,8,0.6748306403715105,3.241191731128313e-17
25,2,0.6750962243140748,0.0026760633570478707
26,4,0.679871060660389,0.009646437669413697
27,3,0.6804404625968345,1.67738241663908e-17
28,3,0.6804404631097896,7.95195964707543e-18
29,8,0.6840513007232403,1.4373295402383726e-18
30,2,0.686010723160507,3.676880959911647e-20
31,4,0.6871222158324599,0.0009208866752890858
32,4,0.6879432537712091,4.602732969540795e-19
33,4,0.689944728865612,1.3363664134533796e-19
34,6,0.6904624598405462,9.558967767184513e-20
35,5,0.6916267025885645,2.933520596555171e-17
36,1,0.6916267027545473,1.1552608869090892e-19
37,2,0.6918433693135739,3.4690188805662306e-20
38,6,0.6949142144444522,2.5403529471390514e-19
39,8,0.6957685102138385,5.67232742473113e-19
40,4,0.6970030667393985,1.0099156989685072e-19
41,6,0.6991674971045541,9.551939500537768e-18
42,2,0.7021926312277174,1.1833259839036197e-19
43,2,0.7056931085771794,0.06366074230851372
44,4,0.7077797102892873,0.11432070126375282
45,6,0.7151600736951877,1.9378779537738743e-17
46,4,0.7180232124428585,0.004206586956480167
47,2,0.7189461438442777,8.983237989790162e-19
48,6,0.7190717804496671,1.0525083630537412e-15
49,4,0.7196824570987701,0.08490308435479874
50,4,0.7209277371985081,1.4265516834713085e-17
51,8,0.7211114077217644,1.34512967475607e-17
52,2,0.7213604517828571,1.310067371891135e-18
53,4,0.7222391440413958,1.1561727746255147e-18
54,6,0.7243787794795935,3.360480134752216e-18
55,3,0.7266104326563436,1.4043640879657027e-17
56,3,0.72661043277094,3.8184307197028475e-18
57,2,0.727396670503822,0.07998821570641551
58,6,0.7277375446446968,3.2902555943030187e-16
59,8,0.7295272924993697,4.640824576675012e-18
60,4,0.7298412270724839,9.304702414699286e-05
61,12,0.7311111911094486,1.0086367731401063e-16
62,4,0.7315626451559183,0.07645208406153486
63,6,0.7333291196282516,1.444594357149472e-16
64,2,0.7341948247012624,1.5830332746660164e-18
65,10,0.7344896253148363,1.1499729392355784e-17
66,2,0.7348334464945765,0.005693831597466085
67,2,0.7350587024948254,2.6142541232074322e-17
68,2,0.7350587027863185,1.4712955468155364e-18
69,4,0.7357824021992201,0.008941567334158561
70,8,0.7383490286961205,4.6578615082349236e-18
71,6,0.7388828682869644,2.862333341001302e-17
72,8,0.7391445887142254,1.1967043931791886e-16
73,8,0.7392395486804162,1.0176150137822295e-13
74,4,0.7392473069166954,0.04135773208940635
75,6,0.7409400376564008,3.3695496319753056e-18
76,6,0.7419392177484951,3.693669538598395e-16
77,2,0.7420096695659595,0.0034098851690569426
78,4,0.7423931051316686,5.601344170677604e-19
79,4,0.7439460030927876,0.0025109345041216843
80,2,0.7446364366410307,2.2414358622698953e-19
81,2,0.7455942185042659,0.0009937185595785465
82,6,0.7459065195116636,4.031851147422978e-18
83,8,0.7484930162750061,7.090345232214392e-17
84,4,0.7488947594947604,0.09063872647297297
85,10,0.7489881068586328,2.775921325877849e-15
86,8,0.7490885099946354,7.110038393804032e-16
87,4,0.7493140652777583,7.497177699918047e-18
88,6,0.7496298601768103,7.849891840101383e-16
89,2,0.7500595774204157,0.005744489693944663
90,10,0.7509641065475989,6.750135631741626e-17
91,2,0.7510867493419937,0.03466394229033694
92,4,0.7523041875701892,0.0005101469407613365
93,4,0.7527168517667633,8.130827831718613e-18
94,8,0.752981931087561,3.2696546291542135e-15
95,4,0.7530936520638534,0.03139780944919994
96,8,0.7534993102731278,1.628684572629839e-17
97,2,0.7536281167376728,0.0062826165817820405
98,6,0.7538071456087891,2.7454935009420963e-16
99,6,0.7539150109505499,1.0442075185725477e-17
100,6,0.7542190907288386,2.1529582534262456e-16
101,12,0.754801503595445,4.604931296319973e-18
102,6,0.7556366709045506,3.6579639677473455e-16
103,8,0.7562921447529334,2.4276072910658015e-18
104,4,0.7570891375917199,0.015712412316101085
105,10,0.7571819647200755,7.590211462292542e-16
106,2,0.7578316835347323,0.014428049042983221
107,6,0.758153111773936,2.8642209577745432e-18
108,8,0.7581554035400586,2.5230192101277366e-17
109,10,0.7583191897215329,8.800242104534581e-18
110,8,0.7583542065958682,5.85865675158902e-18
111,4,0.7588447404937142,4.574239431164958e-16
112,4,0.7588799383452169,0.009426800401203837
113,6,0.7591896181975244,1.957406712035033e-15
114,4,0.7594605111671626,9.024314686593252e-05
115,6,0.7597516073037696,8.514756343776619e-16
116,4,0.7606207119183637,0.001629299895681586
117,2,0.7612484226278866,1.8856263581410766e-18
118,6,0.7612484234268777,8.382364772814371e-18
119,2,0.761943900755341,0.00985740906684325
120,4,0.7621846935467147,0.01903172886071145
121,8,0.7629907623277177,2.7428595734779806e-18
122,6,0.7635603345984237,3.894182688617127e-16
123,6,0.7648123508752178,1.6959503517015498e-18
124,2,0.7648690464811807,4.884130449307159e-19
125,4,0.7660043350092565,5.193996784720383e-18
126,10,0.7681525416974182,2.1448039687932842e-17
127,2,0.7685779036905842,0.0020084366698037534
128,6,0.7689411165401907,1.3219898667937703e-15
129,4,0.7693819932983388,0.09416499813032655
130,2,0.7696328652359625,0.15316870789359951
131,2,0.7702971413546038,4.8010240913823495e-17
132,8,0.7708471286664462,1.779928701962665e-17
133,4,0.7719024605285085,0.10017585864951915
134,6,0.7724602934936229,2.1345068622104395e-16
135,6,0.7730684069265408,3.65905776770385e-18
136,6,0.7737614125971959,1.2813223558135577e-16
137,6,0.7737614130783186,1.2329765847950332e-16
138,2,0.7737945248768483,0.0023789775031319246
139,4,0.774308354709774,0.011130073446581146
140,8,0.7748797157632907,5.9792165180150626e-18
141,8,0.7755820981187753,2.8445266950505488e-18
142,4,0.7764290918617007,1.881817190801273e-18
143,4,0.7768140189418773,0.0002858130133297685
144,2,0.7769010686088222,0.0008768475012138749
145,6,0.7777177809621207,1.3168223529636993e-17
146,10,0.7781878554937975,2.224173623224516e-18
147,6,0.7784989282627066,2.6891935606367283e-18
148,6,0.7788016276713279,6.496877875157883e-17
149,4,0.7793921586830947,0.02699157371509634
150,2,0.7805641865525104,8.29428408919107e-05
151,6,0.7806677897906411,2.6109329578129228e-17
152,8,0.7810212869744646,6.911584390537294e-18
153,4,0.7820834704352819,0.005470132597035711
154,4,0.7822428919653248,3.857644276875514e-17
155,10,0.7822683610497734,2.689368706698412e-17
156,6,0.7824968740169425,2.1455564965924523e-17
157,6,0.7827114132223869,6.864077978085482e-16
158,4,0.7828993055222782,0.022615138116324936
159,6,0.7832482838448414,4.590349835885752e-17
160,2,0.7833778903741404,0.0005188439634804776
161,6,0.7839790951834402,1.1771212787274712e-17
162,4,0.7841618965967427,7.623744512905873e-18
163,2,0.7842300987967974,0.0021407406219086014
164,8,0.7843022308425134,2.4883198492317937e-16
165,4,0.7848569405273338,0.004107936402150394
166,4,0.7863216875825856,0.011938035125298545
167,8,0.7866608641097628,5.89609218960933e-18
168,10,0.7868291288423279,3.6085549621998845e-18
169,6,0.7869049362443548,3.236196570877792e-17
170,4,0.7877868553741791,0.0030486486926439914
171,8,0.7877898438505326,5.421660995417282e-14
172,2,0.788931110590056,0.00019414365455236202
173,6,0.7890573960066831,4.905986043946659e-18
174,6,0.789377856424835,4.54160461783212e-19
175,8,0.7913954655223279,5.079892548203126e-19
176,10,0.7919575388868907,3.70950107636207e-19
177,2,0.7920194631442428,1.009853891882194e-19
178,6,0.7926367765867326,1.0239938938116007e-17
179,4,0.7927857443442008,0.0025910873049704553
180,8,0.792833320020236,9.549558330565888e-17
181,8,0.7946697992133522,1.811099296375442e-18
182,10,0.794858267903237,1.3031355972199993e-18
183,6,0.795336922583374,1.170308867584102e-16
184,4,0.7957924201468813,4.821287126408335e-18
185,4,0.7967951332734629,0.04778389609553908
186,2,0.7969873811716752,0.03804272085541314
187,4,0.7974710365256215,0.0009282264404509322
188,6,0.7977113265210392,1.370833646141418e-16
189,2,0.7977674145686251,0.007197064106412168
190,8,0.798302236784366,2.867147643552645e-18
191,6,0.7987172593857395,1.3929952921715027e-17
192,10,0.798782253535137,1.0867187656822756e-18
193,6,0.7991848276083147,5.346205763278828e-19
194,8,0.7995581762829715,7.194948451205351e-19
195,1,0.79976531263992,5.970226755219821e-21
196,13,0.7997653132742926,4.161344270891958e-19
197,6,0.8000410988029216,5.415377992759725e-18
198,8,0.8002608550764307,6.703243041970383e-19
199,4,0.8009262380378459,3.7355824533365475e-18
200,4,0.8009618707760637,0.0001323493732386136
201,4,0.8012364663741209,0.0006457450735039093
202,6,0.8025897377692672,2.2279954231311708e-18
203,8,0.803356343757514,1.4008210525835662e-16
204,2,0.8033746083360711,0.007759167968594721
205,6,0.803493275675919,3.818236053281691e-17
206,12,0.8042054856282448,4.296712445172973e-16
207,4,0.8043442201746984,0.05920479766964099
208,6,0.8048162158870582,1.9415796462691407e-15
209,2,0.8051255541390674,7.295856892799923e-19
210,4,0.805662428469077,0.07655062375009983
211,2,0.8065585716758505,6.5437164065428e-18
212,8,0.8066741438283316,1.6425841166916348e-16
213,6,0.8067627066211571,4.615843845770048e-13
214,4,0.806774931675136,0.0407075053518168
215,4,0.8076896171323824,6.085857227317828e-18
216,2,0.8083003515698692,0.04986349346135051
217,10,0.8090675610910694,1.223574157265189e-18
218,6,0.8091745190736219,1.9300590162209268e-18
219,4,0.8094849621634239,1.505923625016947e-18
220,6,0.8099165498138063,1.3267271229773689e-17
221,10,0.8103011242860703,1.5508513801811223e-18
222,8,0.8109663854806968,2.4485604185253905e-18
223,6,0.8114416988482844,2.508150450998454e-15
224,2,0.8114941641956648,0.02531634132987333
225,12,0.8126316978850809,7.856949006789514e-18
226,8,0.8128620278571361,1.2662047959540753e-16
227,4,0.8132209260306809,0.03872034555244376
228,4,0.8139823892838649,0.034373429634300214
229,4,0.8142476608481957,2.3976768913951778e-17
230,6,0.814278742307124,2.9988222522835e-17
231,8,0.8144738274404517,1.1881757163378044e-17
232,10,0.8146290405952641,9.004597516361341e-18
233,2,0.8170754018315165,1.2584033014050804e-16
234,4,0.8171040379352235,0.009389155246345555
235,6,0.8172019463172546,9.764371886773825e-16
236,8,0.8172180093856696,2.398185043117113e-17
237,6,0.8176144566632502,9.549056931806861e-17
238,2,0.8183722173362185,0.033239310082864196
239,8,0.818433309903412,3.124387805448323e-16
240,6,0.8189099366877599,1.2520239068050437e-18
241,10,0.8192946705562463,4.253977690433735e-18
242,4,0.8201318383485159,0.0012907350375259406
243,2,0.8210141134768492,0.012474042384953726
244,4,0.821189303241681,6.695009826694605e-18
245,8,0.8215521131969581,9.707530560061065e-18
246,2,0.8222088763368447,1.508019190757984e-18
247,4,0.822358255324616,0.008458250280262944
248,8,0.8228029747256187,5.281031403397677e-19
249,6,0.8231514171761773,4.593748826521994e-18
250,12,0.8235070443947734,1.795472559680888e-19
251,6,0.8235955877953529,1.840562863196796e-19
252,6,0.8239159560635017,1.864979261043121e-19
253,8,0.8240234585668986,2.3340209457002157e-19
254,4,0.8244641762553329,2.0392425212221455e-19
255,10,0.8247424262040113,8.715451636727651e-20
256,6,0.8255924333102485,1.1673183533139017e-18
257,6,0.8259416990508726,7.113752744361661e-19
258,2,0.8262175607828794,0.0027267373565196557
259,4,0.8262820739378185,5.4482602579174283e-17
260,8,0.8264691512399622,3.5599366283789346e-18
261,4,0.8277175756356883,0.001308557928644702
262,6,0.8277200262700717,1.4549378693940556e-13
263,4,0.8288018535754418,3.09729124146717e-19
264,2,0.8289922354479131,2.5495247411075483e-19
265,6,0.8296389535207709,3.1558042374113273e-18
266,4,0.8299417758071286,0.006299671696475497
267,2,0.8301785760186249,0.0002890813650728825
268,4,0.8302515533960104,4.550517491413462e-18
269,6,0.831639721845022,2.560899180281119e-18
270,8,0.8319130191948716,8.078446293405288e-20
271,10,0.8319383242610456,5.71667380697088e-20
272,4,0.8322153381473072,7.138248705176486e-05
273,6,0.8326903771121579,2.876560644457661e-17
274,8,0.8334933244268541,3.0422838821612253e-19
275,4,0.8339323465634152,0.000532172555086678
276,2,0.8353631768472951,0.004503966313109084
277,8,0.8353921664343034,4.12322900056429e-16
278,2,0.8355108151536115,1.1081482129297862e-18
279,4,0.8360407378468153,6.6130540903513394e-15
280,4,0.8360498647502936,0.003372308575877542
281,6,0.8363043921931421,5.909084236074303e-19
282,2,0.8366115255898876,9.285153284205551e-06
283,6,0.8370454575247095,5.4316716237857206e-17
284,4,0.8372481972378409,2.000119396204002e-19
285,8,0.8379929116767926,2.266521249458414e-18
286,6,0.8379973447540578,1.8135800189765577e-17
287,4,0.8382631831445906,0.004549547438504313
288,6,0.838603499275905,3.553313018261016e-18
289,2,0.8389946657512155,2.482146902024505e-19
290,8,0.8398625926542991,3.260327538718531e-19
291,4,0.8398625928425645,7.005835671413908e-20
292,10,0.8405163120783072,6.147365844503608e-20
293,6,0.8409917141034384,1.8864820231859023e-19
294,4,0.8410715172549317,4.680605743949013e-20
295,4,0.8413554473781915,1.4036361757258434e-05
296,2,0.842197286222472,1.5820022651399843e-20
297,8,0.8423673822871933,5.1634469456535806e-20
298,6,0.8427843948884401,1.5380578256793275e-20
299,8,0.8429899811940231,2.4107653803927246e-20
300,6,0.8431716374861935,5.936341569681883e-18
301,12,0.843189726779201,8.159913943350456e-21
302,8,0.8437897084941142,1.6502316360022654e-20
303,2,0.8440457063848044,3.823075669651389e-19
304,2,0.844124554388145,1.5744633008962146e-05
305,6,0.8444050287102982,2.0250511668874898e-18
306,10,0.8450771562675072,1.4856937869513485e-20
307,4,0.845156153737662,1.0914704119719538e-20
308,6,0.8453580452655842,1.5020530332865575e-20
309,10,0.8459787680226327,4.61946873753444e-20
310,8,0.8461384868278401,2.5010634432303184e-20
311,8,0.8472791567601234,1.4554902188613293e-18
312,4,0.8473570316068617,0.00038188886672475115
313,4,0.8475958308158624,2.5723701092175035e-19
314,10,0.8477099031438229,1.7862298330873e-19
315,8,0.8478372466779547,8.265568566493512e-20
316,6,0.848163692214257,1.8638067283419684e-19
317,6,0.8481830381779218,2.005966563146425e-17
318,4,0.8488115333966562,0.003285966163513613
319,2,0.8488996338219295,2.7765556462438514e-17
320,2,0.8502832744643456,0.004541107640693345
321,6,0.8514334483029415,5.489926065162839e-19
322,8,0.8520554884557896,2.5629534392365836e-19
323,6,0.8521070623110063,7.187885985795435e-20
324,4,0.8527963513888608,2.341688169186318e-19
325,6,0.8531505485989328,2.015373431977941e-15
326,4,0.8532404177849457,0.0014447842662000173
327,8,0.8538656616460685,2.1528404335935725e-19
328,10,0.8542608764346369,8.614176804022142e-20
329,8,0.854542270998536,1.6026460155822642e-19
330,6,0.8545955443278217,3.120853700456683e-19
331,4,0.8549610696445598,4.910475525355163e-20
332,2,0.8549880838754689,1.9307967293956708e-20
333,8,0.8559169026493691,5.766902807395037e-19
334,4,0.8561064349014487,1.242767803936185e-18
335,4,0.8563442721701904,0.0007900362500598385
336,4,0.856531811779405,0.0033534294149270886
337,6,0.85690275589468,4.62088580622315e-19
338,6,0.8570118404859386,1.128428587237519e-16
339,10,0.8571734678807843,4.0526862358599777e-19
340,8,0.8573480007930812,2.358328092034671e-19
341,2,0.8579420236769693,2.254620164201853e-19
342,6,0.8579587243948481,1.9466415976359736e-19
343,8,0.8581855418879059,3.7752834525851515e-18
344,10,0.85820217106766,8.676234291947377e-19
345,4,0.8583454095937668,1.395465056456107e-17
346,4,0.8584293642661578,0.0018669008270831952
347,2,0.8585104344292631,1.249140226788594e-18
348,2,0.8587533632830855,0.0002766206259774708
349,6,0.8588415364338289,2.2238715943214125e-17
350,4,0.8588624508793146,4.472075034865233e-18
351,6,0.8598479189581667,6.1972000584950465e-19
352,4,0.8605400425749394,2.0680965396037216e-20
353,2,0.8605400427259156,8.270368685159945e-21
354,4,0.8607019037217469,1.6661952080403965e-20
355,10,0.8610735936231322,1.0156227495813537e-19
356,2,0.8615486834387411,8.4598260894445e-20
357,8,0.8616277390660798,7.786040523168548e-19
358,4,0.8619111738212268,1.1608741074213177e-19
359,8,0.8619171767450098,3.60445825889343e-18
360,4,0.8621167412011346,0.0008395327941215342
361,2,0.8624133123385036,0.00019733649408746088
362,4,0.8626590154112819,2.156719099980878e-19
363,12,0.862673519339296,1.0640144179260142e-19
364,4,0.86391983649537,0.00034685649689188483
365,2,0.8644059322714384,0.0013354115110874674
366,6,0.8647396339215447,1.0905303433040575e-19
367,2,0.865019852632031,8.082353578087037e-20
368,6,0.8650198529508089,1.1443637374812693e-19
369,2,0.8671449691919406,1.159095344157901e-19
370,6,0.8674803352259914,3.621727654151066e-18
371,4,0.8675808905159101,2.4757045964837184e-18
372,2,0.8676338353402571,0.00018898991297814976
373,10,0.8683998371243433,1.8526926625225627e-20
374,6,0.8686158330124272,7.340452078026105e-20
375,4,0.8688169619927066,5.37066752995169e-19
376,4,0.8693415401467064,0.0038639252351156386
377,2,0.8698640153006636,5.781934988200552e-19
378,2,0.8705825917131733,0.0010869415209095457
379,2,0.8707819972960351,1.482224389016606e-18
380,4,0.8715427954552979,7.75364670100181e-20
381,6,0.8715510376109705,6.729754296278586e-18
382,6,0.871910335704797,8.704406282939541e-20
383,8,0.8737602899491321,9.274004194242263e-19
384,4,0.8740068477559362,0.000286294677383254
385,4,0.8746679769851653,0.005114190470386829
386,6,0.8770965380667803,3.3529465628186773e-18
387,6,0.8773896349844108,2.2600959806883322e-17
388,2,0.8774117543280227,0.0011633969191516746
389,4,0.8779267847280607,0.0011583091482918278
390,2,0.8787474256359928,7.692908121469138e-20
391,4,0.8792254708700966,4.9448899744713455e-20
392,10,0.8794207341084075,4.3499133816760054e-20
393,6,0.8805934269403224,1.581006785871785e-20
394,6,0.8811331904507824,1.0377161125732164e-20
395,8,0.8814291655121451,4.960647171110952e-20
396,6,0.8815032945199164,4.612565400695183e-19
397,8,0.8819519268849945,5.624278858774161e-21
398,4,0.88204749706847,6.630561793586887e-20
399,10,0.882333356955769,2.577844028285037e-19
400,8,0.8825750758724098,6.040432102363138e-20
401,6,0.8833044787788822,2.7645638322142102e-18
402,2,0.8838101192891372,0.003834833306250134
403,8,0.8838800903722586,3.821880463980604e-17
404,10,0.8845732413738006,-6.685856876636811e-18
405,4,0.8845966660810518,-2.0091366966775768e-05
406,6,0.88482273059617,7.577070731595837e-19
407,4,0.8860991454885152,0.022937455471905545
408,4,0.8870250138429583,1.82052457464084e-17
409,5,0.8871102326252185,9.219196305712134e-18
410,3,0.8871102330572285,7.663628070700038e-17
411,2,0.8873022056354785,0.01296540586043423
412,2,0.8877908554895839,1.1396295685579223e-18
413,4,0.8901430654555043,0.014169357509900232
414,4,0.8908121817735264,1.0658013118181853e-18
415,6,0.891160771163868,1.6853355543502977e-18
416,2,0.8919664405148069,1.2972887444397597e-19
417,6,0.8923497750038223,1.3804780442128153e-18
418,8,0.8934279996019541,7.520131775608251e-20
419,4,0.8939030335486677,9.918126174795462e-20
420,6,0.8948978044104479,1.6227960082743284e-19
421,2,0.8966967881010532,0.007426713230234394
422,4,0.8975039505116911,6.743826584142683e-20
423,4,0.8980914991898317,0.00011276070557184555
424,6,0.8987491346342722,3.844658525046682e-20
425,2,0.9010926234618637,9.836383051551796e-21
426,2,0.9043811693709358,4.849425838886281e-21
427,8,0.9050460510929952,4.219614035491736e-18
428,6,0.9059647270378264,3.675558948072211e-14
429,4,0.9059779362160043,0.006846030244283901
430,4,0.9059892460822994,3.0789262403838445e-16
431,6,0.9085999416324739,6.015910164899204e-17
432,4,0.909795560605744,0.008260305290648386
433,4,0.911098477663927,0.0002473162111024781
434,8,0.9116957012447529,8.6610808442982315e-19
435,6,0.9119450666130433,3.7220407947265175e-19
436,2,0.9142167010963931,0.00014503085293781853
437,8,0.9150997843235018,2.614913630567283e-19
438,4,0.9168934361168795,6.142828360127961e-05
439,2,0.9173884729702877,-1.3561672651042897e-05
440,4,0.9181637134993252,0.0022003460923391963
441,6,0.9196037066330973,5.9353560384257675e-18
442,6,0.9217046905191637,2.173069018075948e-18
443,2,0.9228103834275316,0.01167127585704512
444,8,0.9240387002323587,2.195493385054511e-18
445,2,0.9243797361305042,0.0018744977966360168
446,4,0.924963875641879,0.004740856801173169
447,4,0.9266049975767601,0.005400757608391521
448,10,0.9267946451436728,1.3985850700801184e-17
449,6,0.9273418189022777,1.3893824345242707e-17
450,10,0.927712949366196,2.789654818201099e-19
451,8,0.9285368992304939,5.9384406397394975e-19
452,6,0.9288867545587891,1.767438368516569e-18
453,6,0.9297365214183628,3.0870246743689214e-19
454,4,0.9305008806895785,0.0002662067424849067
455,2,0.9320291456888299,0.000572408616931462
456,8,0.9323881623031411,1.245800600205041e-18
457,6,0.9329739317554413,1.787401411499979e-17
458,6,0.9333208676112008,5.911769192555307e-18
459,4,0.9336510183293285,8.12923230203538e-05
460,4,0.9344082610814439,0.0048994622164841685
461,4,0.9359976788759923,0.005345925001774714
462,8,0.9367364301265297,8.019384525208183e-17
463,2,0.9368368138666483,0.0010083115664024386
464,14,0.9376011848430608,6.908210655523803e-20
465,6,0.9377179059424634,2.863379461497683e-18
466,2,0.9385691641950871,6.519031203191078e-20
467,8,0.9390859274108152,1.3952416271479226e-19
468,4,0.9393135426166737,6.325280393704143e-18
469,2,0.939313542733089,9.471682772761203e-20
470,4,0.9411158380139568,1.0413942234882427e-19
471,12,0.9429054617226029,2.4045444233999172e-17
472,4,0.9432718635653146,0.02399001653481858
473,2,0.9433137982637163,0.0014862364643521407
474,4,0.9442450514316079,0.0006342138100156088
475,6,0.9448727207004595,1.1179616406222024e-16
476,6,0.9449241654215257,3.474751003344081e-19
477,2,0.9454760907201489,0.004386514626431788
478,12,0.9457999508535977,1.1401145769610695e-19
479,8,0.946114035924893,4.9602189271358155e-18
480,4,0.9463039210518218,0.0006392865350359318
481,10,0.9470201560579881,6.261362819425511e-19
482,2,0.9473082875078944,0.00014081219865174382
483,10,0.948398261330567,1.0975290043996342e-19
484,6,0.9487174235846396,1.828804361896839e-19
485,8,0.949472116330071,1.639005900444088e-19
486,8,0.9496657793119994,1.4071579093155257e-19
487,10,0.9501911137808747,2.1455469179604065e-19
488,6,0.9502059297542473,2.3069593511721965e-19
489,9,0.9505941625952801,2.5315105811430983e-19
490,1,0.9505941626634922,6.235684884590529e-20
491,12,0.9509689696988062,9.91825179995497e-19
492,4,0.9515772718464177,0.0076845305597794565
493,8,0.9517681732622805,1.7762174651196542e-17
494,6,0.9521936612027275,2.7583547035229723e-16
495,8,0.9525906706276146,1.8207750836069695e-18
496,2,0.9527733196282497,8.724047967944832e-19
497,6,0.9528120055706495,4.5128463392349354e-17
498,4,0.9531548508807646,0.0037129870050711757
499,4,0.9533049479282454,3.4983359258816826e-18
500,6,0.9546089226214463,1.8080650614396946e-19
501,4,0.9546089230029793,8.574009658374075e-20
502,2,0.9550127544448515,7.760354173209027e-20
503,8,0.9550438654209756,1.3975564045990922e-19
504,8,0.9555867703661534,4.669067847421917e-19
505,4,0.9558936282196555,0.0003979207872822167
506,2,0.9560992803912995,0.003032419469066203
507,4,0.9562733245857089,3.638099365065979e-18
508,2,0.9563523925385198,0.0002313784914922887
509,2,0.9563523928109134,4.688531977117817e-05
510,8,0.9566752195569279,9.729334041068272e-19
511,6,0.9570419096262412,8.912567908620238e-19
512,6,0.957742238476385,2.870638684598517e-18
513,12,0.9577444577585084,2.7551811797604724e-20
514,8,0.9578950785817142,4.205853109661758e-20
515,2,0.9584251952901468,1.4533474972194677e-06
516,6,0.9586135088334231,2.436350692092226e-20
517,8,0.9590993405413428,1.858636778967166e-20
518,6,0.959461555668895,4.6923214271839907e-20
519,4,0.9604088141418288,0.0008158486848562134
520,4,0.9627855525286577,1.5399352103004257e-05
521,6,0.9630631418008306,4.615850119433968e-18
522,4,0.9631987866250711,4.578919070642621e-05
523,10,0.9632362077672951,1.8664033751858408e-16
524,2,0.9632481356557037,0.000871167588954256
525,6,0.9637326246420344,6.104805745867698e-18
526,8,0.9638571783875705,4.8901550978594115e-19
527,10,0.9643162772767937,5.74503963005706e-20
528,6,0.9644613404270785,1.2163139201389877e-17
529,8,0.9651836701891625,1.1167519065204624e-19
530,8,0.9654457600508977,2.444429711748486e-19
531,6,0.9655532864171619,4.403045755720922e-19
532,4,0.9657384910437941,3.1454938771398166e-19
533,4,0.9659191958048723,0.0002347000928414027
534,6,0.9659572816685795,2.0811289627089677e-16
535,4,0.9669245302047784,0.003354693613231955
536,2,0.9670019076761491,0.0019434792332356041
537,10,0.9673417557651192,7.11455472944743e-18
538,6,0.9681660075752916,2.8546898996723293e-19
539,8,0.9684519863799324,4.057836115960789e-19
540,6,0.9687276069189465,2.0244210575455514e-18
541,8,0.9695962550767945,2.720231112131218e-19
542,8,0.9706763869917268,7.48489200652754e-19
543,2,0.9714444594837914,0.007230931293542025
544,4,0.9719010820522271,3.7262799280126753e-19
545,6,0.9721332366398201,7.741599336615788e-17
546,6,0.9726784131871682,2.0090129882458185e-16
547,4,0.9733642836085892,0.009354687990041046
548,6,0.9737957190332054,7.067781012726884e-18
549,6,0.9744967588630971,2.4335070871062737e-18
550,4,0.9757027202240351,0.008450471974292904
551,8,0.9762460979723073,3.101758921299462e-18
552,2,0.9764858646694847,0.001915947596770241
553,4,0.9772046135822166,7.467069543370124e-19
554,2,0.9774778905721178,5.313089532365363e-20
555,10,0.9778380063735312,1.018923852481204e-19
556,4,0.9804013943407881,3.495745398404472e-20
557,8,0.9813909975850947,1.622394298267289e-20
558,8,0.9821467462461442,1.7139627998867488e-20
559,6,0.9822064437562403,2.397794715838796e-20
560,4,0.9828899833055402,1.0900387242527765e-05
561,10,0.9829255144150011,6.150378698128482e-19
562,6,0.9835311270871898,5.768777717324244e-20
563,10,0.9836788800444083,9.16792287949759e-21
564,12,0.9841568761412418,1.0240851825087708e-20
565,2,0.9843508926592222,1.6867341106806665e-21
566,6,0.9843508928429401,1.1400941193026295e-20
567,4,0.9859922906844076,0.00036691244232490267
568,2,0.986160893291526,0.001184305463439755
569,8,0.9862691652851936,4.6885227231495785e-18
570,6,0.9864026649529478,7.436721399254755e-19
571,6,0.9870694881087729,3.313755652414932e-18
572,4,0.9872490056000061,0.00010530460014008244
573,6,0.9904726110166848,3.1223795209870217e-19
574,2,0.9906980128639589,0.00011309704831709977
575,4,0.9907668872892827,0.00026582075038051727
576,6,0.9910206966801525,4.433379822212757e-18
577,4,0.9920584903902636,5.661719402182562e-05
578,4,0.9923490929377294,9.532459388375618e-20
579,8,0.9924530439270711,1.9609310047070007e-20
580,6,0.9935727528009011,1.708292319280532e-20
581,6,0.9938714051841089,5.146189884604705e-19
582,2,0.9940082663138128,7.676019055974411e-21
583,10,0.9942581303830593,9.71768897226106e-21
584,4,0.9946452760596003,1.8909114856095398e-20
585,2,0.9960065452078197,0.00013119583668886177
586,6,0.9966228871594467,3.539639199602087e-19
587,8,0.9968440167272092,2.5251769110959326e-20
588,12,0.9969981111776178,7.649807118258555e-21
589,6,0.9972885174247494,7.043676493713268e-20
590,10,0.9975832693357916,2.9935301132997133e-18
591,4,0.9976108132314039,4.405164566272967e-05
592,6,0.9995227754625375,9.749035432485982e-20
593,10,0.9997578024276663,4.303567855968712e-20
594,6,1.0001931061356117,2.0901951115942275e-20
595,4,1.0002403295475233,4.058636193631944e-20
596,8,1.0006780734911445,2.6806805779465246e-20
597,8,1.0011018035570487,2.2455436103405456e-19
598,4,1.002038163571342,0.0018571504284455882
599,6,1.0024700965659576,1.3164659143129536e-17
600,6,1.0040477224879396,3.6624624524314493e-19
601,4,1.0041830054524326,0.0004720321574682965
602,4,1.0047155239649328,0.003444456653300055
603,6,1.0049302592728964,1.3437219194392268e-16
604,2,1.0051748919054262,3.1599832495468325e-15
605,2,1.0051824649990522,0.007649195281976558
606,8,1.0056967932496264,1.893822693696379e-18
607,8,1.0060801722083852,1.9467758991903517e-19
608,10,1.0062244165455922,4.4291128383168935e-19
609,8,1.006995278586146,2.2665763942863564e-19
610,4,1.0071525932835357,2.526467463038697e-19
611,2,1.0089402358266852,0.0001597796067884979
612,6,1.0091249315469213,4.35191664131251e-19
613,8,1.0095872686679286,4.2660399617917454e-20
614,6,1.0096664569059612,4.492286242595916e-19
615,10,1.0100124423106536,5.988139499853798e-20
616,12,1.0101446809721892,1.2121924915018246e-20
617,6,1.0107287846194595,6.051991219181757e-18
618,8,1.0108425445832836,5.766735583378146e-20
619,2,1.0114159588656548,0.0004124028167655421
620,10,1.0122352195762687,1.7066523587929808e-19
621,4,1.0125427512807619,0.0007707997056441372
622,4,1.0127388861592408,1.7747822201845797e-19
623,10,1.0131391690079,3.1694070620106234e-19
624,2,1.0141559438343393,3.0549249709914715e-06
625,8,1.014641064215084,3.804405655243611e-19
626,2,1.0147600766740652,2.7063701628554037e-19
627,4,1.015558671461804,0.002918533557521556
628,2,1.016622115967948,3.1731826997406177e-19
629,6,1.0168724800309974,3.8974552596213217e-16
630,2,1.0168891510011235,0.00531370826915368
631,8,1.0169246850209674,1.4319572689363595e-16
632,4,1.0171977369423075,0.003171404116817185
633,6,1.0175862579226305,5.1912782244915445e-18
634,10,1.0180582577354471,2.9089738583333057e-19
635,1,1.0185780526076087,3.0734572411468395e-20
636,5,1.0185780532215176,6.198382819726635e-18
637,4,1.01890079934401,4.2004286734456155e-19
638,8,1.0193973398099843,4.147864597893295e-15
639,4,1.0194100149360565,0.014392555899841106
640,4,1.0196021441934136,3.696812905254571e-18
641,6,1.0199544753581904,1.2806698035775281e-16
642,2,1.0205869742990217,0.00018694830926250893
643,4,1.0210638621647377,0.00194133266138309
644,2,1.022016661014277,1.3803325118006135e-05
645,8,1.0230847940970307,2.4771350655576013e-19
646,6,1.0236431372704828,2.2720579869940866e-18
647,6,1.0243390738851303,6.578073322053187e-17
648,4,1.0243548192361231,0.0001966921967396222
649,6,1.0260635343443028,3.2455106870491363e-20
650,6,1.026678205020744,4.240909772668299e-18
651,8,1.0269156877702699,7.991885950111521e-20
652,4,1.0269286304064735,4.2534956229113834e-20
653,4,1.0277555917441532,0.0004811228022698415
654,6,1.028968389882266,2.6664343681221535e-18
655,8,1.0289857970528828,1.655514559978233e-19
656,6,1.0293603020645605,9.736983264659893e-19
657,4,1.0302360808436788,0.0006458789265554858
658,12,1.0302885455839714,1.637185283455387e-17
659,8,1.0304150792285327,1.8336757500475243e-18
660,10,1.030568928338198,2.1412005571118824e-18
661,4,1.03105715200536,2.2979886721870004e-05
662,14,1.031179248076569,7.483796644302401e-19
663,2,1.0313972707094763,0.0031126287395966583
664,6,1.0318052694269682,3.739175028305518e-18
665,6,1.0327000400675388,4.9119894807818456e-18
666,4,1.0328458084404701,3.6776404351673788e-06
667,1,1.0329134326584608,3.90194287151328e-19
668,7,1.0329134332723697,1.1372794064476765e-18
669,2,1.0331833234063197,0.00046428229234678415
670,10,1.0332911571499608,3.187204047037577e-18
671,12,1.0347105645082593,5.2943024411261994e-20
672,4,1.0350095980320475,0.0010594117170911201
673,6,1.0355652578564332,7.893889131469368e-18
674,8,1.0360689775461651,3.7419140136426708e-19
675,4,1.037078059666328,0.00026415873783338707
676,2,1.0373025846679411,0.0005123407604259334
677,10,1.0384863081353615,8.05511754347133e-20
678,6,1.0400097256938352,1.9148217729158602e-16
679,4,1.040226839612842,0.002990072897069376
680,2,1.0406365269122944,0.001680824747983202
681,8,1.0407570383044913,8.022527050341879e-17
682,6,1.041855019972445,1.2185246706297855e-18
683,8,1.0420852229381126,7.711003935403251e-20
684,10,1.042183861939975,6.224695805589452e-20
685,6,1.042198939375794,5.2526663043988035e-20
686,6,1.0429399502627348,3.7556898674257904e-19
687,8,1.0433721970707666,8.963306864226169e-20
688,8,1.0434657868668182,5.600998896883126e-20
689,10,1.0436146872266363,7.91672845971932e-20
690,6,1.0447559478175208,1.3118896549206146e-19
691,8,1.0449290394590207,1.520949346242977e-19
692,4,1.045311767907151,3.2656795360539338e-06
693,8,1.0454609667954173,2.073191160594927e-20
694,6,1.047159340883809,1.447006915959093e-17
695,6,1.047665975696873,4.953120227888508e-15
696,4,1.0476964365780077,0.0008194524172974021
697,2,1.047854732198175,0.0007553523467139941
698,1,1.0479535326339828,5.821810408043164e-20
699,7,1.0479535328599923,2.1021355873235455e-18
700,10,1.0480244931595735,2.4755853130616078e-18
701,2,1.049123979948945,1.8474446799538294e-20
702,12,1.04957934126287,7.766141425145575e-20
703,10,1.0512999224401938,1.8238627288243316e-19
704,2,1.0518002487965532,0.0012410995135385071
705,4,1.0522568713849978,4.256112239461209e-18
706,4,1.0526154734589,0.0018668494163231486
707,6,1.0554625138624942,2.4518153115549033e-18
708,4,1.056170968245624,0.00018799089535288544
709,4,1.0575447190485647,0.011147754638600052
710,8,1.0583091549774508,2.8924509817109435e-18
711,6,1.0586852847236514,2.1622639415259632e-16
712,6,1.0589772903144876,1.80681705219684e-14
713,4,1.0591789699515175,0.018772066371709965
714,2,1.0593967405793592,0.004063374340714747
715,12,1.0599097447843633,4.174992796578702e-18
716,4,1.060252035486883,0.0057463878032796584
717,10,1.060734425593182,1.1480269968265954e-17
718,6,1.0609060578167373,2.6800276146838322e-17
719,6,1.0617732594851077,4.8524062328215616e-15
720,4,1.061799915692518,0.0010591289166802947
721,8,1.0623718879787702,8.36888850989002e-19
722,2,1.0628015447241523,0.00026786772811405264
723,4,1.0643482060950191,0.003540868829548802
724,6,1.064455781133347,7.7804412692803745e-16
725,8,1.0646078315248815,6.232884461586602e-18
726,6,1.0649034568432398,8.587574139750024e-18
727,2,1.0650117978207163,0.002274274680539327
728,8,1.065624169075818,1.3080959668750398e-18
729,6,1.0656276773720492,1.5839744631254512e-17
730,4,1.0666792487004386,0.016304736799031112
731,2,1.0682764301463976,2.5749193597885248e-05
732,4,1.069722641550925,0.0032978650534400537
733,1,1.0704650725833744,1.8704162757693793e-19
734,5,1.0704650729257992,2.8373791013110775e-18
735,6,1.0707777047773561,1.2886399919139224e-18
736,10,1.0709560464001697,8.95917404556254e-19
737,4,1.072145025318605,9.11466808427117e-05
738,10,1.0725237825527074,5.994578977587546e-19
739,8,1.0728610154419584,1.097833065255677e-18
740,8,1.0731883015450876,7.596523136270671e-19
741,6,1.07325077222049,1.9078587879032654e-17
742,2,1.0736579210520176,0.00023475993066560672
743,8,1.0746199489335595,2.7165747697080822e-18
744,12,1.0754721364091893,2.4878864698537785e-18
745,8,1.0760266442498505,6.9196612158075585e-18
746,4,1.0766429652653642,0.21883717850421786
747,6,1.0776429509160153,1.500546001684664e-16
748,4,1.077800687159197,0.025592597789545226
749,10,1.078016822997597,3.9251279515749993e-17
750,4,1.0787120884897377,0.04938146255461309
751,2,1.07948195831068,0.0011910406232736957
752,4,1.0799237626551985,1.9727512408064412e-18
753,4,1.0799237629203162,6.930190439434203e-18
754,8,1.0807011831975615,8.06627049892175e-17
755,6,1.080799805659808,3.148367815728487e-15
756,4,1.0809955470895147,0.02397314718804771
757,10,1.0812752382357758,2.3171102433856858e-17
758,6,1.081882000742553,6.506192619078537e-17
759,2,1.0831859358754627,0.03848383784392004
760,4,1.0840501239008518,0.2817002011901617
761,12,1.0842571321763899,3.200881724528813e-16
762,2,1.0844521779390561,0.11978147344483224
763,8,1.0849612558286026,1.6506358918294982e-16
764,6,1.0864281562871838,3.887874192350303e-15
765,4,1.0869759671622887,0.4568162263654116
766,2,1.0871793289597917,1.7076422225600758
767,4,1.0884285734396144,2.5928847225531944
768,6,1.0887072200257535,3.311097527338758e-14
769,2,1.0897647529432106,0.0428844059989837
770,4,1.0924445776950051,0.10005049681654439
771,10,1.093112764707712,3.015191015763479e-17
772,8,1.0940280013564916,2.0204971559103074e-17
773,6,1.0981121423887998,1.5137989091069947e-17
774,4,1.1003915714782124,0.000552230637135293
775,8,1.1004908154818622,9.267583094622225e-18
776,6,1.1021450716780237,1.1205987934674752e-17
777,4,1.1040184470498389,0.07159661321106449
778,8,1.104662803503743,1.2226968576546494e-17
779,10,1.1050271991020963,1.6719544429869602e-17
780,2,1.1069201319064632,0.027605825708972805
781,2,1.111526671747015,0.007982437863548124
782,6,1.1124332649228563,3.464780629452636e-18
783,4,1.1147280308082372,0.005434528932271093
784,2,1.1181277099799445,0.0010863290202968918
785,4,1.1185113283763712,0.0017481375652313308
786,6,1.1198105871185362,1.4725041576026923e-18
787,10,1.1228365982783544,1.7391634645225768e-19
788,8,1.1232623576406695,1.565750647240618e-19
789,4,1.1339641489612404,0.04829077640403047
790,2,1.1453161266567804,3.3339576957734765e-20
791,4,1.1454719566477252,3.1154954802196875e-20
792,4,1.1503378806278306,3.61312688182859e-20
793,6,1.152021419450648,9.050438755599665e-20
794,2,1.1567589830392535,0.016049853210159396
795,2,1.1617082913876402,1.793426952311615e-20
796,2,1.1626743306383105,1.542976676827123e-05
797,4,1.1632536737565715,0.00010020341750494137
798,6,1.1640843612053686,5.5920920906307185e-18
799,8,1.1663370379151274,3.4401406975229364e-20
800,6,1.1680971920272896,3.889091335458121e-20
801,8,1.1704461843464742,3.1247706515993006e-20
802,6,1.1762834332180319,2.1587819825632664e-19
803,4,1.1768313167381166,3.76715514696014e-05
804,1,1.1794079526252972,4.5026357781668e-22
805,11,1.1794079533974582,1.8662477549992514e-20
806,6,1.1825233805980133,4.375943222432754e-18
807,10,1.1833977945780134,3.2901377550278124e-17
808,4,1.1834873235970917,0.004817365409160095
809,2,1.1839381428753768,0.000794431317695581
810,4,1.1839884387045458,5.892660124535863e-05
811,2,1.1846280074405513,0.0004027798118221487
812,8,1.188218192635759,3.9015736175325306e-20
813,4,1.1893979614183081,1.38016327967638e-05
814,6,1.1910505343703335,1.3343890931033133e-20
815,2,1.194542086851925,3.2768909023975066e-05
816,4,1.1996436825666024,1.7080916399035248e-05
817,6,1.1997043839351136,9.907462248566163e-17
818,10,1.2023636068879568,9.939195486165312e-21
819,8,1.203752004231319,2.0775955140776627e-20
820,6,1.2055175139726089,1.0131781228642596e-20
821,8,1.2073137331994985,1.5906647970689895e-20
822,4,1.2104551339239151,0.00014923267228415465
823,12,1.211568701532542,7.820491973357147e-21
824,2,1.2119054079312264,0.0006221902646511483
825,6,1.2137841965654843,6.068210460091295e-19
826,8,1.215919217960618,1.888946832522304e-20
827,6,1.2164134692543485,1.3327079711748363e-19
828,6,1.2224203858449982,1.1104600753680548e-18
829,4,1.2239985980709207,0.0007494979790683382
830,4,1.2261001994520484,0.008135740988987991
831,8,1.2269938320814617,2.7247483683003737e-18
832,2,1.2290342097576286,0.0076994081721288785
833,10,1.2296051308217102,6.08214657701547e-19
834,4,1.2320466020619278,0.00858406261319056
835,8,1.23397803403941,4.246199911754842e-19
836,8,1.2398836216361815,2.248229934002301e-20
837,6,1.240430331515654,9.651456187679131e-20
838,10,1.2422324076496807,2.4837541362575298e-20
839,4,1.2440428106096988,7.016760692950854e-06
840,6,1.2500999052231236,2.375214234347814e-20
841,2,1.251137532469329,4.51380886462386e-05
842,4,1.2644945044294218,1.8560467784636153e-05
843,6,1.2730310265151275,2.4123455179783824e-20
844,4,1.273742376494738,6.199664305129572e-06
845,2,1.274338951325717,3.0634388836481254e-06
846,8,1.2784930866496325,2.799175907929154e-21
847,10,1.2788800601852017,2.487107872239283e-21
848,4,1.2940505152164405,6.521099995024093e-06
849,2,1.3160523042265595,1.1968800098484229e-05
850,1,1.354639041342125,5.538132792579094e-22
851,1,1.354639042960116,3.7384981258607113e-22
852,6,1.35975128047221,2.4259400935086935e-21
853,8,1.3711077947873491,3.3127271329309517e-21
854,2,1.403541626849801,1.3903156875365946e-05
855,4,1.4039567676650222,6.758961354387057e-05
856,6,1.4046878569834007,1.9767528557655555e-17
857,2,1.4176007209748605,0.009611281923463567
858,4,1.4185146424260893,0.022321039830251
859,2,1.422791840588161,1.1068267195096653e-20
860,4,1.422892825135932,3.46689050641454e-20
861,6,1.423062927708088,1.053805256720647e-20
862,8,1.4233048550213425,2.719870188729767e-20
863,2,1.4258200137996937,0.0012052855136188497
864,4,1.4305783965342016,0.0016695681485250607
865,6,1.4321801166875048,2.3197260140044417e-18
866,4,1.4354921015951732,0.00013205719682889125
867,4,1.4362357645704833,6.641054023792959e-20
868,6,1.4364677397470587,1.3099144542150364e-20
869,2,1.4471379351671203,0.0019042666082844054
870,4,1.4472827474155565,0.001837241827423625
871,4,1.4510959543263198,1.849967803247457e-20
872,6,1.4511733587805793,1.1407107565074054e-20
873,4,1.4802761758169254,9.89656866581375e-22
874,2,1.4831593224562312,2.2950221123144194e-09
875,2,1.4831593229987448,1.1456500341131113e-08
876,6,1.483604162537631,1.417427259803053e-20
877,8,1.4842183710393329,5.121030883929851e-22
878,10,1.4849752690279274,9.875905661376687e-22
879,2,1.485482036473968,3.93164011937887e-22
880,6,1.489900647723971,1.5022056708303044e-16
881,4,1.489945896739755,8.315612911671925e-07
882,2,1.4899787655322143,6.032746609992275e-21
883,4,1.4903020120609654,3.66888690760998e-22
884,6,1.4907986776270263,1.0921849643134176e-21
885,2,1.4937370283105338,9.023735327094663e-23
886,2,1.498636480060668,1.3989921819355394e-06
887,4,1.4988318056421122,1.1358399173357557e-06
888,4,1.4991516426307498,1.5467134616718842e-18
889,2,1.4991516429604417,6.95404889940115e-21
890,3,1.4992240524134104,3.6228178442761763e-22
891,1,1.4992240527381,1.183290920867766e-22
892,6,1.4992653016097393,9.934230250691532e-22
893,8,1.4995928758180526,9.164763092278428e-22
894,4,1.5007918825099296,3.2901757729473735e-22
895,6,1.5009105616677516,4.063728821861002e-22
896,8,1.5010806045129357,3.4586275947547063e-22
897,10,1.5013047994334556,4.3758935906407965e-22
898,2,1.5027361266224943,2.4474614969169556e-22
899,6,1.502844612467925,3.976685668245559e-22
900,4,1.5036080556583329,5.466647293179068e-22
901,8,1.503828772381894,6.178281418045705e-22
902,2,1.5051201341561864,1.2761710052304524e-22
903,4,1.505151314885552,2.0445984445428703e-22
904,6,1.5052034304230801,3.530234045222026e-22
905,5,1.5052773325769522,1.1980559426410774e-22
906,3,1.5052773331826756,1.9366249470827624e-22
907,6,1.5070598489023723,7.507028345012796e-18
908,4,1.507106421528988,9.422147062807134e-08
909,2,1.5071435955005654,9.558787751274086e-09
910,2,1.5081766218163466,5.0497916630439834e-23
911,6,1.5102976700259205,3.006351469877466e-22
912,2,1.5103016426573959,1.583423495943217e-22
913,2,1.5103016432076402,3.313764821246057e-23
914,4,1.5189950642152326,3.783716663100568e-22
915,6,1.5191535317876514,8.31067951693347e-22
916,8,1.5263412524782325,3.435756030228579e-21
917,10,1.5266708086346625,2.6355276782958453e-21
918,6,1.5277397799604842,3.83135551661363e-21
919,8,1.5281675784608524,8.36219424280862e-21
920,4,1.5302453580120527,0.0002783377442274233
921,2,1.5305695377801385,0.00024596788639307725
922,4,1.53098051250754,0.00041337976350585935
923,6,1.5310090458924606,9.088348999233227e-15
924,2,1.5324804238498473,7.867820435302664e-21
925,4,1.5326454773239675,1.3032887188994176e-20
926,6,1.5329266817143434,7.222051157543005e-21
927,3,1.5333328725423598,7.315707389287024e-22
928,5,1.5333328734782299,1.6441677819635871e-21
929,2,1.5334904411110983,1.2999422156397323e-21
930,4,1.5336293914992893,2.9323747637619756e-21
931,6,1.533870045209369,4.880643725276493e-21
932,4,1.5385710772407037,5.606471540999778e-22
933,6,1.5390580319690343,8.1881927054159e-22
934,6,1.5397582495488678,9.38636601204038e-22
935,8,1.5399352772374186,7.960993543730459e-22
936,2,1.5478675856061272,1.8568821139580973e-22
937,4,1.5481251668270488,9.344265115982225e-22
938,2,1.5502640818490363,1.796172101222063e-22
939,4,1.550362135883006,5.015484681824784e-22
940,6,1.5505284119694807,5.882347370989166e-22
941,8,1.5507673894048821,5.695822032928649e-22
942,6,1.5508828881343106,1.8434242767676531e-22
943,8,1.5511229655789975,5.928712305331066e-22
944,10,1.551430810266993,7.6990518164285725e-22
945,12,1.5518057097942801,4.093481951904214e-22
946,4,1.554191255346268,4.543145737661626e-22
947,6,1.5542885822451353,1.7626317790806774e-22
948,4,1.5548425551223772,2.952053741499908e-22
949,6,1.558456045348521,6.188700791644454e-21
950,8,1.558588599779796,1.4570335915224861e-21
951,4,1.5617167093214448,5.931261137043084e-21
952,6,1.5618805971835172,3.081753466644542e-22
953,8,1.5621035115559607,1.3451686287529359e-21
954,10,1.562379744538248,5.6596272146310105e-21
955,4,1.5669469781969383,0.0032755319815150207
956,1,1.567093182192366,0.0012242037564980995
957,1,1.5670931826912238,0.000612411867802771
958,2,1.5675125957695855,3.4201339084788087e-19
959,4,1.5686338159193838,4.342689261452007e-20
960,6,1.5686725394148198,2.462453871745604e-20
961,2,1.5691528633974485,3.4167809062254636e-20
962,4,1.5692342087713769,1.3299153751371985e-19
963,4,1.5693836525410916,5.486970445056647e-21
964,2,1.5693836531095258,1.0134485169088592e-20
965,2,1.57057548065859,3.63714160638858e-21
966,4,1.5706437571075185,5.1319972209992485e-21
967,8,1.571212943747014,2.9428331540015316e-21
968,10,1.571706845351855,2.9595914045107805e-21
969,2,1.5737387470321664,4.5596803826456063e-07
970,4,1.574059011956706,2.7585562187148424e-06
971,6,1.5747148274695064,7.87893264074217e-18
972,2,1.5771317452254152,9.825558831963794e-06
973,4,1.5772500096659314,9.360183233287435e-20
974,6,1.5773792421387043,6.426551457021676e-20
975,4,1.5777764669091994,8.013497710126806e-05
976,2,1.5815631258547,0.0004549933787144412
977,4,1.581707064868624,0.0008384496306592159
978,4,1.5918275968033413,1.1439741431847614e-21
979,6,1.5918483774639753,6.379311676750053e-22
980,8,1.5925332939673353,1.2115780376318437e-21
981,10,1.5925734588836349,4.822114870727916e-22
982,4,1.5939847474887756,7.430931225548161e-07
983,6,1.594111000819339,1.9851204337185672e-17
984,6,1.5947667495302085,1.0314918264414202e-21
985,3,1.5948873726156307,2.352924303086814e-07
986,1,1.5948873729134903,2.3453389828936589e-07
987,6,1.5949332067502837,6.039266984868682e-17
988,8,1.5949932385287866,5.6433636751505224e-21
989,8,1.5951838577798299,6.5891312016835485e-22
990,2,1.5956513505479961,4.756311943612731e-07
991,9,1.5957623926151427,1.5693582538559319e-19
992,1,1.5957623927847635,5.901517914745446e-20
993,4,1.5957718285180817,2.169239973317011e-07
994,5,1.5959441325494481,1.4757978699318302e-18
995,1,1.5959441327599961,4.091763939784752e-22
996,8,1.596146138349468,1.328612015659201e-21
997,2,1.598015297587608,1.443424211020023e-22
998,2,1.6017544015903695,1.0430494949848704e-22
999,4,1.601864803427361,2.2457927684311555e-22
1000,4,1.6026777799747833,8.484816477600772e-09
1001,6,1.6028356284900838,6.139203622468324e-20
1002,6,1.6038888969810614,-2.622169685738115e-20
1003,4,1.6039889765629596,2.3889586851961006e-08
1004,2,1.6040854440161638,6.514591975068128e-10
1005,6,1.6051411026392088,5.287438336805372e-22
1006,8,1.6060834922805043,8.797907174326046e-22
1007,8,1.610815109320356,1.7612766195249176e-21
1008,6,1.6111340109164303,1.1306029422972447e-21
1009,4,1.6121411036479003,1.0223546275713973e-05
1010,2,1.612604556734368,6.472513849771035e-06
1011,2,1.6216148048406467,8.817935195650471e-05
1012,4,1.621763829952215,0.00010418355525980207
1013,2,1.6218227284321074,2.465043183656351e-19
1014,2,1.631916188392097,1.2828480902793568e-22
1015,4,1.6321860585317154,4.749294675584324e-22
1016,6,1.6326433825688582,2.807971988683834e-22
1017,8,1.6333006244217358,5.992224220449618e-22
1018,4,1.656166430479061,1.5163667032463553e-22
1019,6,1.6571568205245057,2.013265568794246e-22
1020,2,1.6621168054780355,4.387795085518025e-23
1021,6,1.6722497124615074,1.7497273406979539e-22
1022,4,1.6723751141689718,1.1114993892314442e-22
1023,2,1.6768016190558228,5.891562263786417e-23
1024,4,1.6768551294862846,8.637629137245024e-23
1025,6,1.67694458247297,2.5932563807886477e-22
1026,2,1.6770705425883534,1.9331796318215423e-23
1027,6,1.6770705439957965,1.5347287237413874e-22
1028,4,1.683485537771503,1.1805685703738603e-22
1029,6,1.683756993809311,2.802655825858596e-22
1030,2,1.685322535967316,3.966331868501999e-23
1031,4,1.685534397290212,6.293093828114497e-23
1032,6,1.685877352540956,1.4257453344959287e-22
1033,8,1.6863344370131017,2.2794426169000737e-22
1034,6,1.6874920272471172,2.0344349356780491e-22
1035,6,1.687667563852301,1.8208459060954608e-22
1036,4,1.6877480114098944,4.4391015548683044e-23
1037,8,1.687973250845971,1.5114453610313002e-22
1038,10,1.6885901380305768,1.2875210382605167e-22
1039,12,1.689339377864144,3.135712286464405e-22
1040,4,1.6939526661362834,1.0803540755350466e-22
1041,6,1.6940428154198344,2.831594391683689e-22
1042,8,1.6941721176299325,2.701345115499885e-22
1043,10,1.6943424756950662,2.298660911735564e-22
1044,6,1.6955693678855823,1.105223856751851e-22
1045,8,1.6956912088185163,2.2939815775395006e-22
1046,4,1.6990402347823874,1.3208739201754745e-22
1047,4,1.7000302508386085,2.3630575329303072e-08
1048,6,1.7005489825246514,2.2236640663660617e-20
1049,8,1.7012625982433747,2.92727122044204e-22
1050,10,1.702125537289703,3.426860040786335e-22
1051,6,1.7035234238292105,1.6298211921558016e-22
1052,2,1.7036219754149897,9.7587976670579e-23
1053,4,1.7036754239948095,1.7154203723998718e-22
1054,8,1.7037475190941223,2.747968309439653e-22
1055,6,1.7037597557996378,2.0469581567634114e-22
1056,4,1.7044009385858772,8.575216212924972e-07
1057,6,1.704536630502389,1.9150711511117978e-17
1058,2,1.7051113423167408,6.946440072479031e-23
1059,4,1.7051839770779225,2.14056874489102e-22
1060,8,1.7086175471017668,3.081181375304452e-22
1061,10,1.708670080898628,2.646506466251416e-22
1062,2,1.7113160557437368,3.1090456214020173e-07
1063,4,1.7115911455589412,4.1595252089861963e-07
1064,6,1.712050326134431,4.535368688449877e-19
1065,2,1.7120580350288037,1.2193257625964954e-22
1066,4,1.712155741697643,2.1370539433073025e-22
1067,8,1.7126913046226946,3.0880968342529962e-22
1068,4,1.7170415625464557,2.840937486202672e-22
1069,6,1.717062256410827,1.4406826225807739e-22
1070,1,1.7184486023147656,1.3946449558560823e-07
1071,1,1.7184486032178938,2.782499312369416e-07
1072,3,1.7186544325813884,2.3945670500893836e-06
1073,1,1.718654432977928,7.368073817825501e-10
1074,6,1.7190328677584148,2.809688993685225e-18
1075,6,1.727184548526111,1.8229878414601315e-22
1076,8,1.728624194349777,1.5305833172472525e-22
1077,4,1.7312246947908534,1.040624141784361e-22
1078,6,1.7318724936621948,2.666670486186611e-22
1079,8,1.7333871433170316,2.010650606179511e-22
1080,10,1.7345549638894227,4.328875071468703e-22
1081,2,1.7353313319754307,2.9489329344218724e-22
1082,3,1.7392332025610813,1.1953371480151367e-22
1083,1,1.739233202860305,2.345836743620366e-22
1084,6,1.7394883024894625,1.1055405295284803e-21
1085,4,1.7397772493063712,1.4198682640976367e-06
1086,8,1.739843374836255,3.363696082939173e-21
1087,10,1.74029624063769,3.485853288549737e-21
1088,6,1.7404660685961062,8.27886342351171e-20
1089,2,1.7426890007368456,0.00014996542386207874
1090,4,1.7436473599545934,0.00024478359963278157
1091,2,1.7469237146124215,1.7310207504362654e-22
1092,6,1.7574061694153897,4.2220528531459265e-22
1093,8,1.7574149296005999,3.701249106333853e-22
1094,2,1.7647115393929198,1.6739508747288704e-22
1095,4,1.7648500272393903,2.30657706502687e-22
1096,6,1.7650688776184325,2.2634475425077907e-22
1097,2,1.7655487009164972,2.7495075271816624e-22
1098,4,1.7657286185371959,1.072509085814304e-21
1099,6,1.766041223758748,4.221947151375859e-22
1100,8,1.7665066655981718,1.5592975826317415e-21
1101,4,1.768331835646677,8.845382143621525e-05
1102,2,1.768900214727637,2.744750280056185e-05
1103,4,1.769690037664077,3.112326427233398e-20
1104,6,1.770272565598134,4.274337757647345e-22
1105,6,1.772834614895146,4.9180084196083275e-22
1106,8,1.7733353378939682,3.7414649248875334e-22
1107,6,1.780607961671194,1.7791835592293127e-22
1108,2,1.7806316312039598,5.849620423836786e-23
1109,4,1.7807752152948524,1.7520971022374574e-22
1110,8,1.7808930183155098,2.6093364172547942e-22
1111,6,1.7810035356301341,1.0401150075271526e-22
1112,2,1.7812637226215884,3.0895014777693037e-23
1113,8,1.7812637233787427,2.342097105319451e-22
1114,6,1.781297112444463,1.496879551046563e-22
1115,2,1.7812971129028483,3.013037893278091e-23
1116,12,1.781728060176647,4.40230958567812e-22
1117,4,1.7821036357681805,1.441782653569249e-22
1118,6,1.782166505605801,2.7104274978790404e-22
1119,10,1.7824413157445633,2.9607053154097407e-22
1120,8,1.7824808453456171,1.7285196537408747e-22
1121,6,1.7840823945530246,3.152228051689395e-22
1122,8,1.784145304433423,8.800812939821157e-23
1123,2,1.7846907699617987,3.959919472722025e-23
1124,4,1.78478087910662,1.2551660198089883e-22
1125,4,1.7877801613039992,1.7181265976839038e-22
1126,4,1.7909361059496405,9.635900168205149e-23
1127,6,1.7909432295577972,1.5577208704483438e-22
1128,2,1.7969821878846233,5.732977114621661e-23
1129,4,1.7970735541603062,8.467198183752526e-23
1130,2,1.8004547026353066,4.698610648206519e-23
1131,2,1.8004547027435365,6.503291964453211e-23
1132,6,1.8009505651521067,1.3882529194704556e-22
1133,8,1.8010384943108875,2.360201737278072e-22
1134,10,1.8018439840516294,1.731051593740748e-22
1135,4,1.8029069803696984,5.456656544614438e-23
1136,6,1.803115697956855,6.576526183739933e-23
1137,8,1.8034040621523673,1.206229767032249e-22
1138,10,1.8037672560785722,2.013223148356412e-22
1139,2,1.8059496774108084,6.645826725881033e-23
1140,1,1.8145134923379374,3.3609799138244464e-23
1141,1,1.8145134931764915,3.8904307108905006e-23
1142,4,1.8146442365050461,5.157012127238124e-23
1143,6,1.814833935632123,1.2065286117626311e-22
1144,2,1.8251194565596052,4.710215166273379e-23
1145,6,1.8263809382538057,1.82843016281198e-22
1146,4,1.8264923208498658,6.055063012046152e-23
1147,6,1.8304697334097,8.897602204575309e-23
1148,8,1.8307474242296848,2.8425029074925305e-22
1149,10,1.830782897451627,1.5453121815842146e-22
1150,8,1.831094545866108,2.8930916311030436e-22
1151,2,1.8438455498062467,5.813412467618117e-23
1152,4,1.844047380374377,6.534076678942466e-23
1153,2,1.8667459087509997,2.113528479786592e-22
1154,4,1.915247484941574,2.404942766873189e-23
1155,6,1.9157444245329316,7.582932396586525e-23
1156,8,1.9164352700645395,1.4100299655052646e-22
1157,1,1.917312972631862,1.9515177114943352e-23
1158,9,1.9173129741179764,1.702005644109268e-22
1159,2,1.9339802714607686,1.2092901009591266e-23
1160,4,1.9342970810680526,7.328605315157502e-23
1161,6,1.9347696119102693,5.057900273771181e-23
1162,4,1.9530281150355222,7.005643624424227e-23
1163,6,1.9530696722495122,1.5196960403962143e-22
1164,8,1.9628034756083252,8.500667429754483e-23
1165,10,1.962896699014891,6.894063093391674e-23
1166,6,1.975053336658675,1.0223666280772741e-22
1167,8,1.976507004907944,1.0178486909884963e-22
1168,2,1.997439739282072,3.1569447452547505e-23
1169,4,1.9981763017012781,5.589786325177898e-23
1170,2,2.006667775377082,4.35960892769058e-23
1171,6,4.38196724034151,3.8645258836937504e-24
1172,4,4.433012772447,6.010658748541874e-23
1173,4,4.438828968916823,3.016442087694577e-20
1174,6,4.44045268166019,1.7415324189657422e-17
1175,12,4.4410992424282085,1.0070016457807501e-18
1176,2,4.441124953725193,1.867023783035749e-21
1177,10,4.441688032068214,1.62817971357063e-18
1178,10,4.441741532633387,6.642090635502404e-18
1179,8,4.44182686553313,1.3240586050667052e-17
1180,4,4.44210144600811,0.004362317345525049
1181,6,4.442106247489846,6.284915044320235e-14
1182,8,4.442262831802054,2.5207257223010276e-17
1183,6,4.44239820306484,1.2170361132125977e-17
1184,4,4.442537926728619,5.397134577278052e-18
1185,2,4.442773902468161,2.480807327402742e-17
1186,2,4.443246679040385,0.0038629895595399264
1187,8,4.443526324469985,9.364202109396764e-18
1188,6,4.443932055217374,9.150668750431933e-17
1189,4,4.444118295739827,0.0002460108555594565
1190,8,4.446038797868823,5.14315913985096e-20
1191,6,4.448049604583048,7.947106895800255e-20
1192,4,4.449162387662909,1.4488733581613414e-20
1193,10,4.449336679501812,1.8365565681543654e-20
1194,8,4.449345513884509,1.428596572489196e-20
1195,6,4.449349246503971,2.1328027024010674e-20
1196,10,4.451796385142188,1.2593172481037301e-20
1197,4,4.4533496965023005,9.742451923400352e-21
1198,6,4.457514647412154,3.117412703124764e-21
1199,8,4.458990716113021,2.5506715280781334e-21
1200,2,4.46592413703047,3.6458566920915624e-22
1201,2,4.475734682652728,0.0015192483838129098
1202,2,4.475734682787788,0.0006180918678245045
1203,8,4.4764312572374365,1.493190842792059e-18
1204,6,4.4790602897242024,1.2671566753118995e-19
1205,4,4.4941273755839575,1.7112643509728483e-20
1206,2,4.4978190477081625,0.0005157591246591316
1207,4,4.498228848741292,3.6217402163239924e-06
1208,6,4.498315016882771,5.623532207247128e-18
1209,4,4.498482413737747,0.004320711320485102
1210,6,4.4988345565243435,2.865895173292145e-18
1211,2,4.499083209966557,5.3622020647182324e-05
1212,8,4.499287380273927,6.398413791819163e-19
1213,8,4.499683855856347,9.051116099646667e-19
1214,2,4.500061275289227,0.00038632689415988946
1215,4,4.500265051873157,0.0005615961469268333
1216,2,4.500338940328675,4.041374933681674e-19
1217,10,4.500632489362943,1.2186359249251106e-18
1218,6,4.500788804279182,8.976625526424093e-18
1219,4,4.500911396284664,1.2750221248021346e-06
1220,4,4.501391957870965,6.484520384285894e-20
1221,2,4.501951376872057,1.4238325626529616e-20
1222,6,4.503028846666439,1.9654452350095188e-20
1223,2,4.503604472461575,1.9103148864872913e-05
1224,4,4.503719408323377,1.4491985093749012e-05
1225,6,4.5038727602636754,2.3770092612981566e-19
1226,10,4.505904117206228,3.3267411971585575e-21
1227,4,4.506379574253515,3.0692446560905834e-21
1228,8,4.506616410433708,3.0962452010546595e-21
1229,6,4.506627663271956,3.548017853527577e-21
1230,12,4.507122550029635,6.094835234542535e-22
1231,14,4.507236218928028,3.9154605483733254e-21
1232,10,4.507321350799884,1.4491482239389487e-21
1233,6,4.508726278523682,1.9733430523623957e-21
1234,8,4.508935447406202,1.6336378327866832e-21
1235,8,4.509675331962626,3.548211475889085e-22
1236,4,4.510214989356882,1.320360699289152e-07
1237,6,4.5104385069157615,2.2618094815095304e-20
1238,8,4.510643395910392,2.01807932862619e-21
1239,2,4.511481851073313,5.721674811462417e-06
1240,4,4.512218219135775,4.453762345326459e-21
1241,8,4.512663064132539,4.986422436739912e-22
1242,10,4.512779976449565,4.030092510787303e-22
1243,12,4.513539150647375,-3.796328302380954e-21
1244,4,4.513562229089985,-1.3533349839545066e-07
1245,10,4.513991334295042,1.4120381628342793e-21
1246,6,4.515002233020823,8.607646275592523e-22
1247,8,4.515223712928673,4.69039376984084e-21
1248,8,4.515336995705184,7.845650008885761e-22
1249,6,4.515649864893476,1.3517436983074613e-20
1250,6,4.515689176073465,1.0332359603269554e-20
1251,4,4.5158736524645064,1.3167599777548419e-05
1252,6,4.516187647594052,8.312338856215383e-21
1253,4,4.51629108959969,1.7650719673219003e-21
1254,2,4.516515065825843,1.7103789581693232e-07
1255,2,4.516850420801802,1.7293289715794424e-21
1256,6,4.518509399751565,3.9798304803307937e-22
1257,2,4.518736081457973,4.270788065408175e-22
1258,10,4.518752210802177,2.2008552891345556e-22
1259,8,4.518880637401253,3.7840909993887566e-22
1260,14,4.5191373524230585,4.350150415120719e-22
1261,12,4.519253098007539,2.0773888873879301e-22
1262,12,4.519388549363157,2.362554569577493e-22
1263,10,4.519676304749282,2.0309845769269307e-22
1264,10,4.519780947854088,1.4623630487107762e-22
1265,8,4.519792047638475,1.0590710147241018e-22
1266,4,4.51995646189107,5.670627217333961e-22
1267,10,4.520027270793435,4.538807269869669e-22
1268,8,4.520180497113415,4.242609835057581e-22
1269,6,4.520573048581809,5.708243094085911e-22
1270,6,4.520645917960792,3.040331260848976e-22
1271,4,4.521022668321621,2.4494602852554466e-22
1272,8,4.521130396928584,7.9831018269752665e-22
1273,8,4.521374987030413,5.05848428323094e-22
1274,12,4.5215541655907145,5.107931399972699e-22
1275,6,4.521653531509855,1.3421324727634843e-22
1276,8,4.521853837377421,5.60844340606136e-22
1277,4,4.522176572633725,1.29741459872835e-21
1278,4,4.522235787115733,3.3202374049894057e-07
1279,10,4.5222543260906605,3.7450065374472437e-20
1280,6,4.522257821799485,1.1579044110138293e-17
1281,10,4.522522236817622,1.3412883992668075e-21
1282,6,4.522792183308866,3.909842651867932e-22
1283,2,4.522818838452167,1.8901874906938586e-21
1284,8,4.522903245364887,2.4200297101907486e-21
1285,8,4.523243322174494,1.38787526941265e-21
1286,6,4.52378732942816,3.094621335440464e-20
1287,2,4.523869692804055,2.45189308230441e-05
1288,4,4.524258098484097,4.543425544560361e-21
1289,6,4.526872342536535,2.312983998729546e-21
1290,4,4.527111537267956,9.972156342857386e-22
1291,6,4.5271726941628,2.5505683652408767e-19
1292,6,4.527214693395763,3.1528139891396425e-21
1293,8,4.527398599717344,9.528238386758201e-21
1294,10,4.527622537226307,9.124489367148286e-21
1295,2,4.527638443212709,9.904479460348645e-22
1296,4,4.528190365371302,2.4261558652290454e-05
1297,2,4.528430129510525,6.992560597024695e-21
1298,4,4.528685826581295,5.879145038857008e-21
1299,10,4.529649940863692,3.3900822486359524e-19
1300,2,4.529950547968383,0.00025358901133925844
1301,8,4.529995943918948,3.5107677494064436e-18
1302,6,4.530323984668485,7.751717903787693e-20
1303,4,4.530855230563702,5.7998587390840795e-06
1304,6,4.531114529163915,4.0834344758730504e-20
1305,8,4.533496170993203,7.272822151518932e-18
1306,2,4.533620965216869,0.0008198949692553722
1307,6,4.533726272089098,1.0770139142637732e-17
1308,6,4.533957179298795,1.8574040595768897e-18
1309,4,4.534143120813042,2.9102446717888626e-06
1310,4,4.535801555042326,0.00016783826448195193
1311,14,4.537737016046776,1.687944360235059e-21
1312,2,4.5384515398127405,5.443628315327518e-22
1313,12,4.538567108860661,1.1784630465391127e-21
1314,6,4.539181379622278,1.5229341686316762e-21
1315,10,4.53947045187806,1.9694267479957106e-21
1316,4,4.540291180835538,5.534964511363716e-22
1317,4,4.542005588095435,5.528058845207735e-22
1318,8,4.542010563518488,1.9230587846776591e-22
1319,6,4.542161716685314,3.7997572669602584e-22
1320,4,4.542287188934097,9.250863602208779e-22
1321,6,4.5430541680234455,4.697262581901459e-22
1322,12,4.5437834945710165,3.610439642795035e-21
1323,6,4.544012061807734,1.1155278403060666e-20
1324,4,4.544177092721384,1.7451600603624878e-05
1325,6,4.544209368005795,1.9163938807159557e-17
1326,10,4.544226045912637,5.760876084099361e-19
1327,4,4.544319212807295,5.9237995715433985e-21
1328,8,4.544509459485653,6.5422311754996914e-21
1329,8,4.544565613250597,2.862072729170772e-20
1330,2,4.5446955710372094,6.435215117673948e-22
1331,4,4.544805854385686,1.156605780053493e-21
1332,8,4.54500539786568,1.0444120387249385e-21
1333,10,4.545224448743738,1.5592422098877012e-21
1334,6,4.545328042044275,1.6176346282396427e-21
1335,12,4.545354811002653,8.709917845087365e-21
1336,8,4.54558297125368,2.4100436465249985e-20
1337,1,4.545604452639964,5.833805602338601e-06
1338,1,4.545604452684529,4.62250630451406e-06
1339,6,4.545717711144789,1.2925707931150476e-20
1340,4,4.54587697086572,6.1793397144348575e-21
1341,10,4.547360149657834,1.814672829926071e-22
1342,8,4.547642203704072,2.536538265592907e-22
1343,10,4.547668907296156,3.4850520596556823e-22
1344,2,4.5500273747984465,1.7471149112901314e-22
1345,12,4.553513767265031,7.747187861981202e-23
1346,10,4.553823683020255,1.4233092921099397e-22
1347,8,4.554123992160385,1.3059825416554163e-22
1348,2,4.554729658371343,5.0241902285982547e-23
1349,4,4.554745887799072,1.0240700693576562e-22
1350,6,4.554871985261343,5.391917979225142e-23
1351,2,4.556527995671786,6.500779873676964e-23
1352,8,4.5585522756514365,2.068531063576592e-22
1353,10,4.559380150642937,3.331625557366654e-22
1354,8,4.559387451960447,2.0280130802804824e-22
1355,4,4.559534689560223,2.26380588361704e-22
1356,6,4.560103510270892,1.1537498967374334e-21
1357,6,4.56072481517549,1.088501599532813e-20
1358,4,4.561468535633139,5.0218091623292e-05
1359,4,4.561664676722103,2.121179212381837e-19
1360,6,4.561820139924748,6.944015912778317e-19
1361,2,4.562072056961824,8.889193988160702e-07
1362,6,4.5623859540337435,2.4113377746268263e-21
1363,8,4.562564626387484,1.3118032565230638e-21
1364,10,4.562619946692848,9.330843453557687e-22
1365,8,4.56269250946707,3.783411238326363e-21
1366,2,4.562925751767125,2.1358167260542503e-22
1367,4,4.5632872493642935,2.12394487343321e-22
1368,8,4.563342776671561,6.936983424999349e-22
1369,6,4.563458877703397,2.427577922972293e-22
1370,10,4.56352311815499,3.8083359393767586e-22
1371,8,4.5641659571329,3.4212291304329866e-22
1372,6,4.564288428780401,2.7370838230792694e-22
1373,4,4.564315404383706,6.36193620117602e-22
1374,6,4.564665619076095,4.854676063364229e-22
1375,10,4.565080470125395,1.1408903080269323e-21
1376,6,4.565090168664028,6.020549400334698e-22
1377,4,4.56549425233743,4.934065460941566e-22
1378,6,4.565506052534602,2.0153012071495732e-20
1379,8,4.565709180978047,3.1299169418102697e-21
1380,2,4.565773533541687,1.3937291559646483e-22
1381,12,4.566740971515173,3.089035718011374e-20
1382,6,4.566801330031467,3.0871772908949175e-19
1383,8,4.566825736750161,8.513008459103546e-17
1384,4,4.566831713823376,2.913939363151958e-05
1385,4,4.567836840813015,5.2920352860477065e-05
1386,4,4.5679190275818655,1.796026373386316e-19
1387,7,4.5682374826533305,1.5451851506400026e-19
1388,1,4.568237482669701,1.2079318921086605e-20
1389,4,4.568456405386769,0.0001230600536506658
1390,6,4.568791883600625,2.784600529838247e-18
1391,2,4.568973134197222,5.497579823078953e-07
1392,8,4.570163874474474,1.6479129265909909e-21
1393,6,4.570400867306034,2.48285772954045e-21
1394,2,4.571045617021355,3.7476642536495865e-22
1395,12,4.571244338105316,1.7036007620235375e-22
1396,8,4.571281671930137,1.8376137731565452e-22
1397,16,4.571293647212769,5.262170716265121e-22
1398,8,4.571345461209148,8.265955385607014e-23
1399,14,4.57147517739395,5.709524345103741e-22
1400,12,4.5719555869823125,4.810590563610939e-22
1401,10,4.572063494595113,1.158013457098257e-22
1402,10,4.5720781407308095,3.939405404584488e-23
1403,8,4.5722549311667535,2.62280035458102e-22
1404,6,4.572333026408614,3.2766361723334e-22
1405,10,4.572637701423446,1.8639366393857227e-22
1406,6,4.572794728747795,2.5798178345598097e-21
1407,4,4.572896864454378,4.550135253491719e-23
1408,6,4.573126297832459,1.6160793653839e-23
1409,12,4.5731396574383325,6.908264700010979e-23
1410,2,4.5731943579367,6.461430102912172e-23
1411,8,4.573547881191644,1.5124714316049732e-22
1412,4,4.573702184790363,8.616159591131737e-23
1413,10,4.573730257975512,4.3097537183872573e-23
1414,6,4.57386311002665,1.6395998906658032e-22
1415,8,4.574026660407071,2.486699686938652e-22
1416,2,4.574224964041605,2.1535703587577196e-07
1417,4,4.574997810549121,6.101960455012991e-23
1418,6,4.575281818221356,7.422726980529598e-22
1419,8,4.5754305142286285,6.670802161333456e-22
1420,6,4.5754504504889155,3.342790610220902e-21
1421,2,4.57561993383797,2.6987642392210737e-19
1422,4,4.575657425203644,2.516698356803284e-06
1423,6,4.575810639309111,4.992680780474431e-22
1424,4,4.575814489731329,9.170186348443717e-22
1425,10,4.5758912634832996,8.455064782949747e-23
1426,8,4.576139525297549,3.4783581021307703e-22
1427,8,4.5761645531829345,3.0891007745456364e-22
1428,12,4.576609787139205,1.925978259642743e-22
1429,10,4.576701109134319,1.2817882125967414e-22
1430,4,4.576708258650797,7.936609330252946e-23
1431,4,4.576772860415986,1.3563921978916382e-08
1432,14,4.577079233215045,9.007549959370218e-23
1433,10,4.577092413796436,2.374720628010693e-23
1434,12,4.577253517690224,1.2583713949744313e-23
1435,6,4.577285588952691,1.7136288314739407e-23
1436,6,4.577299378463067,1.1854092749499985e-20
1437,2,4.577329174501756,7.313664839870455e-23
1438,10,4.577460122079174,1.389096445173053e-23
1439,4,4.577482195194534,1.389065842400989e-23
1440,8,4.577644044943099,2.042042533155278e-23
1441,6,4.5778401767233845,5.01041557143896e-21
1442,8,4.5778704796812235,1.7238415489653126e-23
1443,6,4.578018134297508,2.6064628147778182e-23
1444,2,4.578259195957344,1.1720132750437062e-22
1445,4,4.5785244225958195,1.66627278011032e-23
1446,6,4.578627360385781,1.3518942720757248e-23
1447,4,4.579004165692368,2.778182010966149e-23
1448,8,4.579011447320227,3.516666815201477e-23
1449,6,4.579024484271486,1.4312717764298047e-23
1450,2,4.5791922176154,1.259318537098877e-23
1451,6,4.5794654963674475,7.485097892475389e-24
1452,8,4.579625498141922,8.090651992271226e-24
1453,2,4.5799320093065035,2.8543873038098235e-23
1454,8,4.580023970940601,5.827031463191176e-24
1455,4,4.580064986869274,8.960686702767892e-24
1456,8,4.580279965642603,1.1002708479566931e-23
1457,4,4.580583055934767,7.73305932669057e-24
1458,10,4.580656873474709,7.645368300770185e-24
1459,6,4.580678005186655,2.0605268052652567e-23
1460,10,4.580816430335744,1.4467976797714383e-23
1461,12,4.580997233254493,1.1742844522959773e-23
1462,6,4.581247975596398,1.167669669858031e-23
1463,6,4.581396387849054,3.374444363418569e-24
1464,8,4.581467867650645,5.038149956186931e-24
1465,2,4.581582731386334,2.446141039789912e-23
1466,4,4.581731104168284,3.23000379943261e-24
1467,10,4.5818277472176305,1.1348772221877002e-23
1468,8,4.5819612320005945,1.467949290717082e-23
1469,4,4.582022871642948,6.451979491646912e-24
1470,2,4.582331454405448,2.7165435872280544e-23
1471,2,4.582967161724355,7.638382019024693e-24
1472,4,4.583073876762228,2.971526251060805e-23
1473,4,4.583322184244025,5.2396588203958417e-23
1474,6,4.583380225797555,2.711774805367069e-22
1475,2,4.583474654262318,6.946566134970964e-08
1476,8,4.5836034081125945,1.0321548285904667e-22
1477,6,4.583994149425507,4.626032063883338e-22
1478,4,4.584080417602308,6.263639063575385e-22
1479,4,4.5841955103937835,5.74009996581573e-07
1480,8,4.584202239800561,6.324166989083497e-19
1481,10,4.584431713006325,1.2160754937600368e-22
1482,2,4.584567221210364,2.73847898912249e-22
1483,2,4.584960529546606,4.4311001446114767e-23
1484,12,4.584963123191301,1.0186590161407151e-23
1485,10,4.585072798821329,1.5848609580790354e-23
1486,6,4.585152480848592,1.0237996389155951e-23
1487,8,4.585159206750177,9.785675692524706e-24
1488,4,4.585189995083056,1.0523426560939741e-23
1489,14,4.585311323682163,2.4009398614356653e-23
1490,4,4.5856639207613625,4.3505394266658535e-23
1491,6,4.586108080240592,4.03803675373409e-23
1492,4,4.58640557866056,2.7347063017338523e-08
1493,12,4.58651143260613,9.136168878515504e-23
1494,6,4.586887773193666,1.5758227045529176e-21
1495,10,4.586919327955911,2.1122591462227067e-23
1496,8,4.587296437154237,1.85830578010787e-23
1497,8,4.587594497815189,6.780916338411543e-23
1498,8,4.588967146895811,8.212014119551477e-20
1499,4,4.589000507653964,1.5862239093092254e-06
1500,14,4.589043103337644,5.948492513950385e-20
1501,6,4.59004608995474,1.3317114022463553e-22
1502,6,4.590234772157146,3.0417663544333016e-22
1503,2,4.590596220124553,6.366799455215572e-07
1504,4,4.590814846073499,5.706853104388865e-19
1505,4,4.590829932162251,4.545450935898749e-07
1506,6,4.591119637864267,3.2244260311757746e-20
1507,8,4.592450674206248,2.0678966973972224e-23
1508,6,4.592700662222796,2.2634761668124493e-23
1509,10,4.59309662497526,4.8364808968123206e-23
1510,4,4.5937751838391705,2.6110148048204418e-23
1511,10,4.594338945250456,4.769744209403944e-23
1512,8,4.594421740637699,1.779006435574575e-23
1513,6,4.594741230681848,2.6231621471968083e-23
1514,6,4.594837558493964,1.739926301384748e-23
1515,4,4.595122959429318,4.581243675830265e-23
1516,2,4.595826351343931,1.0584715141718915e-23
1517,12,4.596145050213636,2.6386425804336886e-23
1518,2,4.596502355680059,2.659703214469964e-23
1519,8,4.5966038608185045,1.0233482455764573e-23
1520,4,4.596636319824938,9.355472942329488e-24
1521,2,4.597005224296481,7.4517780621739e-24
1522,8,4.59702418406323,5.1626493797753305e-23
1523,10,4.597063231242828,4.168977641003195e-23
1524,12,4.59719108354966,7.143337394213238e-23
1525,4,4.598598480703913,1.9865174541183447e-23
1526,10,4.599070725068486,2.4345386149339162e-23
1527,6,4.599733208820453,8.707633839286692e-23
1528,6,4.600245504384475,1.5129317114798642e-22
1529,4,4.60042942690643,7.518717806311216e-23
1530,6,4.6009636729259,2.1966209948122804e-22
1531,8,4.601359804773892,2.736790097169032e-22
1532,4,4.6015528254902165,5.662240775368249e-22
1533,2,4.6016158375218765,7.4943996583578175e-22
1534,4,4.601782430657295,2.3658637442658755e-21
1535,6,4.60183819656595,1.741582178426282e-21
1536,10,4.601967243217132,1.8205149002105493e-21
1537,6,4.60233296488741,1.6099156282112904e-21
1538,8,4.60244482338976,5.30157596240731e-22
1539,6,4.602486711156871,1.3656486566805783e-21
1540,8,4.602774773105011,1.127239756798386e-20
1541,4,4.602943147639962,1.4167151448428585e-20
1542,2,4.603156761103492,3.7781698172948555e-05
1543,6,4.603816447579902,2.334594425809476e-21
1544,10,4.603937176948875,3.5784918492855035e-21
1545,4,4.6053135994843615,1.312285277264248e-22
1546,8,4.605713074828145,7.149207894562413e-22
1547,2,4.6057300530455905,1.8300033999774412e-22
1548,4,4.605890627695771,2.158186501120025e-22
1549,6,4.607603272196229,1.7602678090363843e-22
1550,6,4.610632067852748,8.799734008649918e-23
1551,8,4.61159179797005,1.0992276701593833e-22
1552,2,4.611778923269867,9.008344736752725e-24
1553,10,4.61318008127455,1.344533252006207e-22
1554,2,4.613398849991427,6.818214219057676e-24
1555,4,4.614104461180887,4.910447721198829e-23
1556,6,4.616277424943746,4.601278929958118e-22
1557,2,4.616490490274828,7.322256453848656e-23
1558,4,4.616820899761933,1.0773646914903027e-07
1559,4,4.617613627257015,3.658195815244171e-22
1560,8,4.617632903398771,1.1539634892011314e-21
1561,6,4.6189752609616335,2.6440645046705246e-19
1562,4,4.6191505217707345,1.366483119312951e-21
1563,6,4.61964298439716,4.085739849842153e-19
1564,4,4.619729332846873,4.197089153838974e-05
1565,4,4.619894836891035,1.4542293799756834e-19
1566,6,4.619981168062623,9.585165598389815e-20
1567,8,4.620086203900428,4.2084385922829597e-20
1568,6,4.620101509185588,4.0124851089295344e-20
1569,8,4.620151974079363,2.1745768488808496e-20
1570,10,4.620158192312829,5.030202976101624e-20
1571,8,4.620702777247061,2.4383231605899012e-20
1572,6,4.620830925309292,7.03008393366977e-20
1573,4,4.621014567461316,8.76201563666577e-18
1574,2,4.621041679152768,0.0001380808161023026
1575,8,4.621460913834198,8.388796521243747e-20
1576,4,4.621724677149359,0.00018644667717820543
1577,6,4.621903983453649,1.4162845924314173e-16
1578,4,4.621931517741814,6.296552295209625e-05
1579,8,4.6220157100433426,8.406206574949232e-19
1580,2,4.622475611019581,7.924446233524725e-21
1581,4,4.622838753303768,7.094371267633115e-21
1582,6,4.623177350229071,7.610464509430287e-20
1583,6,4.624191221074852,2.3472758908715565e-21
1584,6,4.624996864286004,3.950979914560458e-21
1585,4,4.625612006068877,1.1959245380471887e-21
1586,8,4.6256767120917175,3.0000197456232265e-21
1587,6,4.626306030411342,1.7043993635100323e-21
1588,2,4.626975703357857,3.1902935221383104e-21
1589,4,4.627059311505036,7.860306312217069e-21
1590,6,4.627713483344451,1.0721235859464753e-19
1591,2,4.6279387452377705,0.0001143259081932871
1592,10,4.628216590369902,5.804186905133801e-19
1593,4,4.629161323486642,2.6364465746855613e-05
1594,10,4.629329522820171,3.406161943643487e-20
1595,6,4.629624205409982,1.2199472234498733e-21
1596,12,4.629638102588615,8.027694129959249e-22
1597,4,4.629839997197905,1.1589733348856683e-20
1598,8,4.630290281398175,4.869305758301368e-22
1599,8,4.630673289242623,1.0544449156267396e-21
1600,9,4.631058612632842,1.9699512710694737e-22
1601,5,4.631058612787001,2.707636131348765e-23
1602,6,4.631090452582157,2.1146027415842932e-22
1603,10,4.631743713578089,6.416471190348006e-22
1604,3,4.631912852652476,7.0120208672236895e-22
1605,1,4.631912852702044,9.031785991055278e-24
1606,8,4.632523715737989,8.258088427575514e-23
1607,4,4.633857790874572,4.028407225437137e-23
1608,8,4.634366521425363,7.482325135676027e-22
1609,8,4.634547676862894,5.34369428893189e-22
1610,6,4.634572057288551,2.474852217364404e-21
1611,2,4.634582904908257,5.997235104315344e-08
1612,6,4.634639239748594,4.895606671566263e-20
1613,8,4.634724362641009,1.7070159579641287e-21
1614,2,4.634724362710585,6.854406373245999e-22
1615,2,4.634860887417744,3.993608029391658e-17
1616,4,4.634862431298643,1.6257773534564608e-06
1617,6,4.635186207277911,3.662776001861897e-21
1618,4,4.6353277759758384,2.9410654922088047e-07
1619,10,4.635404865869077,1.9025615293086787e-19
1620,2,4.635416473360692,3.6564770617312386e-06
1621,8,4.635693139111936,1.5376739630269546e-21
1622,2,4.635854214081064,3.9581290098906836e-22
1623,12,4.636153742349961,7.529706875712798e-23
1624,10,4.636216615184367,2.132848332055811e-22
1625,6,4.6363134199336855,1.9524921737853845e-22
1626,6,4.636625252898739,5.797886103165146e-23
1627,1,4.636632122613719,-1.5491302326123928e-25
1628,9,4.636632122908395,2.6568008788474854e-23
1629,12,4.636640026254554,2.9364454724767384e-23
1630,14,4.636740508862658,1.449112957630828e-22
1631,2,4.636852982524033,6.14120153160252e-23
1632,4,4.636853048429202,2.5390851247271733e-22
1633,8,4.637613974924079,1.2849406410038692e-22
1634,8,4.637918398646889,4.341318662887893e-22
1635,4,4.6380994653991365,4.423425722535033e-21
1636,4,4.638118844994096,1.6011722191794222e-07
1637,6,4.638155859595827,2.272595351478551e-20
1638,6,4.638161078075882,9.039710825576507e-22
1639,2,4.638321957592325,2.1451802133134924e-22
1640,8,4.638530847697439,3.445788536041023e-22
1641,10,4.638540416945943,2.2172351665951883e-22
1642,10,4.639117885079486,3.478879342692788e-22
1643,12,4.639162852788104,2.0380975022293483e-22
1644,6,4.639283440004419,2.1927369061599722e-21
1645,8,4.639345175050494,7.042348970971543e-22
1646,6,4.639514298130507,5.658747194034263e-22
1647,2,4.640215300722048,8.049380445375634e-06
1648,4,4.641030527593102,3.0808053317181156e-06
1649,10,4.641031122617278,2.9436605459765527e-15
1650,2,4.641161300898602,2.7600714636255036e-21
1651,8,4.641161796102551,5.0097255114186644e-21
1652,4,4.641230913611707,6.223586925834453e-21
1653,6,4.641248949668807,1.6419990179830977e-21
1654,6,4.641332497539224,3.739373178520052e-21
1655,8,4.64142127045352,1.6454242527064587e-21
1656,8,4.6418258401977255,1.4885127901090153e-20
1657,6,4.641847118688474,3.3415766624912276e-19
1658,4,4.641898064187899,8.171257978827007e-07
1659,8,4.641950711278241,6.826868252048257e-21
1660,12,4.642156498729037,6.644761041505366e-22
1661,10,4.642189430667713,5.3558689052714615e-22
1662,8,4.642200483462602,7.917853910608045e-22
1663,6,4.6422411820044545,2.5787967630314084e-20
1664,10,4.642311553549916,4.483162437403297e-22
1665,4,4.642412790418803,1.1420356774542612e-07
1666,2,4.6426445358711135,6.52573494094972e-08
1667,12,4.6427626798758865,2.0270008196168735e-21
1668,6,4.6430047165440556,9.241370260467608e-23
1669,4,4.643263900279635,1.6382731906730391e-22
1670,6,4.643264001733314,6.399965471200979e-23
1671,8,4.643992359434378,3.045803860104518e-22
1672,10,4.644971958118276,2.7819051835734746e-22
1673,2,4.645432950363556,3.394064581871765e-21
1674,4,4.645669580639151,1.488884460888834e-21
1675,6,4.645904624181185,2.7702176044678624e-21
1676,2,4.646442263301651,2.3717240597060738e-05
1677,4,4.647030376461771,2.7450504358115595e-05
1678,6,4.647350999239279,1.401496382324428e-20
1679,12,4.647441715624609,2.6172548209502687e-21
1680,4,4.648026291791211,5.55244673288627e-22
1681,6,4.6481846857359415,3.3962885870588195e-20
1682,10,4.648421228552252,1.0373721611058858e-21
1683,8,4.648761214255956,2.1912103608724367e-22
1684,8,4.648956200576322,4.438872955877492e-22
1685,6,4.64907399860067,2.160212741531503e-22
1686,4,4.6491238685257485,9.798265959219475e-23
1687,1,4.649291332641951,3.009580371265109e-22
1688,5,4.649291332755638,2.106519271028614e-21
1689,8,4.649320776870809,2.751609796807003e-22
1690,4,4.6495095792352,2.6197997002945733e-10
1691,6,4.65095414728512,1.1429607074291045e-22
1692,4,4.651132503593999,2.4077716784608282e-23
1693,6,4.651622009531366,8.606560347627411e-23
1694,8,4.65166640361258,8.82708854444506e-23
1695,2,4.651682741244258,4.274935749400312e-23
1696,2,4.652676140725816,9.749956648004367e-07
1697,12,4.652874293989498,2.0684986188868384e-22
1698,2,4.652972141471309,3.7481603432688678e-22
1699,10,4.6531929299576404,3.6497301831924174e-19
1700,4,4.653202627488554,4.838097314946847e-07
1701,6,4.653481798593475,1.1829421042968735e-22
1702,8,4.653574150263921,2.1261243412078057e-22
1703,4,4.6535977873431875,5.841720881150953e-23
1704,4,4.654044209400126,6.461686318267787e-23
1705,2,4.654190569003731,3.1275946883092154e-23
1706,8,4.6547788452912755,7.968837258129242e-23
1707,10,4.655296590193757,9.819825657963974e-23
1708,12,4.655797307018929,5.868723050469989e-22
1709,8,4.655975867689904,2.596883211692226e-19
1710,2,4.65600262620228,1.0644636212525117e-06
1711,4,4.656357306384507,1.7818992409014582e-07
1712,6,4.656471343565499,2.825121974038197e-20
1713,8,4.6568672308485475,3.4728697936735046e-22
1714,10,4.656877987977168,4.842276764675972e-22
1715,4,4.6576807205156,6.278293018578333e-23
1716,6,4.6576823397972476,5.1464241634254266e-23
1717,8,4.658532915856085,1.1466863567255762e-22
1718,6,4.658602415176119,1.598091778664328e-22
1719,10,4.658716007470957,5.714090836809827e-23
1720,4,4.658960254903832,1.3159147623721259e-22
1721,2,4.667176006054888,1.98157727553176e-20
1722,4,4.66726139841785,0.00011702186286955507
1723,8,4.667598220208674,1.0112078937999332e-19
1724,6,4.667988703117771,1.3475250900510057e-19
1725,2,4.668302736136866,1.3743089492716312e-21
1726,2,4.676275009036999,1.4309201012968867e-05
1727,4,4.67680866558203,0.00017810047958187697
1728,4,4.676823695546773,1.0034045843598095e-05
1729,6,4.677121635990716,3.49943676795171e-19
1730,10,4.6772469345332865,5.957346650889459e-20
1731,8,4.677748440362848,5.477679839130504e-20
1732,2,4.678034804785511,6.25984037268813e-05
1733,4,4.678067566434038,6.195639384867787e-19
1734,2,4.678663694959141,1.5752069964066036e-05
1735,3,4.67872013264423,1.871655929956899e-18
1736,3,4.678720132721992,2.509772223277666e-18
1737,4,4.678759235452162,2.3768530385539372e-05
1738,6,4.679016494464577,7.893395617212035e-20
1739,6,4.6799502211461,2.161361932834793e-20
1740,4,4.6801260906886455,7.215028804701738e-06
1741,8,4.680529604788717,2.3717648795110557e-21
1742,2,4.685894831612586,1.4144828572580822e-22
1743,2,4.686593331356107,1.4101891722532821e-22
1744,6,4.686803251859601,5.933938047717009e-23
1745,4,4.687009147102799,7.980511687955995e-23
1746,4,4.68778581027982,6.292719158371392e-23
1747,6,4.688531747727666,3.72732686388794e-23
1748,4,4.688708738368405,3.1184514238971594e-23
1749,6,4.688895708909968,4.32822406094076e-23
1750,2,4.689304537678709,4.7055692416124164e-23
1751,11,4.68933919263236,3.2590737030970417e-23
1752,1,4.6893391926714685,4.802488265253532e-25
1753,8,4.689846250687879,3.650850485987382e-23
1754,8,4.690505566540651,3.6688996598424915e-23
1755,6,4.691511363997961,5.173326311550522e-21
1756,8,4.691712730267227,3.282489753829114e-21
1757,4,4.691820468505739,6.091645957001416e-07
1758,10,4.6919479618959485,1.9098161215384668e-21
1759,2,4.692369854217759,7.483104666872894e-07
1760,6,4.693283450875242,4.118844312103547e-22
1761,1,4.6934411626220935,2.2392544068734853e-24
1762,7,4.693441162782165,9.703855285543069e-23
1763,4,4.693875309323175,3.8000182645940396e-22
1764,10,4.693938236365739,1.861328622358597e-22
1765,10,4.694184380528895,2.9773448668317943e-22
1766,16,4.69422452872459,1.156228902794775e-22
1767,14,4.694272142965474,9.553842573606355e-23
1768,8,4.694477878735142,9.57312044280643e-23
1769,12,4.694496694956797,4.020207293162521e-23
1770,12,4.694648544503707,1.1771738886793413e-22
1771,6,4.694668893496328,3.4043300409097193e-22
1772,4,4.694863570693087,1.8129138649620937e-07
1773,6,4.69521042672568,1.6857734993283288e-19
1774,4,4.695352919174184,2.1292795406110576e-06
1775,8,4.695605086287742,3.6576987887749905e-21
1776,6,4.695789653496377,2.1996075181622376e-21
1777,12,4.696043920412194,2.837251376507533e-22
1778,8,4.696107162825683,1.1020025316475754e-21
1779,4,4.6963281833477595,1.0707361174515635e-20
1780,2,4.696442002838467,1.3467773063980384e-06
1781,6,4.696480821870864,2.457362143655539e-19
1782,10,4.696493587076475,3.843303436610352e-21
1783,6,4.696940049157547,1.4276728495303382e-22
1784,10,4.697032647424294,1.754901739231646e-22
1785,8,4.697391529963625,1.434639703614892e-22
1786,4,4.697760149865644,3.525146471304109e-23
1787,4,4.6980917126115855,2.0865658159017297e-09
1788,6,4.698359029825042,9.20052757537726e-22
1789,8,4.698453511395655,9.069415408014939e-23
1790,8,4.698759416857683,1.3316458783051148e-21
1791,6,4.6989556458643165,2.8649058288197987e-19
1792,4,4.698968756506929,3.0627580652097497e-07
1793,2,4.6990182032209304,1.5430088894360094e-07
1794,6,4.699099242636294,5.780700966077091e-21
1795,8,4.699117213716818,1.7618120927532426e-21
1796,2,4.699131339662927,1.458637519620022e-21
1797,10,4.699302324475411,5.796460684334607e-23
1798,6,4.699318561895325,3.418642449698522e-22
1799,4,4.699323971272406,6.510590241718218e-22
1800,2,4.700282954621798,3.1631193962511455e-07
1801,4,4.700568183136056,8.384884560510521e-07
1802,8,4.702328712084636,1.2156591271759083e-22
1803,10,4.702475583209434,1.2757325979076536e-22
1804,10,4.702867453217095,9.847061946141733e-23
1805,12,4.703665366512723,1.0412808985399868e-22
1806,6,4.703703749231408,7.760366832852652e-23
1807,2,4.704255082574491,4.472408332682298e-22
1808,8,4.704324141458528,1.8794570430498157e-22
1809,14,4.704717096159129,1.3227684535797193e-22
1810,4,4.704721547046574,4.788182338613546e-22
1811,2,4.705299291239044,1.3099790836913498e-06
1812,4,4.705568906097142,1.6061010728251193e-07
1813,6,4.705686797964972,1.3630925309083658e-19
1814,4,4.705801252011042,7.794923762991177e-06
1815,8,4.705904492149784,5.196578801510067e-20
1816,2,4.706169223409688,3.277691643730778e-06
1817,6,4.706294485068156,3.0497337999258798e-18
1818,4,4.706353466013752,1.3375188480700092e-05
1819,12,4.706635805996029,7.344986292455727e-21
1820,8,4.706896360049996,2.955311090150788e-21
1821,10,4.7069753761415996,3.2115069858325333e-21
1822,4,4.7077071302583136,2.8151829169102905e-22
1823,6,4.709691766875949,5.438167094198711e-23
1824,8,4.710730782103383,3.919212690413966e-23
1825,2,4.7113306716219086,1.1218590707616431e-23
1826,8,4.7115688513117675,8.777155662932687e-23
1827,4,4.711926241660876,4.30911071127967e-23
1828,10,4.712097738557986,7.891014412722218e-23
1829,6,4.712188890917787,5.1445713357080337e-23
1830,4,4.712648074972549,6.083264378579729e-23
1831,4,4.712865708163463,4.873231108340549e-07
1832,10,4.7130414483990535,4.887440218994626e-22
1833,6,4.713073960630936,2.600494088828995e-22
1834,6,4.713444801404421,1.2085550024763785e-22
1835,6,4.713638990644995,8.818922185361316e-22
1836,8,4.714077507030197,9.486050685529668e-23
1837,4,4.715260224591475,3.061531310281393e-23
1838,6,4.715606241608839,3.8955395541831215e-23
1839,8,4.7160581396842645,4.191378884465778e-23
1840,4,4.720231714520196,2.5864950763114595e-22
1841,2,4.724269818795165,6.500928782043059e-05
1842,6,4.724709933777831,6.086742047549584e-20
1843,4,4.7248365419059155,4.7311270478514116e-20
1844,4,4.725008561408686,1.2648987063115242e-05
1845,2,4.725301861437401,1.0412456809425942e-07
1846,6,4.725883166778203,7.32271744939923e-22
1847,4,4.7259298926542215,2.0431338561542488e-23
1848,8,4.725929892791555,2.0451111991261179e-22
1849,10,4.725959713655357,1.2728006032664522e-22
1850,8,4.725999229086938,4.097485800768544e-22
1851,4,4.72609057373711,3.507715971997927e-22
1852,2,4.726101610618116,3.652775463250853e-21
1853,6,4.72612456834122,8.303499558881502e-22
1854,8,4.726635589571288,3.450584015357088e-21
1855,4,4.726682732254176,1.033061849362895e-06
1856,6,4.7270212829917,1.0474508537016768e-21
1857,8,4.727189231786269,5.0534635134119345e-22
1858,4,4.727191696421414,1.5739483269348926e-22
1859,10,4.727206160949208,3.3979252869352053e-22
1860,6,4.727210133546578,1.0877932513658148e-21
1861,4,4.727690732318479,2.104511596634879e-06
1862,2,4.727711133132743,1.0866663470314932e-06
1863,10,4.7279171243772,7.50860200679442e-21
1864,2,4.728480548849802,5.339729238763106e-22
1865,6,4.728679095373991,3.233784681506221e-22
1866,2,4.728959242166638,4.140064730921472e-22
1867,8,4.729028293526881,2.361706668309261e-22
1868,6,4.729191696490943,2.4875717096790844e-21
1869,12,4.729323946016393,5.457565133414578e-23
1870,10,4.729347413837331,4.487213899263586e-23
1871,14,4.729514256496259,6.026258397248647e-23
1872,10,4.7314971175728715,6.558757696938727e-23
1873,8,4.731630888426025,2.917611272566353e-22
1874,4,4.731795548422269,9.891401474514757e-08
1875,4,4.731799572001364,6.101383669921969e-20
1876,6,4.73192449227281,2.4109718403853076e-21
1877,8,4.732449330567761,4.8718915071792116e-23
1878,6,4.732477193529576,6.684309385046028e-23
1879,8,4.733224287018857,3.564244609101477e-22
1880,10,4.733269325370657,1.5089511923015977e-22
1881,10,4.734248559320349,1.5949485626533641e-21
1882,12,4.73445930519847,3.584729533198862e-21
1883,4,4.734486636323254,1.3508381092875471e-20
1884,2,4.73460670593704,2.532225605351706e-22
1885,6,4.734653258889921,1.8348034999119727e-19
1886,8,4.734693802486618,1.4580694155740943e-18
1887,2,4.734697735843383,7.474480318570426e-06
1888,6,4.734749656268377,1.4127906300764785e-20
1889,8,4.734793700146383,3.7383152872658065e-20
1890,8,4.735475129736187,6.049205497075861e-22
1891,2,4.735669708985824,4.63314089139024e-22
1892,4,4.735778431090694,3.884700026459797e-22
1893,12,4.735886521862085,1.5221808683407136e-22
1894,14,4.735935529764447,1.572627503581909e-22
1895,10,4.735953621544013,1.9597849690821614e-22
1896,4,4.7366647737003404,5.1325797651933156e-21
1897,10,4.7368912313768305,2.7723375130700887e-21
1898,8,4.73691808671083,3.845102344145547e-21
1899,2,4.737047432019153,1.685799204086913e-20
1900,6,4.737080897873966,2.0993556590060612e-20
1901,12,4.7371547811249,1.808549601962436e-20
1902,4,4.737266891078434,1.711505529451851e-05
1903,6,4.737612105620883,1.0690141227213667e-20
1904,8,4.737984244576637,2.3519878618369676e-21
1905,10,4.738044074276331,1.471072468553765e-21
1906,6,4.741239448136639,4.94805240449228e-22
1907,4,4.741890838589825,6.240333686856004e-09
1908,4,4.7422387154992975,2.2622487969835615e-23
1909,10,4.742611963929903,1.2189360207961856e-22
1910,8,4.742624323178006,6.290028738686716e-22
1911,2,4.742673849074436,9.568339848616329e-09
1912,6,4.74294701500412,1.405050864373809e-23
1913,12,4.743172516304639,5.509410735272742e-23
1914,8,4.74321214689553,8.76814489821607e-23
1915,10,4.743472107725665,1.1152946976665554e-22
1916,3,4.743514972639787,8.54926741452813e-22
1917,3,4.743514972723915,4.994558424939364e-22
1918,8,4.744349877743389,2.0505521768138405e-19
1919,4,4.744364677402245,8.330285673079948e-07
1920,6,4.744792631523978,1.1875450753729861e-20
1921,4,4.745322718317311,1.0373962275210494e-22
1922,6,4.7458967702632435,8.733943819262283e-23
1923,10,4.746490955495119,1.8874867980107046e-22
1924,6,4.748502153821391,4.853692281411168e-20
1925,8,4.748546339463701,2.40573827128731e-21
1926,8,4.748748968441305,2.5761977542034476e-21
1927,4,4.749225101654702,3.943970562095928e-20
1928,4,4.749447241490543,3.680316801902042e-05
1929,6,4.749544526540831,1.38753196248867e-19
1930,10,4.749641030440671,1.9735160334174294e-20
1931,8,4.749693688056595,5.402542870438313e-20
1932,6,4.749853238189189,1.2762004899667098e-17
1933,2,4.749859914332319,2.4200228806939892e-05
1934,8,4.74986293637221,7.301100934432739e-17
1935,4,4.750021846648906,4.7498915496516514e-20
1936,10,4.7504432113642,8.037464645504774e-22
1937,6,4.7504919538855575,4.591575746998659e-22
1938,8,4.7505956550385235,1.2276276422973294e-21
1939,6,4.750691995245234,1.0227025435452532e-21
1940,2,4.750739725544008,1.5213597707233006e-21
1941,6,4.751036644158376,4.938279885301088e-22
1942,14,4.751130354663019,1.955722514058514e-22
1943,4,4.7512644402586375,2.373868660162239e-22
1944,10,4.751284580777792,3.8716691078229532e-22
1945,8,4.751407615213793,4.82796623864455e-22
1946,6,4.751436508341158,3.476261521077517e-22
1947,2,4.751484364609496,1.9940477725338768e-22
1948,4,4.751802987745123,3.149715394987854e-22
1949,6,4.751861861829639,1.806806765290677e-20
1950,4,4.752068970997243,7.321364980735137e-07
1951,4,4.752449036570397,1.6016110217594194e-22
1952,2,4.752619166972636,5.087713801809116e-22
1953,6,4.752685719373858,2.0409754407786014e-22
1954,8,4.752728451834173,5.269338502788207e-23
1955,8,4.752817096039053,2.709065211180426e-22
1956,12,4.752834488962435,1.0965865891143722e-22
1957,12,4.753113105684861,2.1463159924102216e-23
1958,10,4.753360316907674,9.427088099801371e-23
1959,8,4.753515190171129,6.676267230924589e-23
1960,6,4.75376386472999,1.0684684543306002e-22
1961,2,4.754002298091109,1.9166359262355439e-22
1962,6,4.754305944283715,3.272943410277214e-23
1963,14,4.7543470943246575,2.274414777950859e-24
1964,12,4.754439339727924,1.237081116039124e-23
1965,4,4.754498445714489,2.680335722096045e-23
1966,10,4.754512014161719,1.2613603816993554e-23
1967,10,4.7546099953046905,3.318259501635744e-23
1968,14,4.754910704997201,5.510641461358737e-23
1969,4,4.755331852253221,8.267082545347328e-23
1970,8,4.755725935989631,8.158033767212407e-23
1971,10,4.756010046317442,8.813733746057368e-23
1972,8,4.756049332903785,1.767607670495965e-22
1973,2,4.756224257136182,7.195469100982707e-23
1974,6,4.756331600125122,7.217497317546869e-23
1975,12,4.756459695032845,8.174440549975224e-23
1976,2,4.756743312543676,8.856938911278311e-23
1977,2,4.7567433128388075,2.6463173554698105e-23
1978,4,4.757131994923839,7.221268521858231e-23
1979,10,4.757974930516411,1.5530252645740467e-23
1980,8,4.758011579264348,3.0839739582635974e-23
1981,2,4.758861318078289,1.792169994465155e-05
1982,6,4.7600467637266775,1.4286189293503402e-21
1983,6,4.760788382871851,3.403126126443267e-21
1984,4,4.761080039682838,1.2598969553198886e-06
1985,8,4.7612042075761565,1.3280715683903255e-21
1986,10,4.761681362312174,3.9407288140346895e-22
1987,8,4.761944548820793,2.0240098671717108e-22
1988,10,4.762230424032168,7.113477623382511e-23
1989,4,4.762372781740396,4.626362845839812e-23
1990,6,4.762421155257016,9.944646368624419e-23
1991,8,4.762520925766694,1.4979093481438842e-22
1992,2,4.762620517137748,6.761410041585417e-24
1993,10,4.762650922601097,1.2190136301821718e-22
1994,2,4.762851947774834,9.11987827948786e-24
1995,12,4.763059791670457,8.376754215344615e-23
1996,4,4.763243069118289,6.494604270650415e-23
1997,6,4.76364477425841,2.671693294334724e-23
1998,2,4.768818650999947,2.9145321036604216e-24
1999,4,4.769292609827971,1.3817036111497985e-23
2000,4,4.770155716893441,1.1677135239294232e-23
2001,6,4.770157135120826,1.2033830845146744e-23
2002,8,4.77389156333129,2.1767667387619745e-23
2003,6,4.775463107684573,1.8138089644541097e-23
2004,4,4.775858298104595,1.7683949274520858e-23
2005,2,4.777379570291032,2.138193046792718e-23
2006,12,4.7786750769241735,8.686601701000246e-23
2007,2,4.779344135099109,-4.16488240113359e-09
2008,4,4.780002914649685,6.674993813353837e-07
2009,8,4.7806514984849855,9.266548257270528e-23
2010,6,4.78084648056074,1.2109166405453636e-21
2011,10,4.781424847053131,9.394299313986654e-23
2012,6,4.781570657190514,1.1058019076858364e-22
2013,8,4.782222651144366,2.1080591926650193e-23
2014,4,4.782323280714536,2.1472253609382e-23
2015,8,4.782392158219409,4.1880499400346897e-23
2016,10,4.782452623924655,5.040109870759499e-23
2017,6,4.7824917239890965,4.3532703340744995e-23
2018,6,4.782899938404171,7.11464494051632e-23
2019,6,4.782976117674025,3.2106588596414274e-22
2020,10,4.783035978067346,1.933444935564282e-23
2021,8,4.783108186858499,3.187123334953669e-23
2022,2,4.7832628845399086,9.405860027112585e-23
2023,10,4.783399870637368,2.5571248894856592e-23
2024,4,4.783433287980188,2.378856410614811e-22
2025,6,4.783721661282016,1.2502259639181127e-22
2026,4,4.78390148371227,1.0094953490635973e-22
2027,4,4.784169049872162,2.172450002921953e-22
2028,6,4.784240088116803,2.310883334812164e-22
2029,14,4.784312328451051,9.992290407886614e-24
2030,8,4.78431356777719,1.4050008611071588e-22
2031,2,4.784846842943807,1.790539893332766e-20
2032,2,4.784879972653016,3.767319670208448e-21
2033,6,4.784879972737599,2.987710863429017e-20
2034,2,4.785006844494546,1.3571535527763012e-06
2035,4,4.785111459535983,1.0496374425148363e-05
2036,6,4.785612662836684,5.665289293365881e-21
2037,6,4.7860942587449244,1.6544215493616227e-22
2038,8,4.786159845019938,4.727392985473318e-22
2039,6,4.786206974426932,1.0088804545854622e-20
2040,1,4.78632446256961,5.937863968609055e-23
2041,1,4.786324462691937,2.0251403162192319e-23
2042,4,4.78658380880006,1.690351435920804e-22
2043,10,4.786907372429141,2.767984725905201e-22
2044,12,4.788177868637376,4.722638287525173e-22
2045,2,4.78859611856069,4.156572344739834e-21
2046,4,4.788637994986857,4.0976078918573755e-06
2047,8,4.788675150941799,2.557258329901258e-19
2048,4,4.789092132803944,6.7366118846187026e-21
2049,6,4.78936167468737,1.9790941128391588e-20
2050,6,4.789475343468894,4.999744707706222e-21
2051,6,4.789790145565803,2.630980280585384e-20
2052,4,4.790307375216798,2.948177880806607e-20
2053,8,4.790365502345139,2.3020836352335568e-20
2054,4,4.790559328692325,0.00010804625398577739
2055,6,4.790793780061904,1.7625692704446453e-19
2056,8,4.791351303855208,5.599434705842865e-21
2057,10,4.7919263444432545,1.1643154048892979e-21
2058,2,4.792149878763212,3.85268568946948e-21
2059,8,4.792343552890543,4.0337237756769484e-22
2060,4,4.792620362606158,8.917629006434868e-22
2061,8,4.792706630047178,3.336040432448595e-22
2062,8,4.792733367969049,3.875446268686287e-22
2063,10,4.793057777611011,7.748864739797114e-22
2064,6,4.793078236060865,2.3864466450869764e-22
2065,2,4.793433989027108,7.418927611704006e-22
2066,12,4.793461607557674,1.205467082576053e-22
2067,8,4.793760721246144,5.131239362170099e-21
2068,6,4.793933648685652,2.2886567280888957e-21
2069,12,4.794047343463262,1.1880789640642845e-20
2070,4,4.79421576691675,1.7222614745533462e-05
2071,8,4.7946488795914775,1.4145999388523318e-20
2072,6,4.795057182935125,1.6990847614387738e-20
2073,10,4.795059272378694,1.1905437711194659e-21
2074,2,4.79565727838235,2.672713286038657e-06
2075,10,4.7963601209953595,2.0861516944276636e-21
2076,6,4.797471590904479,1.4962775471783472e-22
2077,4,4.798271755047153,1.5234423153219649e-22
2078,2,4.7987057810955775,2.5897987666998682e-09
2079,6,4.799441490134086,4.579942971826782e-22
2080,4,4.7997680298058185,5.253933507166536e-07
2081,4,4.7998537428256896,1.102795757136566e-07
2082,8,4.800082797321011,7.053319460572926e-22
2083,6,4.800563745658565,8.80089876466513e-22
2084,6,4.800705163372186,4.36167123336297e-22
2085,10,4.800883701313069,1.8115213840524745e-22
2086,8,4.801587593488875,1.7261337860119608e-22
2087,4,4.802860256696931,6.403190979732788e-23
2088,2,4.805266570168442,5.474290461372536e-06
2089,10,4.805331505615413,2.2026152506524706e-19
2090,12,4.805354594677283,3.393727547175665e-20
2091,8,4.805356273151119,2.8615596311742426e-20
2092,4,4.805440977503167,3.178129413377614e-05
2093,6,4.805563176339092,9.383982906695865e-20
2094,2,4.805608737293824,1.0736769812129548e-19
2095,4,4.805646705680374,2.0109746596985798e-20
2096,2,4.806038019705738,4.48177632124811e-22
2097,6,4.806126709360342,2.480124703538399e-21
2098,4,4.806155694523568,1.0440341974290682e-08
2099,4,4.806157683089623,6.016227479585191e-19
2100,6,4.806588577865568,1.5097349648131206e-21
2101,8,4.80665565669733,8.51698719826565e-22
2102,6,4.807004665765362,2.878154336937295e-22
2103,2,4.80701950627963,2.492809353002599e-22
2104,6,4.8072181826378255,9.080619982981885e-22
2105,2,4.807218182743327,2.4871740368700594e-22
2106,4,4.807324141683239,2.9570803513605e-22
2107,6,4.807483386502099,2.889491496039157e-22
2108,6,4.807593304848524,1.1650721875454634e-21
2109,8,4.80773400044518,3.7679909418496846e-22
2110,8,4.807913680499951,4.93626756555953e-22
2111,10,4.808031381638102,1.6206630377233073e-21
2112,2,4.80825050628664,4.598501860111498e-06
2113,6,4.808295223596815,1.8134662379859985e-20
2114,4,4.808307600513672,5.940118478302824e-20
2115,2,4.808394004524871,3.7477142129250984e-21
2116,4,4.808516134082311,4.491518772779446e-06
2117,4,4.80852685048967,1.7167176711967086e-18
2118,12,4.808533673024613,2.4391543436546302e-18
2119,6,4.8089473991940395,2.3473070351191572e-21
2120,8,4.80986223450509,1.4243666715301502e-22
2121,10,4.810114459424767,1.0043474499468401e-22
2122,2,4.810352747003435,1.8830049450934146e-23
2123,10,4.8104245781328245,8.79100309559021e-23
2124,4,4.810565702606709,1.7308091438898e-23
2125,4,4.810789336785092,1.0354201507957938e-23
2126,8,4.810802637402048,5.1751409885934e-23
2127,6,4.8110118677050195,4.939431908338321e-23
2128,10,4.8116375384411185,2.823400799167178e-23
2129,6,4.811695960213456,5.998648966968263e-23
2130,8,4.812371195966989,2.3503556614295778e-23
2131,4,4.812419683761618,1.3062269147486514e-23
2132,8,4.812582585884229,2.282865333144738e-23
2133,12,4.812710854842408,2.4258230073736542e-23
2134,6,4.812898192218199,1.4992581595419435e-23
2135,6,4.813308604274425,1.5468560363398863e-23
2136,2,4.813987896052822,2.9488979626874823e-24
2137,8,4.814065351503359,1.2647653993819549e-23
2138,12,4.814122588176815,1.7449555804795033e-23
2139,6,4.814504453213431,7.49741302369789e-24
2140,4,4.814512868772908,1.2781329478296348e-23
2141,8,4.814762541285745,7.98475359370307e-24
2142,10,4.815017025083307,1.5044183641165392e-23
2143,10,4.8155715100160705,1.2144276707224661e-23
2144,2,4.815962463460892,4.044275401521422e-24
2145,4,4.816505720833447,1.0562431900035696e-23
2146,6,4.8173045359249045,1.0654476564903321e-23
2147,8,4.818213912876217,7.642549080874238e-24
2148,12,4.818310074050714,1.0781554698770632e-23
2149,14,4.818371295286852,8.089878381822071e-24
2150,6,4.818398991254526,6.983594520872012e-24
2151,16,4.818503079440234,1.6033543721965007e-23
2152,2,4.819014072389109,2.9964257494761263e-24
2153,8,4.819196954766539,6.658734684885966e-24
2154,4,4.819252132771908,7.40691067035399e-24
2155,6,4.819323948907822,1.3968544394936784e-23
2156,10,4.819374123265334,5.161405863836616e-24
2157,8,4.819445043819087,9.542875933503827e-24
2158,6,4.819535575192731,4.5746008002984576e-24
2159,12,4.819607124901722,5.375962307176527e-24
2160,4,4.819621826625735,9.837286477765806e-24
2161,6,4.8197028699673865,2.03161770836817e-24
2162,4,4.819850185426731,7.242676247220411e-24
2163,8,4.819903333570437,1.736837803490281e-23
2164,2,4.819918942936511,5.320273389316106e-24
2165,10,4.82017454062634,1.0461727324654482e-23
2166,8,4.820279472103721,1.0915956356643725e-23
2167,4,4.82046787546642,1.6902799198725943e-23
2168,6,4.820555113102273,1.8901029978374879e-23
2169,2,4.820638306836827,1.3802828830656726e-23
2170,8,4.820664997559106,4.7528493189839025e-23
2171,10,4.820892377100336,5.192744266290525e-24
2172,10,4.821129822329112,1.3206774640899531e-23
2173,12,4.821279962364315,7.562923549522812e-23
2174,4,4.821615370458858,3.7270898005584146e-23
2175,8,4.82172437731424,1.1650614088362834e-23
2176,14,4.821752464110432,6.889123023976983e-24
2177,6,4.821824128262051,1.6071808586246933e-23
2178,8,4.822381808437967,5.459949504358358e-23
2179,12,4.822430105994954,6.041648426952179e-23
2180,10,4.822493651477998,3.740008198380785e-24
2181,6,4.825732762391908,1.5793482893434779e-21
2182,4,4.826837779342441,3.184252629105327e-05
2183,8,4.827245977172879,8.59546061982321e-21
2184,6,4.827451350162846,4.0812870426012116e-21
2185,4,4.827545787055897,1.975890396214314e-21
2186,4,4.829164712022248,1.3474950221854992e-22
2187,2,4.83144363227575,2.3861206047052848e-23
2188,6,4.833365451024747,4.736607532739221e-23
2189,4,4.8342954713939434,4.0054832373837075e-23
2190,2,4.835213567536812,4.446021408378063e-24
2191,4,4.835541044277761,1.6239587584068856e-22
2192,10,4.83629682729179,9.361484041520595e-22
2193,6,4.837160899487117,2.5127799571363012e-21
2194,2,4.837231226919812,2.0354794989384038e-05
2195,4,4.837311757005409,3.871036689430475e-21
2196,2,4.837481827024476,6.622930048321797e-21
2197,8,4.83774726101683,9.111630923626673e-21
2198,6,4.837832575828543,5.752182486742024e-22
2199,10,4.838220541996179,3.9375708220947424e-21
2200,12,4.838241544914126,2.652274886103144e-21
2201,2,4.838254914718618,9.692891305036988e-23
2202,6,4.838282704023641,4.639978572068649e-22
2203,14,4.838373754167151,2.3137170185781084e-22
2204,4,4.838419884454197,5.542573239853848e-22
2205,4,4.838859212628449,3.140861639157052e-22
2206,8,4.838968275187199,1.2184917710318767e-22
2207,10,4.838987386079225,2.469507496126711e-22
2208,6,4.8390163191934334,1.4585365896989524e-23
2209,4,4.839112006887717,1.2980797058461087e-22
2210,8,4.8391152134818185,3.8963045644223605e-23
2211,6,4.839195686429321,1.384176928611271e-22
2212,12,4.839287241355123,1.6969590039112247e-22
2213,8,4.839898732434904,2.880937797414481e-22
2214,8,4.839967835874177,2.155012348338043e-22
2215,10,4.840046297454137,3.237858065912726e-22
2216,6,4.840437610704612,7.75450558485542e-23
2217,8,4.840463925965196,9.919537736307555e-23
2218,2,4.842761655494542,5.2354880659807065e-24
2219,12,4.842822718551815,1.0912447828268733e-22
2220,4,4.843607608414459,1.1440839559866534e-23
2221,4,4.843889136818689,1.6549274411333424e-23
2222,2,4.844239680222472,5.6999154060986675e-24
2223,6,4.844884315664785,3.0433850540278694e-23
2224,8,4.84737232823727,3.8904979338633787e-23
2225,2,4.848091702655893,2.7473332397823046e-23
2226,4,4.84809170277731,1.709096315288291e-23
2227,4,4.848131498802559,4.970866083674851e-23
2228,6,4.849872219519511,2.4192712818377908e-21
2229,10,4.850000820944842,1.2459552250572326e-22
2230,8,4.850014165739594,1.9746915437500167e-22
2231,6,4.850180334758534,2.625572674988257e-22
2232,8,4.850423633265564,2.1403143754769424e-22
2233,6,4.850508867491953,1.0382929218990954e-21
2234,6,4.851019683261256,3.815297435793892e-21
2235,14,4.851040537804693,9.85538867315886e-21
2236,10,4.851135261912532,3.152284602480832e-19
2237,4,4.851188141507919,6.101370554505163e-06
2238,4,4.8512052066353135,8.106764830522714e-20
2239,8,4.85131682499059,1.689657093912962e-20
2240,2,4.852049565494326,3.3424803397409776e-23
2241,2,4.852532069905919,2.056068194342512e-23
2242,4,4.8525587965982595,2.1504288683261e-22
2243,10,4.85272341089194,1.098644480278857e-22
2244,6,4.852993353557849,7.286849606995177e-23
2245,6,4.854662032658325,6.571064750750981e-23
2246,2,4.854662032697888,1.9760833481010187e-23
2247,12,4.854959775028874,9.037956843235354e-23
2248,10,4.855555828827164,5.42052490036072e-23
2249,4,4.857103308650039,5.343797395537622e-23
2250,6,4.857800957467134,3.08436655211898e-22
2251,4,4.861084736900921,1.0585531521962034e-21
2252,6,4.862056709624994,7.774054266193207e-21
2253,2,4.862552642627634,6.204216667106926e-21
2254,6,4.862552642754963,1.2030833023737115e-20
2255,4,4.8627537231500355,4.454884100974086e-05
2256,2,4.86282565788315,1.0012698695088649e-18
2257,10,4.8632916134297375,9.085094634191189e-20
2258,2,4.863346692658979,7.337531424342014e-05
2259,4,4.863363722516624,6.093198828717894e-18
2260,6,4.864336808827375,8.24633500086846e-21
2261,2,4.864992558997983,9.824197283210795e-23
2262,4,4.8650635073177,2.7068683335763505e-21
2263,8,4.865128567804277,6.989270132181161e-22
2264,6,4.865528287344205,2.0128443630131308e-21
2265,8,4.867524218029757,1.119036432726098e-21
2266,4,4.868212019492603,7.52593757550962e-23
2267,6,4.869706653824778,3.7480888913134346e-23
2268,10,4.871256661962434,9.010140260339268e-23
2269,4,4.871650781878088,1.6642013848001507e-23
2270,6,4.871897445351351,8.733493586038925e-23
2271,8,4.872226728782152,2.206091314057128e-22
2272,8,4.875005035501999,2.5364787573107592e-23
2273,4,4.875075150834618,1.3041969898107001e-23
2274,6,4.87509237057202,1.8538855833103766e-23
2275,10,4.875207245464935,3.463184664107765e-23
2276,12,4.875847400935072,2.45165504911334e-23
2277,6,4.875902941832919,1.8308839775914154e-23
2278,6,4.876090283266876,2.4678392710594274e-23
2279,2,4.876294013083225,6.34799010019435e-25
2280,2,4.876391614223849,6.2090527753102286e-24
2281,8,4.876495751059338,5.736689973500115e-23
2282,4,4.876541641959193,1.5135806760323987e-23
2283,14,4.8766462959151795,3.790512633141518e-23
2284,4,4.876992006893488,8.70043435492187e-24
2285,6,4.877196399016157,1.6437299704366836e-23
2286,10,4.877210834932157,3.160276720562524e-23
2287,4,4.8775227446831195,1.6463602225319326e-23
2288,6,4.877705484989747,1.8403000346473238e-23
2289,8,4.87775553389929,1.4638617026760116e-23
2290,6,4.878358414935519,2.095670806377374e-23
2291,8,4.878475805609014,1.6104592221412383e-23
2292,4,4.878485950646336,5.472072316065905e-23
2293,8,4.878657949311673,1.92862692629921e-23
2294,2,4.87875095840991,1.5138463633053219e-25
2295,10,4.878800249799951,3.663723478903491e-23
2296,10,4.878935274191008,1.6557895597126673e-23
2297,12,4.87920707514013,3.8903904497997836e-23
2298,2,4.8842638187684315,2.4565101501391605e-25
2299,4,4.884339715336864,3.417182750185948e-24
2300,6,4.884410074086645,3.601720899510429e-24
2301,6,4.885269229727328,2.0661548554265957e-23
2302,4,4.892812402097206,8.627405145398034e-25
2303,6,4.893052086321404,5.709104086292677e-24
2304,2,4.894790175040725,8.058097591903565e-25
2305,8,4.894922772870814,1.5568197291084963e-24
2306,1,4.895026342658639,1.3021379743577615e-24
2307,3,4.895026342739584,1.1206233050736181e-24
2308,10,4.895409758266396,1.9370996230819446e-24
2309,6,4.895427398741504,1.835832751354633e-24
2310,6,4.895834375393406,1.5930705819462823e-24
2311,8,4.895885209873995,3.073328398724939e-24
2312,12,4.895996376262701,6.0347787726021486e-24
2313,8,4.89644072762303,3.793416110644226e-24
2314,10,4.89718332556231,2.2678926747624245e-24
2315,6,4.901693393512687,9.879418407836837e-25
2316,4,4.90327149367522,7.88852376575294e-25
2317,2,4.904125886466318,1.1287509410265395e-24
2318,2,4.904641168187027,5.704856036494437e-25
2319,6,4.9055740808562405,1.8153018110927378e-24
2320,4,4.906226858843638,7.784666107982006e-25
2321,4,4.906845447165324,1.47868318778486e-24
2322,6,4.906961735785444,8.2238623217336615e-25
2323,8,4.907251620736133,1.7395981161255732e-24
2324,8,4.908347189210417,1.1746018124107894e-24
2325,2,4.908460761042534,6.814820742122925e-25
2326,12,4.908661994419617,1.4308497576389293e-24
2327,4,4.9087329717140165,5.39501397041484e-24
2328,6,4.908814609101228,1.4198052416568583e-24
2329,4,4.9100226096620645,4.003531052262646e-24
2330,8,4.911686934690351,1.4452724879453108e-24
2331,10,4.912307718949705,1.801784208962409e-24
2332,2,4.912651995743545,1.9787856811613077e-24
2333,4,4.924466300572931,8.84041790517778e-25
2334,2,4.924602091330598,2.297246704731843e-25
2335,6,4.924813542051197,1.3545577231362962e-24
2336,8,4.925718832867005,2.2197559157529725e-24
2337,2,4.926226446496912,1.2340267526029098e-24
2338,10,4.92645642290654,2.195731557003973e-24
2339,12,4.926536410832796,2.2616703910231815e-24
2340,14,4.926833295427059,2.0994646630459793e-24
2341,4,4.9276999057165085,1.5666512240986303e-24
2342,8,4.927884178340264,1.411872272151859e-24
2343,10,4.927937541721349,3.4098362773201356e-24
2344,6,4.928100697704394,1.8548174676340986e-24
2345,4,4.9284948314402754,1.668991380561258e-24
2346,12,4.92878170507629,2.2175978953763473e-24
2347,8,4.9300359174085315,2.0777142479110996e-24
2348,10,4.93009807378894,2.4528498761958766e-24
2349,6,4.9331030857674705,2.2120403397034137e-24
2350,4,4.933138629403402,2.0543738873114764e-24
2351,6,4.936633770225399,3.611600455996534e-24
2352,4,4.937247549191397,2.5109782791729164e-24
2353,8,4.938415324091693,1.4740264510254174e-24
2354,6,4.939578886562231,6.379587138330707e-25
2355,4,4.939768427467698,1.6434593075683462e-24
2356,8,4.940926966697589,1.687348437192561e-24
2357,10,4.9421092309162304,9.4168595844476e-25
2358,14,4.943411280282362,2.538821776026052e-24
2359,4,4.944027216133236,9.013958782929626e-25
2360,2,4.944794313066723,1.2455627518020592e-24
2361,10,4.944810374232475,1.474324208266618e-24
2362,8,4.945060453384485,2.5532152080922562e-24
2363,6,4.945081333601138,1.4653873159593556e-24
2364,6,4.945461801194597,2.6350907367751807e-24
2365,6,4.946298570475847,7.940335040727004e-25
2366,4,4.9482318341156315,2.58162540577385e-24
2367,2,4.948420525516212,5.916703974029168e-25
2368,8,4.950646037867045,1.9235899479422136e-24
2369,12,4.951531709046776,3.688383050154848e-24
2370,10,4.953569614418484,1.8646730715973755e-24
2371,6,4.96188319766361,5.802727037373577e-24
2372,4,4.966710042251179,9.732136862782024e-25
2373,2,4.982194658578464,6.0280222061758465e-25
2374,8,4.982714642359042,3.0924508236416586e-24
2375,4,4.982738675877499,1.0974505830035995e-24
2376,6,4.98353688887164,1.330729455435817e-24
2377,10,4.983788485394143,1.7584323851057087e-24
2378,8,4.984618823241362,1.3680004962297184e-24
2379,6,4.984678353933305,1.019871040147428e-24
2380,12,4.985095792872926,2.4107090143246366e-24
2381,8,4.986072890717878,2.1018935515327185e-24
2382,6,4.986339892208889,1.4561297839063166e-24
2383,10,4.987768686094114,1.9526893380117085e-24
2384,6,4.992022509095477,1.906468795072089e-24
2385,4,4.993423271980646,7.765600609175438e-25
2386,2,4.995776946934711,8.384842543447522e-26
2387,6,4.997158457378646,9.753752299678609e-25
2388,4,4.9980679669320125,3.133475860144302e-25
2389,8,4.998738012178819,1.2970429884736393e-24
2390,6,5.000807004948911,1.2782244153792377e-24
2391,4,5.000858326074194,8.098321992486908e-25
2392,6,5.001502216076915,2.1263985114297667e-24
2393,2,5.001827419086112,6.524702766792397e-25
2394,12,5.001871091699286,1.3083509938555926e-24
2395,8,5.002541139176174,3.788499097638058e-26
2396,2,5.004433300640812,2.4038741709887253e-25
2397,4,5.005096989420963,5.426905423293576e-25
2398,8,5.008528884218322,1.4736351444071342e-24
2399,10,5.009850766250111,1.5531054575103625e-24
2400,4,5.039406893949035,4.395848945572255e-25
2401,4,5.056326567661017,1.2339537682946907e-24
2402,6,5.060337364451698,9.780983359962418e-24
2403,4,9.214877931273804,0.0039516669774843525
2404,2,9.269745286579564,0.00027776637610799776
2405,4,9.272087997803283,0.002586909638757396
2406,4,9.273082141170562,8.526948739241528e-19
2407,8,9.274577724980645,4.9411710659027325e-20
2408,6,9.27469620239799,4.362866231129563e-20
2409,1,9.275199102617535,8.826805223500526e-20
2410,9,9.275199103197338,5.060855401909774e-18
2411,4,9.27525931805394,4.18084305280321e-20
2412,8,9.27591078145997,2.5667270584612443e-17
2413,6,9.276350849554547,5.802544113006018e-20
2414,2,9.276558859821762,4.8629269254581243e-20
2415,6,9.27659498564799,3.643850295513652e-17
2416,4,9.276845488182062,6.000202174291122e-20
2417,1,9.277114122602143,3.4413696231393965e-18
2418,5,9.277114123064166,4.33315773907118e-17
2419,2,9.278459249981552,2.1674046809094505e-20
2420,2,9.278820360918417,0.000913870160557448
2421,4,9.280413376231536,0.009632817992002392
2422,4,9.282242188303826,0.0007873574999255773
2423,6,9.282321268440228,7.360172957967068e-15
2424,8,9.282380118783749,7.835898321199216e-16
2425,2,9.284887791206074,0.008465119186782659
2426,8,9.285932973480158,5.638200218142987e-16
2427,4,9.288731755363187,0.007146838125501773
2428,6,9.291926001615138,3.5822776422264186e-17
2429,2,9.308992374120407,1.530877874994226e-21
2430,3,9.309681682634618,6.640692749331062e-22
2431,3,9.309681683087547,9.204613814342473e-22
2432,4,9.311648318607695,2.029814498718312e-21
2433,2,9.335393386525084,3.37702008443035e-23
2434,4,9.337263042342329,3.4277921770288228e-22
2435,2,9.3387690022073,1.415731700093608e-22
2436,4,9.339579292599865,4.00672690838537e-22
2437,4,9.339579293075076,1.8615349875269576e-22
2438,6,9.339695983402635,4.469840607243296e-22
2439,4,9.340038960468974,2.3482165668235536e-22
2440,10,9.341386710092593,5.484890816487885e-22
2441,12,9.341502731031596,1.4063741821001641e-21
2442,8,9.341536306598755,3.499411589201382e-22
2443,6,9.341986300253211,6.99725649747427e-22
2444,8,9.344366483445356,7.19867405257342e-22
2445,6,9.346318826835613,9.806634185037178e-22
2446,8,9.347091177356106,1.917035136788907e-21
2447,2,9.347299934438524,9.552860125159446e-23
2448,10,9.347716753666191,2.4539425054767144e-21
2449,1,9.347796032631322,1.5639031822065635e-22
2450,3,9.347796032837778,4.431484756326795e-22
2451,4,9.348520214990003,2.3891977084730433e-21
2452,6,9.348846985939872,3.8648048657120755e-21
2453,2,9.34971414612528,1.2105680367677457e-05
2454,4,9.34992348882679,2.1570014655516023e-05
2455,6,9.350413283483249,7.232398018392193e-19
2456,6,9.3516133781809,2.5129588008760997e-21
2457,8,9.351976326299791,4.2654005774368204e-19
2458,8,9.352035468185932,2.3693396190117182e-20
2459,10,9.352287795098164,7.413437699578841e-20
2460,6,9.35249617681393,2.0288463527528954e-20
2461,12,9.352800645327079,1.995517819005393e-20
2462,10,9.353064961834662,2.044567060441263e-16
2463,4,9.35320533922959,0.0003876519817400479
2464,6,9.353233147659466,6.494387661272103e-15
2465,7,9.353494812650752,4.8620625524011606e-18
2466,1,9.35349481284402,6.955096990119624e-19
2467,6,9.35381814372704,5.362197786276462e-18
2468,8,9.353821200931634,3.0096109104907293e-20
2469,4,9.35447798735595,2.2907616141620526e-20
2470,4,9.354600153438696,6.91239327101522e-05
2471,6,9.354970683942156,6.0110964963792376e-18
2472,4,9.35507990761198,1.1411022505119853e-06
2473,2,9.355298402476365,6.585761570572939e-05
2474,8,9.355408574877856,1.1681471019390678e-16
2475,2,9.35555390141326,2.5698799606911207e-19
2476,9,9.355612792565353,6.558212868694278e-20
2477,1,9.355612792676311,3.881200373992771e-22
2478,6,9.355687617077365,1.1327273138634506e-18
2479,2,9.355800464260483,0.0002644188791087437
2480,6,9.356023129958885,3.996559218988102e-16
2481,8,9.356030991574698,2.223455105774531e-16
2482,4,9.35603703906827,1.226116521888932e-05
2483,4,9.356850501951612,1.4151970921439052e-20
2484,4,9.357510341504621,4.857069383126653e-05
2485,6,9.35814407537464,1.3260358074159223e-17
2486,2,9.358741290985108,0.00018626357414818536
2487,4,9.358965185258512,1.2098212559197452e-19
2488,4,9.359650480244,7.030174300092566e-07
2489,6,9.359819475791937,4.135194596143793e-18
2490,8,9.359903117570411,5.195877660538787e-18
2491,2,9.360909377895496,4.2437227170532155e-05
2492,4,9.36167093309723,3.446439467622596e-05
2493,8,9.362501705338218,6.999450929491576e-21
2494,6,9.363091919170529,1.0887320065884228e-20
2495,4,9.36370465218397,3.268565467056422e-21
2496,2,9.365138710042174,7.731609981256262e-22
2497,6,9.366824320562046,8.88956374385191e-21
2498,2,9.366873681257402,4.1433592782324466e-22
2499,4,9.366903876316883,2.5532895661794134e-21
2500,6,9.371106577294086,1.4994729768655884e-17
2501,2,9.371798900770955,0.00275702492318923
2502,4,9.371876745899499,0.0025827624396666626
2503,12,9.372467196989419,1.1716678841462426e-19
2504,8,9.372770070533988,2.0949837602739915e-16
2505,4,9.372813693650642,1.9118449368937765e-19
2506,10,9.373283121934492,1.4658059468453364e-19
2507,4,9.374957778459247,0.0011617101531331488
2508,6,9.37569492069133,1.1693773339677002e-16
2509,2,9.375787144109381,0.0002122529757269253
2510,4,9.376301908284404,0.0009305584592541312
2511,10,9.376691929248409,4.071669475880656e-17
2512,6,9.377064751900889,1.4124464796925522e-16
2513,8,9.377121957302734,2.4450445898817734e-16
2514,6,9.377775820351417,1.413004862307857e-15
2515,8,9.37801593219092,1.5974330494882944e-15
2516,4,9.378176990988777,0.0034487167271953795
2517,2,9.378300483147541,0.004834388433858883
2518,8,9.378541016608779,1.959335193021488e-15
2519,6,9.378658713280856,1.997284096153653e-14
2520,4,9.378751401164209,0.008061043421286232
2521,6,9.378803965548741,2.266109756294973e-16
2522,10,9.379520880667314,1.6419648500325443e-18
2523,8,9.381289408680914,1.6574257917926556e-19
2524,2,9.381380660698142,2.1223945388856504e-05
2525,4,9.38401483071084,0.00011701659495236902
2526,10,9.38788533654224,8.273776297316491e-19
2527,8,9.388215713718182,5.64071949940032e-17
2528,2,9.38848576053715,0.00029840480126904574
2529,1,9.38854689247546,1.9712212071488097e-17
2530,5,9.388546893271268,1.1970248708140995e-15
2531,6,9.389832575657238,1.558568844892965e-18
2532,6,9.392353960873152,3.030289076345888e-16
2533,4,9.392383870075719,0.0005538023035932478
2534,8,9.39344186984772,1.2862607603990023e-17
2535,4,9.394108197151581,8.563352088783543e-07
2536,4,9.395152841859272,1.2933373312362095e-05
2537,6,9.395456829370687,6.6537669855415284e-18
2538,8,9.39551694870488,6.5688398893073985e-19
2539,2,9.395793653186502,5.407479816001361e-06
2540,6,9.396222612116617,1.8736167535210588e-17
2541,8,9.396423645422146,6.525211402092348e-16
2542,4,9.396465153693043,1.4799907766291557e-05
2543,2,9.396476171903487,0.0003006748861917949
2544,4,9.397575483721539,0.0004202660284545766
2545,2,9.398658622576477,5.820038117244146e-07
2546,4,9.399141024571236,1.9346934465279622e-07
2547,6,9.399812926575578,1.9828237511429534e-18
2548,2,9.400230433274828,1.7163156196823154e-21
2549,4,9.40039031015931,4.2679556674784676e-07
2550,6,9.401319362603772,2.6448550566071615e-21
2551,6,9.401853352472699,3.004124845946597e-20
2552,4,9.40297176722288,6.55136224844823e-06
2553,6,9.403068299491224,2.850510235636641e-18
2554,8,9.403547443881962,4.437109681952004e-19
2555,4,9.404141159045139,3.5089214406095474e-05
2556,6,9.404598579000321,1.7965296980390604e-18
2557,4,9.404841561671674,1.987037658841258e-20
2558,10,9.405080219547017,4.1609464945938586e-19
2559,2,9.405310142348299,2.9898653750841396e-05
2560,14,9.405837221911952,1.433642341490657e-21
2561,12,9.405988843268915,1.1752602064424278e-21
2562,8,9.406255462643003,4.534946110050522e-20
2563,2,9.406255462852187,8.559941099913765e-21
2564,8,9.406283343838822,2.327646251732865e-19
2565,10,9.406413708965374,9.267113823047267e-19
2566,8,9.406913149134198,1.8829351945518933e-18
2567,4,9.40735455786853,6.603644959376276e-05
2568,6,9.407768136973118,4.794614694204659e-18
2569,8,9.408203154887815,7.979620609315824e-19
2570,6,9.408386708487342,1.1320361894748509e-18
2571,2,9.409254763150784,2.1122665694460685e-05
2572,4,9.409360160711913,5.4467270465086915e-06
2573,6,9.410414559860783,1.261506268177216e-18
2574,10,9.410696147854196,1.0569402182449234e-18
2575,8,9.410819100809931,6.098864629223316e-20
2576,10,9.41152757791724,1.3654619716998227e-16
2577,4,9.411573072512965,0.00011234510765936021
2578,12,9.411723013747178,2.2014706477208473e-19
2579,6,9.412656811430224,1.6814339586725288e-17
2580,2,9.412739772996247,7.637827175054746e-05
2581,8,9.413174771285412,1.064114926525167e-17
2582,2,9.413248698841016,2.9762320276588505e-05
2583,4,9.413407772930896,6.759062324242576e-06
2584,8,9.41377768901657,4.021856657700553e-17
2585,6,9.41408536750123,2.5706909574568452e-17
2586,2,9.414479484683852,0.000519934369183153
2587,4,9.41478317644578,0.0005503517009314143
2588,6,9.415026935200785,3.735387652975628e-16
2589,2,9.41659969931061,1.2480476079786347e-06
2590,4,9.416694177567479,5.670921530815288e-06
2591,6,9.416834618083612,2.681128583309073e-18
2592,8,9.416955578848501,3.1854130270755887e-19
2593,10,9.418003510245853,1.1156561898290714e-19
2594,8,9.418113982278555,5.903950710096383e-20
2595,12,9.41825067386253,7.025642067409726e-22
2596,6,9.419203308598298,1.251244604177652e-19
2597,6,9.419976937915635,4.872163161752517e-18
2598,4,9.420150000014019,1.435336037939812e-05
2599,8,9.420172205972904,6.280830259289823e-16
2600,10,9.420304648703677,1.4787209483056808e-19
2601,6,9.421640729281535,7.452385992030466e-19
2602,4,9.422331579716683,7.169062822136562e-05
2603,12,9.42371114972957,3.9412339683973876e-21
2604,6,9.424021496255591,5.8178163005112315e-19
2605,2,9.424299947832424,2.2168599111616896e-05
2606,8,9.4259373224304,2.7133011778173077e-17
2607,4,9.42648664510125,0.0003737920853828881
2608,8,9.426822675461153,7.751056193634224e-19
2609,6,9.427145729989661,5.5066415126937074e-18
2610,4,9.4272737385254,2.463437503389667e-10
2611,6,9.427920353192349,7.631763082448385e-18
2612,2,9.428779693866545,5.8937539902775775e-05
2613,2,9.42958191472735,0.0001604352414433365
2614,4,9.430047391719654,4.600146364307711e-05
2615,8,9.430701534173295,3.135525941971516e-18
2616,10,9.430946037567537,1.9727352276465998e-20
2617,1,9.433232942625636,6.252599796965771e-06
2618,3,9.433232943300482,1.1871295983582667e-05
2619,4,9.45150286480657,1.6405925955805791e-22
2620,2,9.45266901220748,9.255042488679007e-23
2621,6,9.452971466005238,8.481946047810401e-22
2622,8,9.453021355058809,1.1308058669153162e-21
2623,4,9.453065735273867,6.999925888188429e-22
2624,6,9.454325915274694,5.349087077811204e-22
2625,2,9.454402298115383,1.6337006586757537e-22
2626,4,9.454467006708,1.5506743316897284e-22
2627,6,9.4547424269158,6.330862315954946e-22
2628,4,9.45579738677634,2.7169866136388765e-22
2629,2,9.458016790936199,5.109579324543367e-23
2630,6,9.467116416170029,4.213861259531464e-21
2631,8,9.467482470294726,3.465910504943343e-21
2632,4,9.4674923645548,1.994739559417818e-21
2633,2,9.467726911332647,4.596570325715056e-22
2634,2,9.468264603354328,1.160454983849031e-21
2635,4,9.468496681091437,7.496318304790047e-21
2636,6,9.469445477334375,2.2164356894817302e-20
2637,10,9.469814826873971,1.2010045886412648e-18
2638,8,9.469820533822713,2.2320498666155565e-19
2639,12,9.469912910300991,2.99611870407248e-16
2640,4,9.46992276230776,0.00010077706331439052
2641,8,9.47073521474249,8.11996068592133e-21
2642,6,9.47140262197172,2.6477423723605746e-21
2643,8,9.471846383099546,1.1743300903283335e-21
2644,10,9.472197327240792,8.163983516548871e-22
2645,4,9.472267899709095,8.448444440055726e-22
2646,6,9.472924209109806,1.4288735438117772e-21
2647,8,9.473905867244866,1.6841385987780275e-21
2648,6,9.474110277611544,2.1525262656364764e-21
2649,4,9.474219805588746,1.818274224056301e-21
2650,2,9.474408675790983,5.969364716233205e-22
2651,10,9.474793596194559,1.4734189951923034e-21
2652,8,9.47489683699996,9.635228856227816e-22
2653,6,9.474902365725484,1.1140405901520859e-21
2654,2,9.475033391611305,2.5864931357133054e-22
2655,4,9.475391537230735,3.1509009709348807e-21
2656,4,9.476112828187524,3.646968235139155e-21
2657,6,9.476118172365204,7.401036443742048e-21
2658,4,9.480795418923208,4.6301551151700925e-20
2659,8,9.481171003613781,2.119894139870291e-20
2660,6,9.481529179053268,4.918130336712967e-20
2661,2,9.481711179613285,8.012115641464878e-21
2662,4,9.481953059990246,3.1565469333076875e-20
2663,6,9.482206110223615,2.490985406198599e-20
2664,2,9.482209682845223,4.9204070653660586e-20
2665,4,9.482507551742856,5.106674915103953e-19
2666,2,9.482547129990053,0.0003020411637366145
2667,4,9.484247817661071,0.0020880467573016906
2668,10,9.48651416979419,2.6556135728174822e-17
2669,8,9.48687682957825,5.964232555664196e-17
2670,4,9.487296402606262,2.5585846700183495e-17
2671,2,9.487296402935044,2.878549357464735e-17
2672,6,9.487618828183258,8.057726589033735e-17
2673,10,9.488737667979422,7.51174857144019e-20
2674,4,9.48956371084887,2.1139444761712239e-19
2675,8,9.489706442232091,1.097443020363167e-18
2676,6,9.489787429915395,3.1314144676317037e-19
2677,4,9.490452698864374,0.0066443676388386625
2678,2,9.490558114549003,0.008468947015527719
2679,6,9.49138823016392,6.09024866436894e-14
2680,4,9.49146082779589,0.014888751132798026
2681,8,9.491764513143607,7.306951397569088e-15
2682,2,9.50010666807566,2.477536636093498e-21
2683,6,9.500610035079262,1.4552666331406303e-20
2684,4,9.500685935738147,2.015714649173601e-20
2685,2,9.509935784777099,0.004876304069958572
2686,8,9.510681184801797,1.0525427667620591e-15
2687,4,9.511808057961389,0.005085749957200145
2688,4,9.513346232594358,5.2012306138624054e-17
2689,2,9.51334623281673,8.598922820297304e-17
2690,4,9.521119991134583,2.99894736401899e-08
2691,6,9.522558148988992,1.3423984652915228e-19
2692,10,9.522924316898752,1.0328455124563221e-19
2693,4,9.523761767341966,1.108800149758681e-06
2694,6,9.524699408705601,3.2293761266013646e-19
2695,8,9.524886657937714,2.3966187664631673e-19
2696,8,9.526653566152618,4.6104748037900556e-17
2697,4,9.526911023585853,0.0002790313519548769
2698,6,9.52739940392712,6.347684864973212e-18
2699,2,9.528744511723744,0.00022502920647430084
2700,10,9.528897509712351,2.7279241202179455e-18
2701,14,9.529347519989642,1.8278894844373167e-20
2702,12,9.529355268485688,1.0151351162267162e-20
2703,8,9.529485509701317,2.884064319716373e-18
2704,10,9.529523916713515,7.98431188956938e-19
2705,4,9.53020777153688,0.00011956705954233805
2706,6,9.531105343963645,8.434521859889328e-18
2707,6,9.532224085897724,1.1282278038476187e-16
2708,2,9.532349097144106,0.0003468727405644699
2709,8,9.532403212076133,4.388799857555357e-15
2710,4,9.532555047433561,7.660498901787076e-06
2711,6,9.535427678676115,4.0647657549872595e-17
2712,4,9.535794318483568,0.0008970973484076983
2713,10,9.536602446461075,1.5773534972426914e-17
2714,8,9.536828738369877,2.3877392613336354e-20
2715,10,9.538159718541465,1.3825179431530805e-19
2716,6,9.538578528302423,1.412093676298989e-18
2717,2,9.538701849681729,3.378339665632359e-06
2718,4,9.539026492632274,6.604130415225701e-20
2719,4,9.53902649287511,6.086512964993725e-20
2720,12,9.5392177561871,1.999665454709053e-21
2721,6,9.545038652121093,2.74050830742079e-19
2722,4,9.545794617949014,5.680283947409506e-05
2723,4,9.546229512617629,3.2324176546386887e-06
2724,2,9.54685564057263,2.305702168258187e-06
2725,2,9.55794991579296,1.1021877139833141e-05
2726,4,9.558327207187176,7.37271372313575e-05
2727,10,9.558866620816389,1.4492829632514945e-17
2728,8,9.558903898325752,4.056384825769955e-17
2729,6,9.55895985504685,5.682027663225556e-17
2730,6,9.559101171370457,3.299955358672829e-17
2731,2,9.559341930291794,1.1145512541345479e-21
2732,2,9.559578331499779,0.00021186699910538198
2733,4,9.559640256515195,0.0003352939672946227
2734,4,9.559905963856636,0.00011875834990266807
2735,6,9.559928297859642,2.7954725947093426e-15
2736,8,9.559962717296457,1.3875872022647004e-15
2737,4,9.56053352806066,7.367984707111604e-20
2738,8,9.561004690481695,4.873633359622334e-20
2739,2,9.561119753661842,2.1512673381361482e-20
2740,4,9.561446633847027,7.274222739731495e-20
2741,6,9.561593569708293,4.574962640336023e-20
2742,2,9.562461611496019,0.0016581425723807526
2743,6,9.562479315179644,4.4022692558266524e-17
2744,8,9.562956662592569,1.3843533078078464e-20
2745,2,9.562956662880879,5.839679017769701e-21
2746,8,9.56296077948764,3.681490892810311e-19
2747,12,9.563172710802974,2.3328543363357002e-20
2748,2,9.564160556433308,0.000188306524042901
2749,8,9.564438814240475,2.2451133148782774e-16
2750,4,9.56478230824996,5.9763962914688296e-05
2751,8,9.564961817112817,3.326283730789573e-20
2752,6,9.565226916661231,2.1964178998350635e-17
2753,6,9.566170878950743,4.2639413084267796e-21
2754,8,9.567002013602178,6.585613555184121e-22
2755,2,9.567313521482902,4.8254213988694026e-06
2756,4,9.567666193438981,2.5673062166987515e-20
2757,4,9.56774797782191,3.167989577780695e-06
2758,10,9.567761226257517,1.3845210055060727e-18
2759,6,9.568445941599748,9.432590928866633e-20
2760,6,9.56870470871172,5.504309144595973e-22
2761,10,9.569074585415365,6.1682262252980004e-21
2762,6,9.569077382624073,5.997036958747785e-20
2763,2,9.569077382884188,1.004398618287589e-19
2764,12,9.569123716341892,7.169539896550247e-22
2765,8,9.56951153680484,1.8521858387197546e-20
2766,6,9.57034108589869,1.8345718237806583e-19
2767,10,9.570517038793241,7.310241539715723e-21
2768,4,9.570641138593146,8.776905104590766e-07
2769,8,9.570842681485374,3.851281342392491e-19
2770,6,9.571486805435143,7.9315349422085e-21
2771,2,9.573879437671167,2.284183538007743e-22
2772,4,9.574316665878541,3.4303749142606696e-22
2773,6,9.57525559969281,9.005985039573553e-22
2774,8,9.575677086499581,7.093494055410229e-22
2775,6,9.576110245565815,3.5526658622561295e-22
2776,10,9.576134963618188,7.685776339630759e-23
2777,8,9.576791462333404,1.8092470286545477e-22
2778,4,9.577173547207167,4.2321969775778986e-22
2779,2,9.577393122020567,2.4803778494673097e-22
2780,6,9.578200323905094,9.177586184261214e-22
2781,4,9.579026202005025,3.9356004372751256e-22
2782,4,9.58066028564508,4.329603497575986e-22
2783,6,9.581756492332715,9.722686062217216e-21
2784,4,9.582322096385269,9.549229044817727e-10
2785,8,9.582371653319115,2.166024359933278e-22
2786,6,9.582546534955327,1.855950725241092e-22
2787,2,9.582813897707638,8.916933269161451e-08
2788,4,9.58302118376605,2.0730076741707023e-22
2789,8,9.583131038370993,4.4998311845798293e-20
2790,6,9.583331700478084,1.6091107121963573e-19
2791,4,9.58346473063466,1.5232735508913746e-07
2792,2,9.583855221228987,6.936390609498179e-22
2793,6,9.584089840077013,1.7031566174888427e-21
2794,2,9.584126627299156,1.6138843067922045e-09
2795,4,9.584299995036417,5.503501019407871e-07
2796,12,9.584367642629331,5.411925187929983e-21
2797,2,9.584700236087428,2.5107401778443954e-21
2798,4,9.58479549196727,3.2290066368708458e-21
2799,6,9.584795674298675,1.2452206542286738e-21
2800,1,9.585338622632207,6.860130653616125e-06
2801,1,9.58533862267177,4.284849308910989e-06
2802,8,9.585620787108383,1.322564943179786e-19
2803,4,9.58587923406185,1.038331752464619e-05
2804,10,9.586103206757343,8.711121470448426e-21
2805,6,9.586807988851433,8.604595985478568e-20
2806,12,9.587892656170425,1.5571624006607806e-22
2807,10,9.587906611216113,2.6792741499363814e-20
2808,8,9.587914947270292,1.4456224348918392e-19
2809,8,9.588526643277419,5.598297386488318e-20
2810,6,9.590144455642076,1.5518000680133897e-19
2811,10,9.590467936756795,1.517431549516305e-20
2812,4,9.590694293226079,2.0475567350297643e-06
2813,8,9.591075958235251,3.4448161587543763e-19
2814,6,9.592341967889752,4.750512184885031e-20
2815,8,9.595083840978987,7.372671187024675e-15
2816,2,9.595140198500303,0.00029723045048800194
2817,4,9.595255504823399,0.00039119510173339975
2818,6,9.595354840725577,2.5442704976341365e-15
2819,6,9.607692417462658,1.565683414564744e-20
2820,4,9.61007387689915,2.3835660233205986e-06
2821,4,9.612071104931147,4.279673060858798e-21
2822,10,9.612212109040684,6.265729815704944e-21
2823,2,9.612325436663923,2.04457762817668e-06
2824,6,9.614016520293717,1.3689978325953435e-18
2825,8,9.614209146416215,7.008845184005414e-19
2826,4,9.614252610414496,2.3780000333694802e-05
2827,6,9.614392781373226,3.0389352105751305e-20
2828,8,9.615505643859706,1.9055348244643218e-20
2829,6,9.615745823204634,1.3485406567914958e-17
2830,8,9.61596543841506,3.883492206898406e-13
2831,4,9.615966121054498,1.9772155587905725e-05
2832,4,9.61623016416388,0.0001779207714289227
2833,2,9.618472015600673,2.0429585605240397e-05
2834,6,9.619327925131529,3.6627797160487904e-19
2835,8,9.619487812639818,4.726663869775897e-21
2836,4,9.61948781296769,1.3509498282391024e-20
2837,2,9.619753060575022,2.192780177283337e-05
2838,4,9.620420005410324,2.0466303818668652e-05
2839,2,9.621890305868874,1.937091926930751e-21
2840,4,9.62243137969108,3.154446310961245e-20
2841,4,9.622826851908485,1.0509003325307436e-20
2842,6,9.623329778410152,2.0368945822726052e-20
2843,4,9.623930571329765,5.189934793787428e-06
2844,2,9.62414765729045,1.9381581859560426e-20
2845,2,9.62432635209143,3.2800453249638375e-20
2846,6,9.624811519833656,7.564446278476226e-18
2847,6,9.625308118238081,6.242083282716641e-17
2848,8,9.625708105280864,5.0007103585747737e-20
2849,6,9.625838792501327,1.390509649273715e-19
2850,4,9.626773247344772,0.004801045200501845
2851,8,9.627044380954885,4.7077764856434376e-18
2852,4,9.627397955556717,1.4324835563466722e-18
2853,2,9.627924701752363,0.004644214482290365
2854,10,9.628032872104086,5.788273362149029e-19
2855,6,9.635314232268684,4.4569674052988956e-17
2856,4,9.636098539702289,0.003381137883103234
2857,2,9.636356405413608,5.541389356542327e-06
2858,4,9.637213410875574,0.0001350654495320957
2859,8,9.638505268007975,6.077781668154664e-18
2860,6,9.638539574423248,9.81986359036281e-18
2861,10,9.638557187253355,5.1599268598621486e-18
2862,6,9.638886751681184,4.959795511933718e-18
2863,2,9.639644667988705,4.97769799781339e-05
2864,4,9.64003174078016,0.00018809911830979648
2865,6,9.64062579655183,9.490248218841894e-15
2866,4,9.640642780983399,0.00026738666612142076
2867,8,9.640848717132485,2.5740953300762367e-16
2868,2,9.643098607631146,0.0003195585893610111
2869,8,9.643329017568249,4.450363420700898e-16
2870,4,9.644191874699118,0.00025359970620842504
2871,6,9.645322200839928,1.0792746532562139e-17
2872,4,9.64692595404631,3.574358927555566e-06
2873,10,9.647090654217664,7.497347062854323e-18
2874,6,9.647296543959328,3.4020023623993207e-19
2875,8,9.64784280947606,1.2253576347136509e-19
2876,4,9.649786528294953,4.125844489885788e-08
2877,6,9.650436160888603,2.370408038630307e-20
2878,4,9.651270791897787,5.7606505519760814e-06
2879,8,9.651363736452822,6.621824889716386e-19
2880,10,9.651712680974015,4.194915957539321e-21
2881,12,9.651802010000665,1.0071374594670571e-21
2882,14,9.651973783784797,1.4912981685757964e-21
2883,6,9.6522104412511,5.070693068130279e-14
2884,2,9.652211861548494,3.843332269561917e-06
2885,10,9.652328254438999,4.3359575418449823e-19
2886,4,9.652340885024842,2.5936577327978552e-09
2887,6,9.652788168605639,1.186288524990093e-18
2888,8,9.652907242184483,2.4533312258254943e-18
2889,8,9.653203766783463,5.494908344943193e-17
2890,2,9.653361609138301,3.359074900304398e-05
2891,6,9.65336869346902,4.949292253374591e-15
2892,4,9.653590642900326,3.7865881808749077e-06
2893,6,9.653781004059965,1.9331921198437895e-18
2894,8,9.653922181363214,4.2779048069088926e-20
2895,10,9.654169143061154,7.117311289442354e-18
2896,2,9.654565864389042,4.318344550232988e-06
2897,10,9.654577898920707,2.173821253584311e-12
2898,4,9.65457832769016,7.544953990102856e-05
2899,6,9.654608405944145,7.396050209016781e-17
2900,8,9.654878110171012,2.03339823572129e-18
2901,12,9.655005662588337,2.79292064919133e-20
2902,4,9.657672342977548,3.4284776383012093e-22
2903,2,9.658204266689609,3.3368234428089737e-22
2904,6,9.660009991378956,4.864971895002087e-19
2905,4,9.660548608557292,1.64149942327878e-06
2906,2,9.660821118089643,7.891031820322705e-07
2907,2,9.66993203957054,4.362239267819886e-06
2908,4,9.670277252902906,3.3748048032137378e-06
2909,6,9.670822047173715,1.9175881389038467e-19
2910,4,9.671208772574573,4.141890291951133e-20
2911,4,9.67120877295747,1.647599515944264e-19
2912,10,9.671262291726634,1.9199884376824663e-19
2913,12,9.671403577878664,3.372235027684448e-22
2914,8,9.671649185399929,1.1289682495595183e-19
2915,6,9.672271362657284,4.939569654550411e-20
2916,10,9.672538561665533,2.6440532255257455e-20
2917,4,9.67261110656409,9.074792133857349e-07
2918,8,9.672773881726698,4.193833301011318e-19
2919,6,9.673448631841893,1.8193093993575012e-21
2920,6,9.680246940560664,7.433902379597076e-20
2921,4,9.680858903961052,7.749491267966027e-07
2922,2,9.681886284472057,2.5230196936423487e-06
2923,4,9.682576381054332,9.136569462353654e-06
2924,8,9.682605492415405,2.9706976049115266e-18
2925,3,9.682897532640709,7.698754080093634e-19
2926,3,9.68289753288309,9.832637375205026e-19
2927,4,9.683173777123557,1.2442077894264424e-07
2928,6,9.683717757022805,7.355469256059443e-19
2929,8,9.684142176245132,3.1177218131042334e-18
2930,2,9.684202593832651,1.927317088476254e-07
2931,4,9.684537357566569,2.2240675368253297e-05
2932,12,9.684639191240876,3.261211983660809e-20
2933,6,9.684920489884917,2.9391047434561396e-18
2934,2,9.685239208358325,1.1964166013238956e-05
2935,4,9.685590775422042,4.381415031315076e-05
2936,8,9.687422561496533,6.364852437998719e-20
2937,6,9.68754413743045,1.3606226006912533e-21
2938,10,9.687930964185853,5.996565383728891e-22
2939,4,9.688920101095391,5.3317304794275465e-22
2940,6,9.689721031301815,5.171488782009068e-22
2941,8,9.690627631611733,3.4273685870370875e-22
2942,8,9.691466113793467,2.3928127347479304e-22
2943,10,9.692233970924008,3.0396282193620864e-22
2944,6,9.692847706498469,4.909078016834957e-22
2945,4,9.69371374934417,3.2487793409036773e-22
2946,4,9.6990397699592,3.387374691482576e-21
2947,6,9.69957359042155,6.497807089484673e-21
2948,6,9.700597659083996,9.791497108031442e-21
2949,8,9.700641207353783,3.0531502874311994e-21
2950,6,9.701068219289482,4.124566843368612e-21
2951,8,9.701096544650227,7.0022159736157e-21
2952,4,9.701392958848828,2.3326221603085053e-20
2953,2,9.70146596040695,1.1641755083469227e-20
2954,2,9.701643653868814,1.9788506829249675e-05
2955,6,9.702034839855969,2.0420583265268984e-18
2956,10,9.70206343619975,9.07621016505303e-19
2957,4,9.702180389436762,4.8671839784207704e-05
2958,8,9.702288864937145,2.911534643464763e-19
2959,2,9.702519397342257,0.0001323337594263014
2960,4,9.702523396093056,0.00012126124366723814
2961,6,9.70365150540647,3.306021319097374e-18
2962,2,9.704027537557977,1.8462521479246127e-08
2963,4,9.704196451009011,0.00022012577531378336
2964,4,9.704659154702767,1.6746686424519985e-07
2965,2,9.704932047264265,3.950422252237193e-06
2966,6,9.705367137729354,7.885619327691839e-19
2967,4,9.706424805031475,1.529028904485769e-05
2968,4,9.708517761167968,9.259382653591753e-06
2969,2,9.709187906691568,1.1231335120156873e-21
2970,4,9.709610289854027,2.030077192548051e-21
2971,4,9.710287746680933,2.2135531255828e-21
2972,6,9.710792634912195,2.563859722853424e-21
2973,2,9.712685501597662,5.820494339408518e-21
2974,2,9.719907804822924,0.0001593633816931564
2975,6,9.721437484647595,1.0039911759040854e-16
2976,4,9.721947068851023,0.002978808308530178
2977,10,9.722535081121805,5.536654459402118e-19
2978,8,9.723271445989212,1.4810033218874287e-19
2979,8,9.723746345291602,1.515779036096003e-19
2980,4,9.724663081815834,3.6462284492186635e-05
2981,6,9.724836384716582,2.4653652481426736e-18
2982,6,9.724965978536147,1.3838314580499967e-18
2983,3,9.7251098026195,1.775210504863203e-16
2984,3,9.725109802780025,4.851765824111079e-16
2985,4,9.72543525316678,0.004100319413386238
2986,8,9.725523619868,9.918169530559542e-17
2987,2,9.725694671457859,0.003318757219488578
2988,4,9.736389257828705,4.82473081794652e-07
2989,6,9.737193693837526,4.78076934769325e-19
2990,6,9.73798157050669,7.515657642104802e-19
2991,8,9.73874834379103,5.54552115855437e-20
2992,4,9.739429056236986,0.00032154083598320046
2993,2,9.74078755920982,0.0002488886700181593
2994,2,9.742060391102314,4.481860363097613e-07
2995,4,9.742457181649115,2.0618163003009259e-07
2996,6,9.742924548228984,1.540277563204173e-19
2997,6,9.74313479704415,6.568348396486391e-19
2998,2,9.743158804173163,5.2497874465669154e-06
2999,4,9.744125473630902,1.750249130287091e-05
3000,4,9.744493975494606,2.2501738561974767e-07
3001,4,9.749171285205193,8.82292149864684e-22
3002,2,9.750165130399637,7.149583615819341e-23
3003,8,9.752888651565627,4.0664951631151444e-21
3004,6,9.753684895162223,5.892171901659897e-20
3005,4,9.754507567262408,1.9890515042943562e-06
3006,8,9.754632208922885,2.612624647582093e-20
3007,6,9.754941275136844,1.844837825925035e-19
3008,2,9.755351712049105,4.3369542034021695e-05
3009,4,9.755365120069655,7.950372120388218e-05
3010,10,9.755526921344426,3.798820958387029e-19
3011,8,9.755627057532365,9.215596742302829e-20
3012,10,9.756120701181317,1.2689664129883254e-20
3013,6,9.756711388316035,6.6655059908486494e-18
3014,4,9.756785071613649,1.1236298843050919e-05
3015,12,9.756839269934972,3.0896775290193996e-19
3016,2,9.756930940354323,8.384586310873392e-07
3017,2,9.756962478890728,1.1831397318364747e-05
3018,8,9.757434677895617,6.426309016923567e-20
3019,2,9.757584572623273,6.715230540393945e-06
3020,2,9.757584572738779,5.177210982143973e-06
3021,6,9.758111474220186,1.2960214538773312e-20
3022,6,9.758625875131656,1.6695252801091577e-19
3023,2,9.758894043333385,1.1739646366171272e-06
3024,8,9.759699176272989,7.917365106197312e-20
3025,10,9.759926671839366,3.4760031481477546e-19
3026,4,9.760072312320517,8.625149203960361e-09
3027,12,9.760242160885355,1.457919412362575e-21
3028,8,9.76043721977021,2.9707342685928704e-19
3029,6,9.760818624106832,5.561319225707962e-18
3030,4,9.761637774844985,0.00040651269434951705
3031,6,9.761859740192904,6.0769380832461944e-18
3032,4,9.7626144425858,2.499454224092579e-18
3033,6,9.762614443112852,3.0949721825088964e-18
3034,4,9.762650509621835,6.338231036446717e-05
3035,8,9.762938901363214,7.139173916452742e-18
3036,6,9.76423349994684,1.3303714900438749e-20
3037,6,9.764519625072353,1.7310140760911383e-20
3038,8,9.764834253629942,4.443780385121823e-21
3039,10,9.765738442298243,2.63328664090614e-21
3040,8,9.765905873171505,1.6635360210091036e-21
3041,6,9.76628515628272,7.977245044226264e-19
3042,4,9.766697946522527,4.536049745295067e-06
3043,2,9.770867986674148,1.111756306383874e-07
3044,6,9.771345669993025,8.120050472657874e-18
3045,4,9.77136615369318,2.9308497170481316e-06
3046,2,9.772153423926738,1.009265700321988e-06
3047,6,9.77252397940947,1.9725139727693337e-19
3048,4,9.772889072110502,9.447636608085833e-06
3049,4,9.773362677402474,2.591373257963249e-05
3050,10,9.773668520350839,8.633570625145336e-21
3051,6,9.774041579167715,6.893154591196784e-19
3052,2,9.774460133373395,1.0119707565100341e-05
3053,8,9.774467881552027,1.5856031686964105e-15
3054,6,9.774695204610452,3.951218731508972e-18
3055,4,9.775443548541716,0.0002427749450180312
3056,8,9.775550268603183,2.387142750033233e-17
3057,4,9.776228524759517,8.88361498030054e-06
3058,8,9.777361419797671,1.1353051438591846e-19
3059,6,9.777833350919536,4.553240251924199e-17
3060,2,9.777946518735007,3.784034433482105e-05
3061,4,9.778077372036933,3.831440555285585e-09
3062,12,9.778102301797844,4.4972130410427985e-20
3063,6,9.778362694088628,1.0932170174197462e-18
3064,2,9.779496363051294,1.4186885980091574e-05
3065,2,9.780524033824804,5.12406912372227e-07
3066,4,9.781807381495582,2.3226048886358604e-06
3067,5,9.784362462605259,1.7825706792605233e-21
3068,3,9.78436246281035,6.82329615696904e-22
3069,10,9.785469781259962,5.177915420015309e-22
3070,2,9.800254572888207,1.6941046150746747e-22
3071,4,9.800496846038186,3.326848349746263e-22
3072,4,9.800913210573526,6.983446407935787e-23
3073,6,9.801239157344298,2.542710631655417e-22
3074,2,9.80173417799142,2.4651835067611663e-22
3075,4,9.802352242307734,1.7534991547573038e-22
3076,2,9.80342514304948,3.0304252966604817e-22
3077,6,9.814888610853359,7.701397187852288e-21
3078,4,9.815199301171106,1.5092625064382126e-21
3079,2,9.817250211387545,3.763744697066245e-05
3080,6,9.817394477061043,7.068054020187145e-19
3081,8,9.817866419309212,3.574331141230557e-20
3082,8,9.818194542539914,2.1785479326180263e-21
3083,10,9.818587179766837,2.5754180490240168e-21
3084,6,9.818794869434441,1.6159380133653437e-20
3085,4,9.819132065931171,4.7724790589762695e-21
3086,4,9.819892199749575,4.330115479917787e-05
3087,4,9.821898938289905,1.8580975327810078e-21
3088,2,9.821950244619984,1.0595404441722015e-21
3089,6,9.8219903071722,1.4589147538722414e-21
3090,8,9.822251050055002,1.181436763576242e-21
3091,4,9.822669546493216,1.830527149428667e-21
3092,6,9.822915046860544,3.366360546769885e-21
3093,4,9.828760809599316,6.25314393180456e-21
3094,2,9.828790820212362,1.413456147351985e-21
3095,4,9.829135597499771,8.48052701978421e-21
3096,2,9.829262966794886,7.596679838424066e-21
3097,6,9.82932519724045,1.8517007171254076e-21
3098,4,9.834223756575284,3.992897375910244e-07
3099,6,9.835205077635237,3.249169624084662e-17
3100,6,9.835618583162614,3.239022612064112e-17
3101,8,9.836591935941215,2.5265810965599525e-17
3102,8,9.836598377120026,3.48435497070601e-17
3103,4,9.836745299776794,0.007973901106223737
3104,6,9.837080689970662,3.4214266353538605e-17
3105,2,9.83744584878741,0.006494196670782623
3106,2,9.847919153017301,2.4258228147492926e-21
3107,4,9.848061829475228,1.0102831025764012e-20
3108,6,9.858977235398015,1.0190681075018653e-16
3109,4,9.85951626430915,0.003450709093669772
3110,4,9.8709495226326,3.3547182541681082e-21
3111,4,9.870949522832234,3.709505232061143e-21
3112,6,9.872106565443119,1.0890055992752044e-20
3113,4,9.876635069117128,5.10212021350331e-05
3114,6,9.877074890604945,2.9172485181824323e-18
3115,2,9.877832159930676,0.00029519928552401893
3116,8,9.87796846706351,2.2751031899833397e-19
3117,4,9.878154691698455,0.0003827423859498353
3118,8,9.878164798523812,1.2527939183717348e-15
3119,6,9.879394902057356,3.4901924740981565e-18
3120,10,9.879493126710713,5.598887214559129e-20
3121,10,9.880334201800906,1.4694173125299132e-19
3122,4,9.88069887147094,3.2498094926737714e-05
3123,2,9.880956509292446,2.8747162120427215e-06
3124,12,9.881408479639049,1.8595588671143535e-20
3125,8,9.881887849576742,8.653592983465255e-21
3126,6,9.882879806960773,5.47731476576889e-21
3127,2,9.890086031964529,1.1737159411222072e-06
3128,3,9.891601202658876,4.237647584918078e-06
3129,1,9.891601202846232,4.011004832990599e-06
3130,2,9.89336884329714,2.7223080784277122e-05
3131,4,9.906480178712172,6.893909969141351e-08
3132,6,9.906665548566252,1.666751501953947e-17
3133,6,9.906775361940163,5.698593246129722e-18
3134,8,9.90692888925605,1.158470582232137e-16
3135,4,9.90695097486605,0.00019737959302236482
3136,2,9.907064091250959,0.00015960927466633648
3137,6,9.908542453339123,3.6616962214902226e-21
3138,4,9.909320233525705,2.5664920688201407e-21
3139,6,9.910694809623692,1.6294473281223011e-21
3140,8,9.911492557852853,3.683430430486761e-21
3141,8,9.91209119956602,9.809639082046675e-21
3142,6,9.912208769262634,1.8258282525132672e-17
3143,4,9.91236075610459,4.641325412172977e-05
3144,10,9.912779648987907,3.759976180503159e-21
3145,6,9.913067802631758,4.020101353743362e-21
3146,4,9.913664002325277,5.903632882757928e-22
3147,6,9.916424121223827,4.1573988202258845e-22
3148,8,9.916818693021014,3.94750715708996e-22
3149,10,9.917458491086563,1.2104286055030652e-22
3150,8,9.91748310122557,2.6007147141659435e-22
3151,6,9.917620884415555,4.533157052066188e-22
3152,4,9.917737026637042,1.1377555998286163e-09
3153,4,9.923114905760485,8.062269411371257e-23
3154,6,9.923517387946958,1.7069043515490153e-22
3155,2,9.924013162064057,5.940233062632288e-23
3156,8,9.924278801103355,1.56897397767115e-22
3157,4,9.924308031493638,1.540373868491717e-22
3158,6,9.92463928038751,1.1844375349628032e-22
3159,2,9.929159922477083,4.459592681695348e-23
3160,4,9.929629165404094,6.28339139258668e-23
3161,4,9.930053285405393,1.6261869247235571e-22
3162,2,9.930252616932648,2.812273861054963e-10
3163,4,9.930411349505903,5.983524286320953e-08
3164,2,9.930546168222918,1.976114257580996e-08
3165,6,9.93061778074025,2.5790392128134844e-22
3166,6,9.930657859081293,1.6466122343538267e-20
3167,2,9.930800085678129,3.9779989264545486e-23
3168,4,9.930947600809304,6.843365362917179e-08
3169,10,9.93253282920432,4.53183276865996e-22
3170,8,9.932808965597815,2.8179587080451147e-22
3171,6,9.935125167291517,2.254324963252194e-22
3172,8,9.935696213039137,1.9372500923223992e-22
3173,10,9.936746404873702,3.1660147375235924e-22
3174,8,9.93687007084418,1.1895736303264616e-21
3175,6,9.937169864137104,6.677667006812158e-21
3176,4,9.937471561670463,5.7865881322904294e-08
3177,6,9.942690733538711,1.3578227360408708e-16
3178,4,9.942852056676202,0.00030578172443516575
3179,2,9.95949300911525,8.384618902137408e-10
3180,4,9.960095388641548,1.7522318941353739e-06
3181,8,9.960744665943366,2.809171886860731e-21
3182,2,9.961009175478011,2.3526636417069382e-07
3183,6,9.961171074504819,2.6159585571979454e-20
3184,6,9.961525958121001,1.052453598072908e-20
3185,2,9.961796955849422,1.584760931827841e-05
3186,4,9.962559448407319,2.401585766479006e-05
3187,6,9.963492211765242,3.5139540027501053e-19
3188,4,9.964718494194585,0.0001810296684482659
3189,10,9.969989260008333,7.156985478956169e-22
3190,8,9.971480188043188,9.135591586441998e-22
3191,4,9.97341710106275,2.930970858383192e-22
3192,2,9.973515106951254,9.880269361928647e-23
3193,4,9.985992392288608,8.523985518552662e-08
3194,6,9.986428529223303,2.2479623960119365e-18
3195,6,9.986782888943708,9.305010178940932e-20
3196,8,9.987152982156204,6.12477691389393e-16
3197,4,9.987167049705477,0.00015692455428689337
3198,2,9.98741472460415,0.00013408046493465506
3199,6,9.991407423258806,1.33900142419061e-17
3200,4,9.991706880009588,0.0001394440789126545
3201,8,9.994812631955483,1.4692811155293817e-21
3202,6,9.995183140214067,4.943826152540016e-22
3203,8,9.999549776901404,6.534969775123915e-21
3204,4,9.999860821250877,2.9335260367663214e-07
3205,10,10.00014409086043,1.1264985178521311e-19
3206,4,10.000245030502356,1.2786036122363323e-05
3207,6,10.000282513277853,2.906000670720518e-17
3208,2,10.000327057918184,1.5612319325668963e-06
3209,10,10.000518475444096,1.4909173977024045e-19
3210,2,10.000583771863148,2.5224287331384195e-05
3211,8,10.000608930875387,2.7183810356415193e-17
3212,4,10.000865991382398,2.1696304880493224e-05
3213,6,10.000903453573756,1.5327080938711104e-17
3214,12,10.000925212390484,2.7065107096917194e-20
3215,8,10.000956886042331,6.746468697453851e-19
3216,6,10.001052343675383,3.8130081353811156e-19
3217,2,10.007180923578744,-6.888059901462185e-11
3218,4,10.007635088043571,2.277484243039145e-08
3219,6,10.018578882316433,1.0685722055463921e-21
3220,8,10.018963465101479,1.3370932010661346e-22
3221,8,10.019523872178524,1.0859134303690189e-20
3222,10,10.019544163797491,1.009796124957809e-21
3223,6,10.019577968247631,1.214202209879844e-19
3224,4,10.019652500464417,1.154243112002563e-07
3225,2,10.029198023326444,8.64731811055094e-11
3226,4,10.02946428004634,5.3414277619188393e-08
3227,2,10.02971925088741,1.3334114416219497e-07
3228,6,10.02989398222735,9.205583672673723e-21
3229,4,10.030414867179388,3.81918233561696e-07
3230,2,10.030752107710214,1.9404507796476572e-05
3231,6,10.031856052119565,9.526886840095917e-19
3232,4,10.032138123285677,9.535480234812352e-06
3233,10,10.033272489869432,4.733889456427052e-21
3234,8,10.033825793187134,5.437834458372188e-21
3235,2,10.055774523383207,7.734816228412586e-07
3236,6,10.106920118280414,1.2316970793763358e-22
3237,8,10.107777661906766,6.065491000928029e-23
3238,8,10.108990315558913,1.0242026045446799e-22
3239,6,10.10901247090078,2.847794187585196e-21
3240,10,10.109053040846447,4.526685746184026e-23
3241,4,10.109177056649514,8.320458347670353e-08
3242,2,10.121991966965652,5.1118604900648464e-11
3243,4,10.122402146751938,1.404012727376678e-06
3244,6,10.12257011871543,1.1452847262076599e-19
3245,2,10.123185115400702,-1.8824927458472374e-10
3246,4,10.123498237957847,4.277509864439058e-06
3247,6,10.123997054568918,1.1411348367250338e-19
3248,4,10.125097294958323,8.852713247220392e-07
3249,10,10.128010108725448,7.61305988305803e-23
3250,8,10.129279534953184,1.0194327738334456e-22
3251,2,10.166857187424739,3.6914465410536147e-06
3252,2,12.311621947716958,8.96806448441497e-25
3253,2,12.369605042427338,5.481836282687207e-06
3254,4,12.369898334429308,2.5461802399084485e-05
3255,6,12.370424037817429,1.5276012840630178e-17
3256,2,12.371558343962533,2.3739659183513025e-21
3257,4,12.371734508300051,5.340176055684565e-20
3258,6,12.37204595617186,2.334466080279482e-19
3259,8,12.372527661594177,9.522820217523761e-20
3260,2,12.373690790831915,0.0015926626995064746
3261,4,12.374301779134385,0.0031179073199790247
3262,4,12.376912745962272,7.460399907112614e-21
3263,6,12.377482644044903,4.058475278948834e-21
3264,4,12.383739114010496,7.1215703630774485e-22
3265,6,12.383829328608044,3.35606925545443e-21
3266,2,12.406242255078723,0.0002833306551694929
3267,4,12.406272659622573,0.0005880275091383165
3268,4,12.435878512517775,1.1586544456154857e-08
3269,6,12.436007263693227,2.4984827216216204e-20
3270,4,12.437524938339266,1.962307256746868e-09
3271,6,12.437785834114948,2.0089971095347304e-22
3272,8,12.438281110165917,7.098745821853703e-23
3273,10,12.439137912089791,6.995908034984569e-23
3274,6,12.440486679568494,1.2230358964671445e-22
3275,6,12.441732472617787,5.838204227691941e-23
3276,2,12.441732472783315,8.880304164699682e-24
3277,2,12.446308193998902,3.470909459219891e-08
3278,4,12.446546697990016,4.6856627412086264e-08
3279,6,12.4469708770348,8.966303827338478e-22
3280,8,12.447589056559536,4.1446854422756775e-23
3281,4,12.447910346128083,6.589113684739568e-23
3282,1,12.44813414265127,4.16768271149448e-24
3283,5,12.44813414276905,5.65622999676874e-23
3284,8,12.448461092361413,2.3581835146610568e-23
3285,2,12.448881522657757,4.845137290295208e-24
3286,8,12.448881522837837,4.8480145871806296e-23
3287,4,12.449454217101902,3.8119191006051153e-23
3288,4,12.449917447190273,6.338530736817336e-08
3289,2,12.450410200189708,7.610699860022163e-23
3290,3,12.450733372547802,4.361317389085771e-22
3291,3,12.450733372854756,1.654767346659349e-21
3292,6,12.450837390950255,6.61918226406866e-24
3293,4,12.451009209812582,9.178049723704187e-24
3294,6,12.451372535977953,2.314740429432786e-23
3295,2,12.451739666006688,1.4051502620234087e-23
3296,8,12.4519271238496,1.5401592505057988e-23
3297,4,12.451935295227486,6.930602215193821e-23
3298,6,12.452377816351145,1.692836571121138e-23
3299,2,12.453860738953153,1.3482506334863298e-23
3300,2,12.454096756675881,2.6937511418474722e-24
3301,4,12.454501980614623,5.572120124735866e-23
3302,2,12.456719367072765,4.094145345600971e-08
3303,4,12.456877319249088,2.3293547424161214e-07
3304,6,12.457165588607495,1.2880846819637868e-19
3305,2,12.459921013572966,4.206480124078441e-06
3306,4,12.46027126404988,1.02786841487041e-05
3307,1,12.467937342549703,2.1013162863242453e-24
3308,1,12.467937343062658,1.6840080774667007e-24
3309,6,12.469573981298254,2.177219451131629e-23
3310,4,12.469604521179917,9.236004912781134e-24
3311,4,12.470632842649138,4.370958053080676e-23
3312,4,12.470632842821487,1.8635206729152828e-23
3313,10,12.470665804564305,5.743236192327706e-23
3314,8,12.47161102473683,7.062609497808406e-23
3315,6,12.471657584519562,2.056772119407071e-23
3316,2,12.472445230700032,7.917474821064302e-24
3317,4,12.472486074959306,1.8138506649261686e-23
3318,6,12.472551205726631,2.3264844583010052e-23
3319,8,12.472636538213465,3.1911193507455166e-23
3320,3,12.476284772627423,1.0178688401325431e-23
3321,1,12.476284772726558,3.374089801295369e-24
3322,6,12.476479224215382,1.4782432729004556e-23
3323,2,12.484173694316723,1.1423607301509255e-23
3324,4,12.484400048962016,3.9883435574235604e-23
3325,6,12.48481164471741,3.251452653315462e-23
3326,8,12.485486139871227,5.2787527898993447e-23
3327,4,12.487458014424647,1.7426589535412487e-22
3328,6,12.488576404201467,8.301563607039186e-23
3329,2,12.489908017135349,1.6659974397584775e-23
3330,4,12.490060414162144,8.378770233548063e-23
3331,6,12.490333948566331,8.766348378419506e-23
3332,6,12.49132582365246,7.884567357876734e-23
3333,4,12.491581411194147,4.102735223616751e-23
3334,2,12.492226223742819,1.758864907700905e-23
3335,4,12.492576282382288,1.0915381855943196e-21
3336,4,12.497360583919999,0.00011092334010211378
3337,2,12.497391770266404,5.030497103671746e-05
3338,6,12.501082044264876,6.991452929517428e-22
3339,8,12.501133512227625,4.0404306614849053e-22
3340,2,12.501709575739369,1.3065353862567629e-22
3341,4,12.501895504879485,7.536880262423913e-23
3342,6,12.502223299643902,5.562539769447406e-23
3343,6,12.502400563223546,4.512017752964575e-22
3344,8,12.502600406947295,3.874267871937729e-22
3345,8,12.502732110326178,3.6224719001726914e-22
3346,10,12.503063300064241,2.4117458677011696e-23
3347,12,12.503650736454347,2.324540436770064e-23
3348,4,12.503903043488208,7.721245280131729e-23
3349,2,12.504216654862375,2.3428255938227583e-24
3350,4,12.504674327231896,6.67300442292998e-23
3351,6,12.505059510338924,2.6356033971054984e-23
3352,8,12.505246707649803,4.226759445864845e-24
3353,10,12.506166443864458,8.860421151115446e-24
3354,4,12.506298877311565,3.508722010945313e-23
3355,2,12.508919139246245,2.528909190257102e-23
3356,6,12.509431115444386,2.29874924330339e-23
3357,4,12.509512627238564,1.6651983193893624e-23
3358,4,12.511630904774393,8.810457407675001e-24
3359,6,12.511863380330851,8.509344267731707e-24
3360,8,12.512209608660214,6.172707577252386e-24
3361,10,12.512653962334753,1.7513742363251133e-23
3362,6,12.51484798349611,1.1843728990820124e-23
3363,8,12.51546451451668,1.0152916509574772e-23
3364,2,12.518448494588483,1.701421863641905e-23
3365,4,12.518632121114479,2.640561231943057e-23
3366,6,12.518833415563677,1.2651810863158703e-23
3367,2,12.52151156480977,1.1769996073190266e-23
3368,4,12.521646042100201,1.3126392137239367e-23
3369,10,12.521852876483536,2.8864663717600322e-24
3370,8,12.521912887021244,7.407625483099369e-24
3371,6,12.52240189258373,3.469088087545476e-24
3372,4,12.522543857380242,4.854751788662062e-24
3373,2,12.526570967663702,1.1053686936252642e-23
3374,2,12.548248275636979,1.0020096601258466e-06
3375,4,12.548437957073475,6.345145084703204e-06
3376,6,12.54888609521322,5.251363719705426e-18
3377,2,12.549538897473667,3.6134745596592635e-05
3378,4,12.55020656355282,0.00011721781036458904
3379,4,12.550492495475282,5.17339017743028e-05
3380,2,12.55065119343135,5.0202475333383634e-05
3381,6,12.563011028717483,1.0693525161930522e-17
3382,4,12.563013900364695,1.777025363113961e-09
3383,2,12.565070830002242,1.3836321140858394e-23
3384,4,12.56533702142633,7.52883979116114e-11
3385,6,12.565490216876242,1.7239028226953186e-22
3386,8,12.565748040502967,3.867967943273102e-23
3387,10,12.566150311502952,4.260923173891937e-23
3388,6,12.566721430309371,6.121739885540504e-23
3389,8,12.567319390081593,3.424643441610676e-23
3390,2,12.569743951585679,1.1698037255896294e-09
3391,4,12.569799402414901,3.059938270751028e-09
3392,6,12.56989932746228,1.0432428287548679e-20
3393,8,12.570052586272595,3.508144857030101e-23
3394,4,12.570755594758339,4.0709985886375176e-08
3395,6,12.57097030838122,5.775226378104975e-21
3396,6,12.576623685013601,3.8317042958612785e-19
3397,4,12.576699685102085,3.5072463016700126e-09
3398,2,12.576747911648908,9.189132571884414e-10
3399,4,12.577689408688911,1.1622778444082479e-05
3400,2,12.577804893375287,5.68389820286089e-06
3401,2,12.582042277467735,3.4116312744185825e-23
3402,4,12.582275674923494,7.231889843909547e-23
3403,6,12.582688046371914,7.923748933590716e-24
3404,8,12.583313417017052,1.432483459284642e-23
3405,8,12.584719368579044,5.6015764319949e-23
3406,6,12.584755437402237,8.849388860888287e-23
3407,4,12.587051062029786,2.5994713241691427e-23
3408,6,12.587860387806813,1.1882820798927824e-22
3409,2,12.595957751605056,1.8671395630148808e-05
3410,4,12.595973666016107,4.128672401955898e-05
3411,4,12.607666678486112,3.794844370371678e-23
3412,6,12.607710556263555,2.5429074906015488e-23
3413,8,12.619182099454065,9.872510010425403e-24
3414,6,12.619215853729202,3.1298489581810914e-24
3415,2,12.623474259627983,2.5182412012445987e-24
3416,4,12.623762460351827,3.542167693848769e-24
3417,6,12.624272108836522,5.198088574013936e-24
3418,8,12.624907749557678,7.051414853344685e-24
3419,6,12.625781399698099,6.933793841474155e-24
3420,8,12.626249750024272,1.529861100509678e-23
3421,10,12.626936301060141,8.472878284676599e-24
3422,4,12.627247689985325,2.375847854887186e-24
3423,12,12.627875214710912,7.78684687442314e-24
3424,2,12.628260248835431,8.204058765177029e-25
3425,3,12.628435742617512,8.428239684086763e-25
3426,3,12.628435742978581,2.6394976468066508e-24
3427,4,12.628514973212987,5.077698286917946e-24
3428,8,12.629856353559717,8.388338842355034e-24
3429,10,12.63127559213899,2.8725503633838236e-24
3430,4,12.637432803340744,3.9697479488319354e-24
3431,2,12.641087351045371,1.5409410066263823e-24
3432,2,12.641469505583245,1.8593399948669373e-24
3433,2,12.654371311284649,4.2374339635468175e-24
3434,4,12.654422262655771,6.270482620998354e-24
3435,6,12.65451318798705,6.991109623354245e-24
3436,8,12.654652689893283,4.086860832138819e-24
3437,4,12.655279832970336,3.7879754328727726e-24
3438,6,12.65546899004903,1.72936601964464e-24
3439,4,12.65684778100831,6.075060700136031e-09
3440,6,12.656876053838914,3.576186628760092e-19
3441,4,12.658565291155355,5.478510332750359e-10
3442,6,12.658812720756032,2.33189429775682e-22
3443,8,12.659260954598267,9.142788459522516e-24
3444,10,12.659988545309716,2.9147767882832264e-23
3445,4,12.660264137057766,1.428632254348404e-24
3446,6,12.660266767245503,7.03828772884132e-25
3447,6,12.6608788827848,3.337144522689529e-23
3448,8,12.661940270770629,3.630665464773085e-23
3449,4,12.664048849100709,2.3259067479280627e-24
3450,6,12.664231526283857,3.389947247264577e-24
3451,8,12.66450625809648,5.114394880925649e-24
3452,10,12.664874119922388,4.9794370596932766e-24
3453,6,12.665889623581734,5.771764182596565e-24
3454,8,12.666381233168067,3.1542135870718247e-24
3455,2,12.670664845769352,3.0616271752404124e-10
3456,4,12.670862143308568,1.79322795006476e-09
3457,6,12.671229439716171,9.08641960219738e-22
3458,8,12.671775689074366,5.0310123250848433e-23
3459,4,12.672850521435521,2.3687523217742313e-08
3460,6,12.673604318705657,2.3696369517021753e-22
3461,2,12.676897393709169,8.277977466848044e-08
3462,4,12.677111487761067,4.0755714952103957e-07
3463,6,12.677510626956519,4.561013666439307e-19
3464,2,12.678144977574448,1.0451714605007735e-21
3465,4,12.67820769475611,2.7718253558353826e-22
3466,6,12.678314246743412,1.151736635082464e-21
3467,2,12.678921449709378,6.700552857397044e-21
3468,2,12.678994264429093,1.31261065557792e-05
3469,4,12.679046672350978,1.53417761612555e-19
3470,4,12.679461639997498,2.65088900962525e-05
3471,10,12.680554349808972,2.2875601012359992e-21
3472,8,12.680558336277954,9.945291259932688e-22
3473,4,12.682569201687784,3.8529798674781515e-23
3474,6,12.682832508031424,1.0902181543169254e-22
3475,8,12.683230736467522,3.0785485449402865e-23
3476,6,12.683768742659595,1.9822799272087457e-23
3477,4,12.683768742856046,9.050175256989662e-23
3478,6,12.685789589105298,6.3532209243744326e-24
3479,8,12.686651828030335,2.803990661719158e-23
3480,6,12.690684768519532,1.6336946786280616e-23
3481,4,12.690686961273059,6.22581078355851e-24
3482,2,12.70701516051895,4.892343758124725e-24
3483,4,12.707223119394257,1.2698392563689643e-23
3484,3,12.707490652650904,2.8560930189514113e-24
3485,3,12.70749065277505,6.476370098530645e-24
3486,8,12.70901494102145,3.3272788496725226e-23
3487,6,12.709053916194534,2.7381075718784094e-23
3488,2,12.709733615242385,2.403558759166289e-23
3489,4,12.710798468978282,1.7632593279436583e-23
3490,2,12.710869178448775,3.39630006620258e-24
3491,6,12.711557888217612,7.04315918352944e-23
3492,4,12.711981091881626,3.4500790036922376e-23
3493,10,12.71822186425743,7.5530552296750055e-22
3494,8,12.71824300209937,1.3099756282718185e-22
3495,4,12.72143644687003,4.770751716431088e-05
3496,2,12.721438033951927,2.1407584233365845e-05
3497,2,12.733866144678814,1.839984399812832e-24
3498,4,12.733997005703259,4.106397679888912e-23
3499,6,12.734242461903705,1.2187417831409051e-23
3500,8,12.7346496483583,6.202646284825305e-24
3501,4,12.735347707869096,6.1442587710256804e-24
3502,6,12.735943848091665,5.909209452503553e-24
3503,6,12.739503967209203,9.53030305764676e-24
3504,4,12.73956217110981,5.039118360685486e-24
3505,1,12.742875992646077,2.1169689162391357e-25
3506,7,12.74287599314539,1.2942702078980541e-23
3507,6,12.74287966857446,2.0500970550892275e-23
3508,6,12.747463378196244,1.6324268206796895e-24
3509,2,12.747512776326857,7.453307382520844e-25
3510,4,12.74765134741483,4.759874595715952e-24
3511,8,12.747666065638441,1.546443792790473e-24
3512,10,12.747984180275125,5.561213793658555e-24
3513,6,12.748040943795786,2.1586524049539537e-24
3514,4,12.74825421141395,1.5471222895646918e-24
3515,8,12.74834698444738,1.5778917576731495e-24
3516,2,12.748350603124436,1.2933352079255873e-24
3517,12,12.74842607039318,3.616036392737802e-24
3518,8,12.748815511308294,2.680158435571976e-24
3519,4,12.749113338597908,2.539855399380943e-24
3520,6,12.749477229468994,3.340653828866571e-24
3521,10,12.749479711517324,2.157908610566377e-24
3522,4,12.75499237432905,3.2712693394544356e-24
3523,2,12.756109208052749,8.373780298070792e-25
3524,4,12.766273539925805,1.5159121841395938e-24
3525,6,12.766441274419776,1.6483618051993773e-24
3526,8,12.766703359215171,5.015148662957692e-24
3527,10,12.767056852061614,3.4434431569193715e-24
3528,6,12.767836419563082,4.501267284602262e-24
3529,8,12.768361486667345,4.646747073364367e-24
3530,2,12.776989421944563,4.696669441842294e-25
3531,4,12.777137895854594,1.4775070792901043e-24
3532,6,12.777290071536754,5.081035815251287e-24
3533,2,12.778274259159843,6.472597293187126e-25
3534,2,12.778582274040218,3.112546407573187e-25
3535,4,12.778606904961634,2.111114805921639e-24
3536,6,12.779842827988432,3.821276599276895e-24
3537,4,12.779884287982895,4.926719197522302e-24
3538,10,12.781349110504834,5.6958442672672375e-24
3539,8,12.781369016252938,2.8967668296219896e-24
3540,2,12.803574791988922,1.8722500393909516e-25
3541,4,12.854348402458527,6.006958803000948e-25
3542,6,12.854721837969464,1.9076402541337382e-24
3543,8,12.855308675736978,1.2996738914329852e-24
3544,10,12.85609219025946,3.0418667328981134e-24
3545,6,12.857669518221428,1.5050881004172313e-24
3546,8,12.858865914409762,1.4103391632929997e-24
3547,2,12.869689229462438,2.1832684982767563e-26
3548,6,12.869841912356605,1.661706493050829e-24
3549,4,12.869879772556942,2.563683781415236e-25
3550,4,12.870750459564988,5.18362443009521e-25
3551,6,12.871401615753712,1.1044608632199702e-24
3552,2,12.872942838135714,7.242055975952531e-26
3553,4,12.873675471711977,3.1171263786102155e-25
3554,10,12.87627151573679,2.429173890252827e-24
3555,8,12.876300831545905,1.9507059492158212e-24
3556,2,12.914605238735476,1.0440216474109824e-25


==> anc/SiH_freq-domain_withcount.csv <==
,No. of degenerate states,Frequency,Oscillator Strength
0,1,0.0,-3.957240339525784e-20
1,2,0.0006503632188810116,7.938638583111021e-10
2,2,0.10205486105382988,3.8677559170743326e-07
3,2,0.10205904548661238,4.696865346071358e-12
4,2,0.1761704332810723,0.04289082517622753
5,2,0.17624946156684018,1.337171833535215e-16
6,2,0.19125130673438662,0.001269584640411
7,2,0.20704326216076652,0.03261978479151571
8,2,0.2131826145262039,0.05011534162728806
9,2,0.27815551078094813,-7.440486866930521e-09
10,2,0.27838960945445024,3.57926813168709e-07
11,2,0.2786273046671681,3.99406602776072e-07
12,2,0.2788686075275564,8.307882474492862e-21
13,2,0.29973127513073905,0.23526784352822894
14,2,0.33007950504156724,6.5807806829151045e-06
15,2,0.3300798895783146,8.159825999875206e-10
16,2,0.343607253138714,2.8020375912143507e-06
17,2,0.34375466246370934,0.03360251846179415
18,2,0.3946683279797867,0.07715689793657698
19,2,0.39473406914845555,1.0409577508260229e-16
20,2,0.40923796892769815,7.82995231026977e-06
21,2,0.409470146945182,5.481903884582452e-07
22,2,0.40970474934306367,4.587559801230898e-07
23,2,0.409941821302823,8.555335651885852e-21
24,2,0.41663720627644807,1.0364540731420333
25,2,0.41725947950772024,1.0642879836774144e-06
26,2,0.4322866478664764,0.14306093793201186
27,2,0.4582093417499209,0.051298199724716144
28,2,0.45865633098179615,2.8789914914846085e-07
29,2,0.4784560081820928,0.4541549078222109
30,2,0.48274662211588293,0.008813296062357028
31,2,0.4898142055503172,0.0001937628485394798
32,2,0.4900494085994751,5.4835322780704115e-05
33,2,0.4902896748765784,2.607431671290443e-07
34,2,0.4905351003201872,4.872320987885013e-22
35,2,0.49176084405701204,0.03326998770638667
36,2,0.491971411078282,6.911370045415747e-07
37,2,0.5249569416677105,0.11110611558702961
38,2,0.5254892340177548,7.012202248967541e-08
39,2,0.5591350803418891,7.604511537307945e-06
40,2,0.5593633320038975,2.123020943808892e-05
41,2,0.5595926791154966,2.432329998650617e-07
42,2,0.5598231911978928,7.779806663863745e-22
43,2,0.5640102136267728,0.001061336214984027
44,2,0.578468730727252,0.42666961436942286
45,2,0.5787203445435694,-3.390742455776139e-08
46,2,0.5887232403635494,6.482538236035494e-06
47,2,0.5887243342328361,1.5380877063171386e-10
48,2,0.6034799961141744,0.5030526596513236
49,2,0.6035291863399266,6.425645825924526e-16
50,2,0.604486207324328,0.10298499085165289
51,2,0.6047177960263639,0.0014152995489962648
52,2,0.6208274026886897,0.0001671889412076577
53,2,0.6210134976524841,5.750656931098489e-06
54,2,0.6237554905878255,0.0010938786602000968
55,2,0.6361051404775822,4.963845222950406e-06
56,2,0.6365984479383542,2.767872037668255e-06
57,2,0.6370945954116678,4.2155175887845746e-22
58,2,0.6375935481552233,6.624609659983802e-23
59,2,0.6506407525383793,3.1798153728639306e-10
60,2,0.6508717667583142,3.817968774517363e-06
61,2,0.6511078799651386,2.1053664353839156e-08
62,2,0.6513502131318205,1.691688202188902e-22
63,2,0.6555731702242156,0.019521188474910467
64,2,0.655801850426144,1.2392612640543235e-07
65,2,0.6563189033907406,4.645117426821097e-06
66,2,0.6563359064591054,1.505107527076114e-10
67,2,0.6595844966482218,2.5363892522584828e-05
68,2,0.6598235027860255,2.415068903444624e-21
69,2,0.6600641731164387,1.9529843996576207e-22
70,2,0.6603065033166331,1.8373661673066317e-21
71,2,0.6705215037952144,0.00010945660704560187
72,2,0.6719698534245708,6.548138950697621e-05
73,2,0.6723357444724911,1.9876501009363923e-06
74,2,0.672706207841486,3.866185167483329e-22
75,2,0.6730811476463714,7.177761560251966e-23
76,2,0.6741298663854423,0.00016486065754588614
77,2,0.6805756682089168,0.05434967932641726
78,2,0.6809988433075205,1.422373360923145e-07
79,2,0.6930288953357149,1.2282595830076973e-10
80,2,0.693045569709227,0.00012993735779187962
81,2,0.6969765850321323,0.12490109166606846
82,2,0.7011185632020442,7.951751380024112e-06
83,2,0.7011350428189189,8.566410780953862e-13
84,2,0.7208195350058304,0.09287689631211793
85,2,0.7215939083590115,8.41866338176678e-18
86,2,0.7246082539144822,0.022574858447867874
87,2,0.726469497357698,7.810207220525336e-05
88,2,0.726473502342003,6.276176089213078e-09
89,2,0.7271380875001796,2.9544572242001235e-20
90,2,0.727355181389953,1.0163599589168278e-06
91,2,0.7275584550036456,0.0003912993443274407
92,2,0.7277868578011066,0.0001669399503378865
93,2,0.7278013284673648,0.005747376298894779
94,2,0.7283704194325651,9.49513459523443e-06
95,2,0.7338486499491523,8.693204074028672e-08
96,2,0.7338498672962146,1.659181452302115e-11
97,2,0.7486050937596929,0.0001958542636124769
98,2,0.7542001479956753,1.0197469439474399e-05
99,2,0.7544379938358361,4.822823496050285e-06
100,2,0.7546758968697986,8.302064833886755e-06
101,2,0.7549137916229256,2.3566069626547245e-21
102,2,0.7608678286807162,4.40306973765222e-21
103,2,0.761348653149355,1.6092327020229729e-21
104,2,0.7618298079283932,0.01986784003359772
105,2,0.7753376487447667,0.01842042581725404
106,2,0.7759590472761033,1.5840434391348014e-18
107,2,0.7791654101528707,4.946607870861534e-05
108,2,0.7792264621906497,0.0005215854845790921
109,2,0.782036023933756,1.5667855156329725e-05
110,2,0.7852145899395282,3.4908795582839345e-18
111,2,0.7853620841677298,0.02379657243348193
112,2,0.7918193738732384,0.009580203599441487
113,2,0.802951244973201,1.957165261917984e-07
114,2,0.8030720735524142,0.019345421723517005
115,2,0.8080405271400082,1.0496900268973496e-05
116,2,0.8083765357627044,0.00010672839688461527
117,2,0.8153776609531747,0.11139554004823063
118,2,0.815458422809229,0.050262323103246326
119,2,0.8156909628848439,0.001241342542996392
120,2,0.8159466037226366,0.0002008788279916185
121,2,0.8162066851877512,4.768734511072514e-20
122,2,0.8189999389001059,0.604466127885557
123,2,0.8194130653811271,5.780513787275963e-17
124,2,0.8297889087075419,2.5745660285358763e-10
125,2,0.8297903482726383,1.3476893743072142e-05
126,2,0.8331627979050609,1.3627207742278587e-05
127,2,0.8332059698059879,0.0005878180973740767
128,2,0.8364355442291753,0.1346530413485631
129,2,0.8436537945819396,0.045756754303377445
130,2,0.8456958128838323,0.007177300626055563
131,2,0.8507067808812963,2.485233968164254e-06
132,2,0.8510899258089353,1.2938870665770229e-06
133,2,0.8514841852248765,2.603000603675766e-22
134,2,0.8518924626909552,5.617896034133269e-22
135,2,0.8561380811604522,1.3474598815850053e-06
136,2,0.856202123346975,1.7438535897801217e-05
137,2,0.8562546743086159,1.543638288936921e-07
138,2,0.8562937801881958,3.581551924569159e-21
139,2,0.8574543930420759,0.000697177894704595
140,2,0.8605832994688285,0.0032117813122606266
141,2,0.8608104454800127,1.0993008373328617e-06
142,2,0.862652860736489,2.8139655494000498e-06
143,2,0.8629761250778643,1.305998825332221e-05
144,2,0.8633097409024231,1.217324673849703e-06
145,2,0.8636524722696208,4.308510128946439e-22
146,2,0.8671761946873744,0.020928109868284132
147,2,0.8697458678354906,1.7129137721537094e-05
148,2,0.8697478190857737,6.697786920352103e-10
149,2,0.8706216108560625,9.50332105601794e-23
150,2,0.8706345224624101,1.6007236047715957e-21
151,2,0.8830694597267552,4.0369951074656174e-22
152,2,0.8830694943672484,6.522028086276857e-23
153,2,0.8830746977545232,7.855945443202816e-09
154,2,0.8830853217108938,2.655563107847807e-07
155,2,0.8901885258805464,3.173531762634055e-05
156,2,0.8901910631013834,2.292687528276967e-13
157,2,0.8999530008973124,0.07845368273198094
158,2,0.9025460977599664,7.1666275416964355e-06
159,2,0.9027623658131461,5.988935636936194e-21
160,2,0.9029767348812356,2.358860777129394e-21
161,2,0.9031893057473894,2.1383369251909172e-21
162,2,0.9059196340592734,1.9359548284092093e-07
163,2,0.9060917950857288,0.0016205198622895964
164,2,0.9072586790485389,0.012732841864978675
165,2,0.9078319294058588,1.740893569346549e-07
166,2,0.9094059443891069,0.004840628507124389
167,2,0.9122705956099821,5.138630222251947e-06
168,2,0.9122720315897936,-1.1448453328873534e-12
169,2,0.9226187960770744,5.777049876977358e-06
170,2,0.9230734474520546,2.429199894700856e-07
171,2,0.9235348735319917,1.5650769500490006e-23
172,2,0.9240032133528757,1.3278487709655073e-22
173,2,0.9280219536861978,0.0012350715699018687
174,2,0.9364158621259548,0.00025814634273130656
175,2,0.9364313394269175,5.073435899992542e-10
176,2,0.9380561608915627,0.0260030988698823
177,2,0.9421000063551901,0.002307583730962756
178,2,0.9422049275175368,-1.1045757160037581e-05
179,2,0.9423193445977063,0.001765656468037144
180,2,0.9423324007298675,2.3741372215513595e-17
181,2,0.9434822306944852,5.0821960951411015e-09
182,2,0.9435257576726599,0.0001606088592668578
183,2,0.9532101670322959,0.0028883723001993226
184,2,0.9535624966507044,0.003762879479128076
185,2,0.9537515174184819,0.0022617140131508057
186,2,0.9540381813451404,5.6195085995002455e-08
187,2,0.9543896104517557,2.3021960547999204e-21
188,2,0.9609980528366577,0.0003305984693216073
189,2,0.9618601750001403,0.003278511276404
190,2,0.961894909854152,4.913732832159668e-06
191,2,0.9632674901389464,1.1935888952211518e-07
192,2,0.9632755421588968,1.6965569246773152e-09
193,2,0.9681563071375194,4.143524616751084e-23
194,2,0.9683199699176157,1.7427321391867615e-07
195,2,0.9684870001090076,1.8058325937959523e-06
196,2,0.9686572166625069,1.0867147160285348e-06
197,2,0.9748737245212737,0.008782023180438296
198,2,0.975123026678375,7.349285476272444e-19
199,2,0.9845267263743835,-1.619496812472948e-08
200,2,0.9847194062600693,4.47977280525673e-08
201,2,0.984918442261403,1.531691695301568e-05
202,2,0.9851238498297903,5.551543503702806e-21
203,2,0.9879738233542525,0.0012874496332928307
204,2,0.9887965806041734,1.1441855064850912e-06
205,2,0.9994241658878309,0.043511511643917686
206,2,0.999557259382243,0.0006362334817836734
207,2,0.9998412120838225,4.0969373250655455e-18
208,2,1.0011884664898503,1.952317324048014e-06
209,2,1.0012518186985062,3.4658838898029734e-07
210,2,1.0013201515560581,1.2765556703296338e-07
211,2,1.0013942041832706,9.42806000455828e-22
212,2,1.0063482565657296,0.0004959941777031537
213,2,1.0090101832523715,8.604530970379534e-22
214,2,1.0095317147588503,4.642774239283603e-22
215,2,1.0137488200019789,0.0006051645469305409
216,2,1.0140297187721785,3.6845201908561163e-06
217,2,1.0159919195046996,0.030279905202536282
218,2,1.016145537047521,2.5018798632878474e-18
219,2,1.0174546264390756,7.380896049749114e-08
220,2,1.017460058045458,1.9651212418532102e-07
221,2,1.01941071923261,0.06753635521427323
222,2,1.0198135948924687,6.8146023922832284e-18
223,2,1.022084074346651,1.3356223468466134e-05
224,2,1.0220897104052824,1.6313987887123988e-07
225,2,1.022093557389951,3.4035145933552344e-20
226,2,1.0220968942052764,1.4449305075069316e-20
227,2,1.0227646635981955,0.0011966008274936735
228,2,1.023054947543642,1.4962749512941024e-05
229,2,1.0278778801925341,0.001181711145394227
230,2,1.0306537069276374,4.80547584999728e-06
231,2,1.030690633482493,-1.1616057048565665e-05
232,2,1.0358158763316965,-2.0781561311944882e-09
233,2,1.0359158051080044,0.0013619248891747421
234,2,1.0410271076632398,0.06378660614975445
235,2,1.0429229561598845,5.790449624771696e-05
236,2,1.0429690452569957,7.770638876677247e-07
237,2,1.0527785753017156,3.0965547128647206e-11
238,2,1.0527789933478857,2.009182556653614e-07
239,2,1.053523626085962,0.007882701324349213
240,2,1.055261420628824,0.0010928869925825972
241,2,1.0554454757507301,2.3916453764728935e-19
242,2,1.0582751709624176,7.877747834361448e-08
243,2,1.058435688779639,5.261695434003669e-06
244,2,1.058593895170418,3.840010932349834e-06
245,2,1.0587504013794273,1.8099354290285136e-21
246,2,1.060065301178554,0.0119030065021789
247,2,1.0602921086829724,2.0542073357850125e-18
248,2,1.0610625892854273,0.0005239532559749038
249,2,1.0680677868717225,2.8053627177602818e-05
250,2,1.0682644668958687,3.2641245845013055e-08
251,2,1.0740061525536362,0.009305254442835247
252,2,1.0847989633994075,3.105410249974987e-07
253,2,1.0848440598651905,0.0016972063336740987
254,2,1.0852384418457177,0.02710047964341388
255,2,1.0880683488825298,0.0010027933896422543
256,2,1.0880839189365474,9.902007885133589e-18
257,2,1.0914601236250974,-6.898635195724307e-07
258,2,1.0917198101515169,2.3575723711329387e-05
259,2,1.0919706406149317,3.07388918990683e-07
260,2,1.0922167955883992,1.401716540654544e-22
261,2,1.0939087178705336,0.0013490209567834552
262,2,1.0971884734482273,1.2514277019913844e-23
263,2,1.0972089853871125,4.8730800266054506e-24
264,2,1.0972248551138364,1.9157094229159176e-09
265,2,1.0972362424346898,2.2398128566716725e-07
266,2,1.1026974936880265,-7.694712815895137e-05
267,2,1.1043041635352324,0.0008010094967886862
268,2,1.104356503120016,3.083007712395064e-07
269,2,1.1051955426116251,4.5868959181794847e-07
270,2,1.1054551607014673,7.064241058674345e-06
271,2,1.1057048100780662,4.048001250543979e-07
272,2,1.1059502662959062,1.9810350731187418e-22
273,2,1.1069222766221856,9.76219161505348e-25
274,2,1.1069802487795641,8.202352689074549e-23
275,2,1.113128951194426,0.0007499804820290738
276,2,1.1170561015892417,0.0027433352277411167
277,2,1.1171599963152516,4.4859132525463765e-07
278,2,1.1200060628409005,0.00036606636745642376
279,2,1.1277952128251627,1.1051686373278239e-07
280,2,1.1279782332473474,1.7630221209753545e-06
281,2,1.1281647849928618,2.4454491333471775e-08
282,2,1.128356140241067,7.08067165097357e-24
283,2,1.1312971555678928,1.6885925077674839e-10
284,2,1.1313046646408793,1.3970776100877658e-06
285,2,1.1364759830042885,2.1627006299396866e-07
286,2,1.136611942643242,0.007085593153226933
287,2,1.139399803682977,0.00011481995564161803
288,2,1.145779239700346,6.6419736903487866e-09
289,2,1.1459465561724755,2.724799804695464e-07
290,2,1.1461238238337614,1.7653918962870045e-07
291,2,1.1463137242727157,5.667906213573585e-23
292,2,1.1501856413565292,9.728574663877648e-07
293,2,1.1501857433286773,4.222356427590969e-10
294,2,1.1608199222926032,0.0007710259856047899
295,2,1.160887645135972,2.706710693478403e-06
296,2,1.1624098175004747,5.436524805127429e-22
297,2,1.1624137248211355,6.066162780225491e-21
298,2,1.1624201635774511,1.2893891824927844e-07
299,2,1.1624290028617565,1.1123216512336356e-06
300,2,1.1641505813688582,0.005733285183398958
301,2,1.1641602249644052,8.831816528084928e-17
302,2,1.1645935907492913,2.315136059014789e-06
303,2,1.1648268534118529,0.0030436548089047464
304,2,1.1648329073044579,0.0015115477566723253
305,2,1.1785606250019214,0.0036131105038047073
306,2,1.1790554014086183,1.2545701804633392e-07
307,2,1.190236049319651,0.008761563007714296
308,2,1.1906766762328402,3.3392062270291987e-07
309,2,1.1958516002173383,1.3020938117917815e-15
310,2,1.1958529434962202,0.0015776054135615081
311,2,1.1963657043282865,0.0002939221625955441
312,2,1.2103885211745364,0.0024588201448855237
313,2,1.2105195413881233,-1.1341310023125722e-10
314,2,1.2157323976833823,5.132855522624725e-07
315,2,1.2160892094128712,2.4529626062669405e-07
316,2,1.2164472412820828,5.455407368800497e-09
317,2,1.216807076442194,1.2961544558363709e-21
318,2,1.2179222323630938,0.0003740400732968261
319,2,1.2182121846256564,9.997536166141236e-18
320,2,1.2182231635878225,0.0064699484580121895
321,2,1.2201366351417846,0.0032221480277815915
322,2,1.2205947313989327,8.47815051574676e-06
323,2,1.2257515719263097,0.0024680959170732424
324,2,1.2258788212490117,5.902579995743264e-08
325,2,1.2306648862098086,3.1948181690290086e-11
326,2,1.2306744728329022,3.6095244680114673e-07
327,2,1.2310564185772819,2.155258732761623e-07
328,2,1.2310766486527314,3.73159640565597e-11
329,2,1.247074124922051,1.3375904270675113e-07
330,2,1.2471268576289845,7.148130950649232e-08
331,2,1.2471825190188497,1.728971505183875e-07
332,2,1.2472417137918228,3.569297302506198e-23
333,2,1.2482694984498721,1.063146545212516e-05
334,2,1.2554385593594475,0.0002839346605678573
335,2,1.2562870051868913,9.894300659577088e-08
336,2,1.2581500072558924,6.224452878498875e-07
337,2,1.2583537926814756,1.7937868507091942e-07
338,2,1.258360270617743,1.5146557184798548e-09
339,2,1.2584677234405035,1.5648414507422694e-07
340,2,1.2587831246423207,1.1079507861580551e-23
341,2,1.2590998865564416,2.3603275600455323e-24
342,2,1.2615236627755166,5.4208377892531605e-05
343,2,1.2630787695634922,7.655486332071574e-06
344,2,1.2635928133022958,4.427352642920097e-08
345,2,1.2667971751504865,2.256848142652543e-06
346,2,1.2670762076720052,2.424063797707436e-22
347,2,1.2674105410001744,3.1953452159011797e-22
348,2,1.2675122015167517,1.2565601293843048e-21
349,2,1.2675937003928652,1.5089333514317514e-05
350,2,1.2677598193923245,3.162094628283783e-21
351,2,1.2680219490658828,5.678484003309454e-08
352,2,1.2680603656458516,2.854604676190655e-09
353,2,1.2685773684884794,-6.180000218017583e-09
354,2,1.2687084513696618,6.39114222665026e-07
355,2,1.2688290456632672,1.317014948571348e-22
356,2,1.2689331517338474,6.815989326913382e-24
357,2,1.270038727407723,2.4683130853554054e-08
358,2,1.2702349236329837,2.617778731112939e-08
359,2,1.2703975031928962,1.803017215741468e-09
360,2,1.2705420735671282,5.050167745067687e-24
361,2,1.2773438982981702,9.904009399870267e-11
362,2,1.277358921719781,3.7196705929814134e-07
363,2,1.2860909874944468,0.00021863878189833577
364,2,1.2865580975167745,2.7661826382756925e-08
365,2,1.2915395896668542,1.8766659313957873e-05
366,2,1.2933805009316757,6.799585530802696e-22
367,2,1.2934733390299584,1.1927724275881318e-05
368,2,1.2936621382301041,3.0380010772230864e-06
369,2,1.2937010581752588,3.4519878852912326e-20
370,2,1.2938221988984537,7.399182653000131e-08
371,2,1.2940173731388427,1.4227444123258961e-07
372,2,1.2963951652316155,5.947053425415101e-08
373,2,1.296403982631432,-1.422344358521072e-12
374,2,1.2991206920205514,-1.3252850769315351e-09
375,2,1.2991978320724797,0.0032247643065309458
376,2,1.300328671379475,1.5428050292656418e-05
377,2,1.3027235168376023,0.0007707329837936073
378,2,1.3071885337409412,1.3495947166269844e-06
379,2,1.3072447062836545,1.2480170817019703e-06
380,2,1.3072485953545652,5.5402942254219175e-12
381,2,1.3072726581846723,6.734990629459137e-22
382,2,1.307360109898923,3.0736276151334136e-22
383,2,1.3074509405331582,7.407718182060452e-23
384,2,1.31192353688175,5.6632083549806635e-18
385,2,1.3119475160715979,0.003936316310325094
386,2,1.313261249790628,-0.00010102873872775031
387,2,1.3147186239480675,-1.2551856770806264e-06
388,2,1.3148403069199617,-3.4377542397354805e-06
389,2,1.3149585259071728,1.655428698752884e-07
390,2,1.3151104815888743,4.824256157967691e-22
391,2,1.3240990221222546,0.000527732890928868
392,2,1.3241276535661655,7.898566083275156e-06
393,2,1.3245636056028047,1.5697424835566395e-19
394,2,1.3249433045308479,0.0016844799300714886
395,2,1.3289021780943813,2.2882167311482298e-05
396,2,1.340317579474572,3.753416353792661e-08
397,2,1.3403289852066678,9.69569480748066e-07
398,2,1.340350256817203,1.1066898046474284e-06
399,2,1.3403810486710768,1.1345874185371474e-20
400,2,1.341448270851231,0.0012104847001295255
401,2,1.3415248316087514,-1.6468557008428073e-07
402,2,1.3418454933009798,5.1274440119674e-22
403,2,1.3424304731017287,1.6731862592246072e-22
404,2,1.3426556648092287,-3.887727955274514e-05
405,2,1.342698173608028,-8.546228516655067e-20
406,2,1.3437260516070637,0.00021957669739059037
407,2,1.344280592723635,0.0017132607891010164
408,2,1.3442811337556009,9.791304958847044e-07
409,2,1.3457516370560256,4.1997925322007174e-08
410,2,1.3458244764981941,1.7960207931621798e-05
411,2,1.3458953065293144,-4.9186648633388225e-09
412,2,1.3459639729795185,2.2732380069278353e-24
413,2,1.3516668166423074,0.008562468654002453
414,2,1.3517608687695315,1.418366342822936e-07
415,2,1.356481170283132,9.164593751779815e-23
416,2,1.3564892798161168,7.749685244786967e-22
417,2,1.3564950696546703,1.5978380465331727e-09
418,2,1.3564978878686134,3.1291124429467903e-07
419,2,1.3573163266328265,4.099043786102355e-05
420,2,1.3717723965490336,3.975820596147059e-21
421,2,1.371880163167873,1.0342975350332326e-20
422,2,1.3720352121441124,9.113943689856134e-09
423,2,1.3720422517751558,2.1778814452888063e-07
424,2,1.3735204936815535,0.002597446578742015
425,2,1.3735259968948412,0.002294243508733777
426,2,1.3736669618278938,0.01072147181869048
427,2,1.3741947390233236,1.3975624515722042e-18
428,2,1.3754635012905396,7.799336405885679e-07
429,2,1.3758785482901885,0.00015163136985956902
430,2,1.3761003989279175,0.00014622770632191428
431,2,1.3768609313171964,0.000730558832686073
432,2,1.37994395904758,0.0005150759673903212
433,2,1.3959154471817214,5.107195417154802e-05
434,2,1.39625956986157,9.347918888171426e-21
435,2,1.400491861178125,0.0001466187942471882
436,2,1.4016260344135958,1.338325669136017e-22
437,2,1.4018230481711953,3.71856331881156e-23
438,2,1.4028440456399949,4.406100005285369e-08
439,2,1.4032061339171378,1.0085850455852854e-06
440,2,1.4035705442702806,9.450628727520803e-08
441,2,1.4039387719422507,5.432788670588463e-23
442,2,1.4055527566799242,4.7803315997815955e-08
443,2,1.4058565736121977,0.0006270104062184978
444,2,1.4107489446414547,8.523811525107278e-05
445,2,1.4127028540961533,0.0007894525392646985
446,2,1.4128278793993445,3.180556096339995e-19
447,2,1.414441652538244,6.866189013806506e-23
448,2,1.4144417923279775,1.544687445307192e-24
449,2,1.416540785145628,0.0008513795500272252
450,2,1.4207311835951941,6.265960414288586e-09
451,2,1.4207360604707446,1.699053900251213e-06
452,2,1.4215270215746045,0.0007720596915583847
453,2,1.4215521284047554,8.833346228475936e-07
454,2,1.427744833360407,1.4204441083292794e-23
455,2,1.4277489054326225,1.6502467813377193e-23
456,2,1.4277545842463155,1.198918686330229e-09
457,2,1.4277621858805105,7.982841631346206e-09
458,2,1.4298157382476688,2.3479697235722766e-08
459,2,1.429859569107407,1.1472315845673118e-06
460,2,1.4299049507006316,4.2664246809603815e-09
461,2,1.4299525813697187,1.574353228054875e-23
462,2,1.4318895331043677,1.8460363756663026e-21
463,2,1.4320200698780923,7.38158563645787e-21
464,2,1.43226293983696,0.0037235265192088747
465,2,1.4323015089124738,5.4146649133816176e-08
466,2,1.4335725853311487,2.8947498777110382e-05
467,2,1.4368792220212185,-5.1176769021304826e-05
468,2,1.4416700784502723,5.348086784533343e-09
469,2,1.44171091125952,2.5547974144357195e-05
470,2,1.4421868864818634,0.00013977236470912808
471,2,1.4424859845725564,1.2909477761648774e-08
472,2,1.448771580863479,7.045998371257452e-12
473,2,1.4487756640676253,9.862566948027817e-08
474,2,1.4529168657407467,0.00015153107696555063
475,2,1.453231337731097,4.138320336006728e-07
476,2,1.4545823594007743,-4.213647141478952e-05
477,2,1.4708850575572683,3.104309636498839e-18
478,2,1.4708987126979878,6.837057274744905e-05
479,2,1.472026006502233,0.00115709993646965
480,2,1.4779836315172474,0.0020653102761467
481,2,1.478534044013088,0.0002189803433571909
482,2,1.478935990748539,4.4925832817294534e-07
483,2,1.4809851819491655,-4.850827525624918e-06
484,2,1.4811062927779517,5.338811868399523e-07
485,2,1.486847127030785,6.448332884769901e-08
486,2,1.4868517985881908,1.6199242518373738e-12
487,2,1.4884036691863685,2.441676933631119e-05
488,2,1.4888795905989696,9.149617830165323e-08
489,2,1.488998611183547,1.6897765110359618e-05
490,2,1.4891072164811021,9.592257503056905e-07
491,2,1.4892589060143564,1.7575131273782559e-06
492,2,1.489578096768014,2.0755327336881676e-22
493,2,1.4900054479142568,1.6749594358067198e-23
494,2,1.492205237189978,1.102497183461471e-07
495,2,1.4922257852649068,1.119253871206917e-09
496,2,1.4933871943963481,9.689147529375171e-08
497,2,1.4935503479368322,2.544205171601487e-23
498,2,1.493712719568009,1.9323919412550052e-24
499,2,1.4938740637243768,6.169479504815064e-24
500,2,1.4993224501408235,1.2844982888190598e-18
501,2,1.499355326641819,0.0007718654831291086
502,2,1.5015578635039333,1.3059789614851392e-05
503,2,1.5060692866661611,2.3390911124500667e-05
504,2,1.5086503506337294,4.807273004177374e-05
505,2,1.5086531499867988,2.5235748347464904e-07
506,2,1.5128696350312794,3.1174940758211863e-21
507,2,1.5130047401640354,8.155082856044627e-06
508,2,1.5131391947363682,1.972617053738743e-08
509,2,1.5132723767335392,3.726740875368733e-08
510,2,1.513705347721384,1.1443844086430903e-06
511,2,1.513715410077225,2.832667002080849e-08
512,2,1.5138565238995625,1.1120634401887825e-17
513,2,1.5138656527283842,0.002775448701776659
514,2,1.5213385527087553,2.1172624872154446e-19
515,2,1.5216079512138663,0.0018973211836996033
516,2,1.5442565853969654,1.1856419903868822e-10
517,2,1.5442595387567621,5.54045650555385e-09
518,2,1.5463310361462277,9.594313679659749e-05
519,2,1.547772802543136,7.13238992908893e-06
520,2,1.5477864838881032,1.6293981263244941e-07
521,2,1.5494961866241397,-2.114797524691812e-07
522,2,1.5497114822683784,3.6680306853603904e-08
523,2,1.549925763887643,8.766321638304035e-07
524,2,1.5501356461023192,3.4060025481498493e-22
525,2,1.5519936584790344,0.0006210504949554973
526,2,1.5521330365949666,1.2041552155038815e-19
527,2,1.557898789709327,2.8828605277016346e-05
528,2,1.561373151860721,-8.839839075099618e-05
529,2,1.5645377967896366,-3.4802418667410787e-10
530,2,1.5647638899658887,1.945631329417706e-24
531,2,1.564998305343579,1.0118805851264144e-24
532,2,1.5652415493279932,1.919864515671252e-25
533,2,1.565317351873773,-1.0809747075728168e-07
534,2,1.5653312464376654,3.745088030702062e-11
535,2,1.5656907173861327,1.453242923534543e-08
536,2,1.5658579466501692,-1.7096085987125184e-06
537,2,1.5742614312868,0.0002342845222077418
538,2,1.575791247988093,9.148532486550805e-24
539,2,1.5764570266439932,1.4132113158556054e-24
540,2,1.581087353409714,3.273340997739326e-07
541,2,1.5811109265549135,5.729787238209372e-08
542,2,1.5811321141275698,8.081278605717453e-08
543,2,1.5811513957837064,1.0757624529577137e-22
544,2,1.5828959261304476,2.3724345750752686e-05
545,2,1.5946119767168057,7.455467303466582e-05
546,2,1.5965498970214753,5.1108686738918405e-21
547,2,1.596605512057522,1.4364065181899332e-19
548,2,1.5966291065104201,3.924952183617729e-09
549,2,1.5966302535058503,4.92036144594239e-06
550,2,1.5970825461804452,0.0026453500447490416
551,2,1.5977960054894425,3.0765197266472774e-19
552,2,1.5982535381524485,1.340193035934289e-05
553,2,1.6000070127712434,2.5050189300663133e-22
554,2,1.6000083194169292,1.8622222656573875e-22
555,2,1.6015376900201659,2.6969991572320185e-22
556,2,1.601669005146391,5.481719921214767e-07
557,2,1.6018024179293775,3.0786937020253395e-07
558,2,1.6019356549889494,2.5300803749298036e-07
559,2,1.609185398886666,-3.2502487112332246e-06
560,2,1.6121775986089233,9.529942993661398e-07
561,2,1.6126460472403323,0.000519493933307455
562,2,1.6170787430499445,0.001033840956031659
563,2,1.6219236934883838,6.494838901556506e-07
564,2,1.6219730407514703,8.898491817479643e-05
565,2,1.63299807977927,3.0686536310223354e-05
566,2,1.6330353696225188,1.872549909963892e-20
567,2,1.6348012752257546,0.0007359905203459339
568,2,1.637780288980025,2.747167028142107e-09
569,2,1.6377810406278286,1.2204995362605175e-11
570,2,1.6413338550905223,0.00104202551494827
571,2,1.6415256938555558,2.7003117470971043e-10
572,2,1.6415625014525972,0.0001553327495292895
573,2,1.6421303804020795,3.334075507011776e-07
574,2,1.6424902214652661,0.00030298266220522336
575,2,1.6435506654008236,0.0028130025709995777
576,2,1.6463208643889402,5.028208259893973e-23
577,2,1.6464014107916682,1.2644244622705984e-22
578,2,1.6600423816020111,7.213937351216788e-23
579,2,1.6600446021689095,1.1046530279360072e-22
580,2,1.660114889770739,6.31224865631686e-06
581,2,1.6601456655378684,3.418716963203106e-06
582,2,1.6646591583578925,0.00021512895582432662
583,2,1.6673075566237117,0.003977778664541276
584,2,1.6674925885850485,1.1692642257704845e-18
585,2,1.6763838717399722,7.023994191901773e-05
586,2,1.6765463784378767,3.124802090711753e-08
587,2,1.678632708751877,1.4269721536972545e-22
588,2,1.6787299338122352,2.788797565663626e-24
589,2,1.683591774421302,2.4705142907049918e-08
590,2,1.683883390852202,5.887343949781215e-08
591,2,1.6841792761512693,1.891687940242751e-08
592,2,1.6844795388969942,5.992167425629399e-24
593,2,1.686157225591387,0.00015650295904158002
594,2,1.6864224695410712,3.5866275389289675e-07
595,2,1.703794946285484,0.0001729322224442657
596,2,1.7065100280111096,1.9981306125862896e-06
597,2,1.7163507024675368,-1.3310924053991354e-05
598,2,1.7290003386818853,0.003925369338483454
599,2,1.7290932977145417,-3.089965407087287e-08
600,2,1.732609600490207,2.8624113102895605e-22
601,2,1.7326103075335482,1.5654651118609505e-20
602,2,1.7326137469631817,1.26054154975369e-07
603,2,1.7326200515137202,5.817837976510856e-07
604,2,1.7337461192827277,2.858831051522673e-16
605,2,1.7337514894771289,0.0045031050169442085
606,2,1.734205449309286,2.3285317042225454e-07
607,2,1.7343194654345098,5.6110905438906455e-06
608,2,1.734438509984102,1.051493835905001e-05
609,2,1.7345722963495405,4.064440081234236e-21
610,2,1.7359112960933771,3.4286776136421504e-10
611,2,1.7359292244613584,2.7485869968602078e-06
612,2,1.739528126596781,1.3836222117580536e-05
613,2,1.7471935643739016,0.000739817992695749
614,2,1.7476037868773346,4.952869397071602e-07
615,2,1.75758094101883,0.000991879939438622
616,2,1.7578911594337114,5.432092114827234e-08
617,2,1.7592644075178328,2.4817437147740757e-06
618,2,1.759475543308497,2.6246485236388904e-08
619,2,1.759691448109379,1.2490933707438756e-23
620,2,1.759911917413433,5.897629659576566e-24
621,2,1.7650537598406117,1.8233131626266522e-08
622,2,1.7652682362243581,0.0001137201607905719
623,2,1.7655182742293505,1.3082938886653578e-05
624,2,1.7657198546292534,1.3682501200742045e-09
625,2,1.7661643350763825,0.0026488112677337215
626,2,1.7665846682328379,5.551787731234705e-07
627,2,1.7761078541796564,0.004296144144021788
628,2,1.7820072269792036,2.9126174622609476e-19
629,2,1.782036089820565,3.682484993591499e-05
630,2,1.785983201465342,0.0004249365369731027
631,2,1.7961921376095802,9.48276736940349e-06
632,2,1.7963516982843544,0.00019356506542685508
633,2,1.7966750343010176,2.097293809153272e-19
634,2,1.7967545639000946,0.0013111525750212703
635,2,1.7997529291812953,-5.086019631605387e-06
636,2,1.809162247076074,2.522200023725798e-20
637,2,1.8092805653175787,8.966336885820563e-05
638,2,1.8190254113970923,0.00021973272785723064
639,2,1.8388571583541875,2.7891497329966268e-08
640,2,1.8388756785862483,0.00012693589435125094
641,2,1.8620265566385115,1.0850833170411202e-09
642,2,1.8621454309046044,3.614080576159525e-10
643,2,1.864935179913516,6.362213172437404e-08
644,2,1.8654114580000396,3.318343033510081e-08
645,2,1.86576795432984,1.7503790720048552e-08
646,2,1.8661088372446102,-6.365055372774847e-23
647,2,1.8662484295933268,-3.968121610405527e-06
648,2,1.8796020229909232,2.6825313546586616e-23
649,2,1.8796094750017005,2.8332796916727115e-24
650,2,1.8796171316562322,1.5971012047650728e-11
651,2,1.8796249994850882,5.10195897397771e-10
652,2,1.8956686459929415,1.0793229948430323e-07
653,2,1.8957023668036754,6.010468592374978e-08
654,2,1.8957340672179157,2.117946176917776e-08
655,2,1.895764424483616,2.0668270765380173e-22
656,2,1.9093120322856407,0.1323214148149191
657,2,1.9105735736206384,7.41892891204929e-05
658,2,1.911563346321941,0.24084961058285584
659,2,1.9122009822676205,2.0703420080904483e-17
660,2,1.9187959402572687,0.11033512775882504
661,2,1.9224857492999377,4.2889902978266294e-08
662,2,1.9225963477096002,1.3476153104025928e-05
663,2,1.934285427547593,0.0007756418777204431
664,2,1.9513274502053832,6.712225612601743e-17
665,2,1.9513283911743429,3.9798581263894426e-05
666,2,1.9523038063254035,1.0211609640254641e-05
667,2,1.9529658566695502,3.471668352495021e-08
668,2,1.9662427959785873,-2.644565495584011e-10
669,2,1.9662542285774407,1.1244484234758076e-07
670,2,1.9662663980074626,7.147549177065043e-08
671,2,1.966279309255924,7.650152265623019e-22
672,2,1.967275759568679,0.0002973348377730177
673,2,1.9676100850741136,3.047739745158577e-08
674,2,1.9844490240851087,1.083586679423095e-18
675,2,1.9844628190277263,0.00019492639171056023
676,2,1.9973739264264623,5.89896376436605e-05
677,2,2.0009756142773654,3.062502966317602e-09
678,2,2.0009765816924414,1.413415330133438e-12
679,2,2.008563240996807,6.92660997997337e-05
680,2,2.0085645438837787,5.218835213979821e-09
681,2,2.047197999602986,7.147672025725675e-09
682,2,2.0474689185795683,6.155998382345914e-07
683,2,2.047741348412842,1.0943518100132318e-22
684,2,2.048015300980694,1.394951621532624e-23
685,2,2.0496704983750647,6.1109407234291895e-12
686,2,2.0497085536504756,5.180201186821066e-07
687,2,2.052863316225796,3.2855125675933725e-06
688,2,2.052906970856725,3.943354344979518e-12
689,2,2.0607361188549476,2.7930625008725335e-09
690,2,2.0607455867991575,-1.3792275752590016e-11
691,2,2.06075533926645,7.225466294515547e-10
692,2,2.0607653787110394,2.26885434652955e-23
693,2,2.0671685675096683,0.013024541439841724
694,2,2.08056083113388,2.5994050466313227e-08
695,2,2.080577589253437,1.8414031585762178e-06
696,2,2.081270097564129,0.00014836048229083926
697,2,2.083344563761898,0.025238334109223527
698,2,2.0838301317442642,2.3612054338425937e-18
699,2,2.093358145276511,0.013141231444408246
700,2,2.1131764163288267,0.0003803943311297476
701,2,2.113178027443496,4.102045879707249e-07
702,2,2.1183761697980117,0.00012623596741672202
703,2,2.1746105719438447,0.00025656937160206515
704,2,2.1746292136524517,1.3871459869806942e-07
705,2,2.2092114188723144,0.0005406584265815196
706,2,2.2092623666669056,4.0838597239337093e-08
707,2,2.20926721428026,0.0001115687697066221
708,2,2.2134367504885404,0.0005528165830282527
709,2,2.2134881591515523,7.65264991263696e-19
710,2,2.214974669509729,0.00018277584798950057
711,2,2.2235720405093957,5.893439654713715e-05
712,2,2.2517324739077935,5.887566207008339e-09
713,2,2.251746164432518,7.324397708314619e-09
714,2,2.251759249086433,7.678743770190661e-10
715,2,2.251771739855087,7.603453783762775e-24
716,2,2.271788904554967,0.00023956447981878776
717,2,2.2969936388851693,1.6740052291628336e-07
718,2,2.297177744797011,4.2829425246727515e-08
719,2,2.2973674667991872,9.749302018800198e-09
720,2,2.297563675264712,6.060123928967235e-24
721,2,2.3157665562839043,5.5505702122127096e-11
722,2,2.315812142238542,9.649397553667015e-07
723,2,2.3173729543798345,7.72758699021752e-05
724,2,2.31760295814928,8.009988248912723e-09
725,2,2.317989524585016,0.0001310527549865934
726,2,2.318059685392086,1.4827772476408423e-08
727,2,2.3183590167132593,3.126905001640291e-23
728,2,2.3187496996454797,5.066322391123996e-23
729,2,2.3236219511384206,3.174092365438854e-06
730,2,2.325161690711184,6.384708525042277e-08
731,2,2.3252116653993653,1.0522850819824859e-08
732,2,2.325226040408211,8.239132964467168e-12
733,2,2.325270622298774,6.375550833858742e-24
734,2,2.325340941567447,4.528931379235987e-24
735,2,2.3254180405494367,4.6045604605360664e-07
736,2,2.333398947083367,1.1310739814452973e-10
737,2,2.333399701267183,3.936358445738351e-09
738,2,2.3352531782026063,7.44621563623297e-07
739,2,2.335356060301933,9.98779179969655e-07
740,2,2.3353896608019227,1.2118196563045874e-09
741,2,2.3354002719262894,3.4879672957376622e-09
742,2,2.3354100689866755,7.2141101317513845e-09
743,2,2.335418586480671,7.663084184892524e-22
744,2,2.3362583548038174,2.293900225198083e-21
745,2,2.3367056497050385,2.353523931273716e-05
746,2,2.347779087923641,3.08508100995207e-07
747,2,2.354933879198427,4.828115793587563e-10
748,2,2.354934610639134,1.012873497902678e-21
749,2,2.354935800281339,7.464888191532932e-23
750,2,2.354937446469478,2.064304097239758e-22
751,2,2.360380885336326,1.3435630857633564e-24
752,2,2.36039131301186,1.1217110636950328e-10
753,2,2.360402612389805,3.6573707384456245e-10
754,2,2.3604150182388253,6.505071652617232e-10
755,2,2.3726888010609173,3.110776730597862e-05
756,2,2.3733863613995823,3.5203995164203166e-24
757,2,2.373412143662563,1.3456387615176524e-24
758,2,2.3746335819331534,1.2884716372890494e-12
759,2,2.374637299691301,1.3094250726145907e-08
760,2,2.3768127438985402,5.673213544285255e-11
761,2,2.376832841341752,1.8076767788901272e-05
762,2,2.3867570384447276,1.7913549765910758e-08
763,2,2.386763418506632,0.0001198032224113175
764,2,2.3914542789209463,1.6288440886901188e-10
765,2,2.391465349011071,4.0378777198291126e-10
766,2,2.391475994390248,6.454980736466551e-10
767,2,2.3914862178739895,3.282977993210494e-23
768,2,2.407242628319068,0.0001494470650107224
769,2,2.4072586390385027,9.992637741414416e-09
770,2,2.427037905077441,0.007053178214084482
771,2,2.427605738008481,1.683196444139792e-09
772,2,2.4375307205965555,3.400716071223365e-05
773,2,2.437559631475665,1.6923888712787448e-09
774,2,2.4417952386588127,1.7138311224155596e-05
775,2,2.4418122089387566,4.860271302749199e-19
776,2,2.4614281772550726,1.7604097688442916e-05
777,2,2.4647022376453833,0.00043354399330150853
778,2,2.465977852060746,4.1973447280107536e-20
779,2,2.4692467861363525,-2.9348161111290647e-05
780,2,2.469268283786448,3.946430320737933e-05
781,2,2.4693390659624583,2.720268761614424e-06
782,2,2.472110825366258,7.199626062625774e-06
783,2,2.4737597349636076,2.582405315836191e-10
784,2,2.47376867659176,3.854182551681739e-10
785,2,2.4737778302969105,1.3443350036395231e-09
786,2,2.4737873110011037,4.5032571480928426e-23
787,2,2.481344098324371,0.00015265132931821694
788,2,2.481358933793956,3.2676627664860515e-07
789,2,2.493917686715747,8.191286451931083e-10
790,2,2.493918699990047,2.8637878226885285e-13
791,2,2.500423983745577,3.8322040563294865e-25
792,2,2.5004485812226562,2.6692830974121126e-24
793,2,2.50372374702431,2.7381280662295725e-10
794,2,2.503736039859348,0.00013745187797461198
795,2,2.51264618248382,0.00011020195705511976
796,2,2.5126579128865956,2.4059822191033067e-19
797,2,2.5243110120765664,2.464199377061312e-05
798,2,2.5373781739510832,8.1969557084145e-05
799,2,2.5423044699682578,3.2820575031598734e-05
800,2,2.5423138381792683,6.149698337088529e-12
801,2,2.5662852487794794,8.126278544440226e-08
802,2,2.566531897622042,1.9302716189231378e-09
803,2,2.5667799112366083,3.0900301193942016e-08
804,2,2.567029300773868,8.141899396867693e-24
805,2,2.5873914229745196,2.110859470956427e-05
806,2,2.5898117318110394,1.650603885492305e-11
807,2,2.589812034022316,4.63587674533741e-15
808,2,2.59973146569439,0.00019238646921967514
809,2,2.6001560217194424,2.844303485296251e-08
810,2,2.613214861627341,1.2999296551599712e-09
811,2,2.6216540153044434,1.6945169723960198e-09
812,2,2.6219471987257634,-7.451988299999144e-13
813,2,2.6222443626364225,5.241758595003782e-26
814,2,2.622545631992182,1.4882514420678995e-25
815,2,2.6278581429867813,2.2096344526841695e-12
816,2,2.628127703471705,1.2490691226902109e-08
817,2,2.6285374062905476,6.950987673105676e-10
818,2,2.6288207120993548,5.358314540281173e-14
819,2,2.6298742972175546,3.3816066778494236e-05
820,2,2.629882968719471,3.0329195099800736e-09
821,2,2.635582296044106,1.357212351470545e-05
822,2,2.6417444738373774,4.678000504244545e-09
823,2,2.6417462814376904,1.0370347262442798e-21
824,2,2.6417481897775588,9.564691740936424e-22
825,2,2.6417501963647965,1.08166347333293e-23
826,2,2.6435370832911644,4.399786823172968e-06
827,2,2.6453374314560847,7.593814153575536e-25
828,2,2.645353453623386,6.13880303975275e-10
829,2,2.64536959625093,2.009786920103228e-11
830,2,2.6453858673824584,-5.3645060966923815e-11
831,2,2.6571019336539052,4.611175943855451e-06
832,2,2.6576794944011226,3.9504978034048414e-22
833,2,2.666077578446391,-3.614523978978571e-07
834,2,2.667714018097058,1.2220109055678367e-24
835,2,2.6677386561367484,6.156831481918019e-25
836,2,2.6691641220751308,8.715260227896124e-06
837,2,2.669175307438536,4.105225506968903e-10
838,2,2.679735834094572,6.736732588807452e-09
839,2,2.6797485492659803,2.5708723734018095e-09
840,2,2.679752925144385,1.9622823929715306e-09
841,2,2.6797607423446266,9.637218575013313e-23
842,2,2.6864797333753927,2.4340275643284848e-09
843,2,2.6866139801470013,2.6367701959171542e-09
844,2,2.6867433037850788,3.994971617502429e-25
845,2,2.6868669462946855,1.051859685538069e-25
846,2,2.6896389523441258,3.124439119954206e-05
847,2,2.6939188484876695,4.316696253450581e-05
848,2,2.696029065055427,6.226148282240381e-09
849,2,2.696029256469501,4.379455891328565e-12
850,2,2.705085584346989,6.277371002769898e-06
851,2,2.705168401497076,1.542974778522918e-21
852,2,2.7058281160457227,-1.0975280154986757e-07
853,2,2.7058378984667115,1.453528635034191e-09
854,2,2.705838686603329,5.22214203641883e-10
855,2,2.7120602315090423,1.6927869266006204e-05
856,2,2.715986401198677,6.555465779252595e-08
857,2,2.7160009810499446,-1.3190561559275943e-06
858,2,2.719205920584443,9.826973206145632e-07
859,2,2.7253287597922053,2.0408594309211884e-06
860,2,2.725343358048349,9.721810752520756e-05
861,2,2.726356584398445,9.697254281902296e-05
862,2,2.726571521519645,1.2890913517372605e-20
863,2,2.736953622305066,3.6504361406173896e-25
864,2,2.736982895409369,7.770422391148382e-26
865,2,2.7412998438651925,3.045732669181081e-06
866,2,2.7418020972141335,2.22024383691149e-08
867,2,2.7418393481249836,7.47730987993207e-07
868,2,2.744851527205128,8.46226382760416e-09
869,2,2.744867058734826,3.06999688304973e-05
870,2,2.769022650718398,4.819045202956995e-13
871,2,2.7690228444001264,1.6735846055301167e-10
872,2,2.781154306731196,2.847179016056756e-05
873,2,2.781168095597536,1.8557594161569223e-19
874,2,2.788951126615814,2.836749282177761e-06
875,2,2.7903167430221743,8.196705791902506e-10
876,2,2.7903271669644596,4.787112962283942e-10
877,2,2.7903381245828314,-3.8093506726149634e-11
878,2,2.790349684186822,-2.9853039042726933e-25
879,2,2.7978615712331134,-4.478362847034489e-06
880,2,2.8484239738501174,2.0373230421734366e-10
881,2,2.8484257714547994,1.3155184061610691e-12
882,2,2.8494886655720393,1.6728669709727721e-10
883,2,2.849500410177427,3.121587572849035e-11
884,2,2.8495121608153795,4.5015039095412055e-11
885,2,2.8495239336280065,3.7748660861682974e-25
886,2,2.8585273769939477,9.83882263057629e-10
887,2,2.8589364583907013,2.878350640022971e-10
888,2,2.8593606541415397,-6.017639915580357e-13
889,2,2.859802419080779,1.7414407534624612e-26
890,2,2.8665651197229067,4.227345446721623e-10
891,2,2.866576391157821,8.800721784583644e-06
892,2,2.8757718473653426,3.731687714662517e-07
893,2,2.8771634455198978,-6.8472467847707015e-12
894,2,2.877653528831047,-2.1088265368341713e-07
895,2,2.891080879733181,1.947134671301953e-21
896,2,2.8910817542959535,1.5035634121122415e-09
897,2,2.891083833802554,1.106438930352154e-10
898,2,2.891087524374825,1.9630541100150543e-09
899,2,2.897774305168525,4.079595182423587e-26
900,2,2.8977827504917855,3.1881099908772264e-26
901,2,2.8977907765739133,-3.0615366749691483e-13
902,2,2.897798386006002,4.4188747309962525e-12
903,2,2.899793711859161,8.019122036128115e-08
904,2,2.8998261353413,3.3896348983549856e-10
905,2,2.9039561720128972,5.0836385064017816e-15
906,2,2.9039565753390093,1.2633751941090798e-11
907,2,2.907057088679494,7.79322588175546e-07
908,2,2.9146316583431826,-2.0137519546497046e-07
909,2,2.9146387220400243,-2.0941600296883562e-20
910,2,2.9306663234276584,-2.9776960375116942e-09
911,2,2.951107031020456,2.0017623163717553e-06
912,2,2.9511298437627147,1.6952702822527494e-08
913,2,2.951962091141297,3.239207658284071e-05
914,2,2.9833889147783452,3.653147735653552e-06
915,2,2.9848039052779427,3.8013182890575115e-09
916,2,2.9848153715076933,5.229862897707344e-06
917,2,2.9927289763361387,-2.8259465945833124e-06
918,2,2.9980947104184565,1.0155868468364629e-09
919,2,2.9980947774898254,8.06086018023455e-14
920,2,3.0027953127030287,0.0002426518721075888
921,2,3.002860697558276,1.509900009438761e-08
922,2,3.0226093067664124,2.6919689199481397e-20
923,2,3.022632173216323,1.0854793394342894e-05
924,2,3.046288985061949,1.4920093689634478e-05
925,2,3.0462989258581388,-6.058596617401079e-11
926,2,3.0850607053234285,8.958605083771153e-05
927,2,3.08509115867912,-7.512213788396053e-10
928,2,3.0947112729700166,-2.4821554742681035e-06
929,2,3.1369582520112544,6.438629814057431e-07
930,2,3.141762258735696,3.913404028556772e-11
931,2,3.142079545556271,1.6051227011466857e-09
932,2,3.14240317409093,5.257989355400994e-10
933,2,3.14273358198443,2.402319763055513e-25
934,2,3.1623449185042887,4.779271941676006e-26
935,2,3.1623531274925654,5.983114651675847e-25
936,2,3.1623614442438566,4.79271364501682e-12
937,2,3.1623698703153877,8.519287428136866e-10
938,2,3.1744378387042502,2.3345867806054265e-05
939,2,3.1748978753392976,2.50854632938459e-10
940,2,3.185414707149846,1.5250116364211884e-08
941,2,3.185418592350686,3.3637980948819815e-12
942,2,3.1923209350886737,-8.024062671312918e-23
943,2,3.1923334726640746,-1.936122545130589e-08
944,2,3.2150876895132114,6.176366591511313e-09
945,2,3.2151791759650337,2.0930682507335776e-09
946,2,3.215271219138799,4.0855802031327755e-10
947,2,3.2153642318658626,7.942721529767536e-25
948,2,3.2284109088641912,7.824365577341206e-07
949,2,3.228714842371005,8.373367904980462e-10
950,2,3.2397806059475442,-8.513250224327378e-07
951,2,3.2495745108334972,1.5592228798353252e-05
952,2,3.249705292724059,6.260464281742555e-10
953,2,3.2529660684548958,2.7641281046978067e-05
954,2,3.259456533401476,6.88136427650551e-20
955,2,3.2594606267525705,2.454177793262945e-06
956,2,3.297302940234715,9.408049812727493e-14
957,2,3.297302961743469,8.120812017325208e-14
958,2,3.3059901097503825,2.408692717565181e-10
959,2,3.306001078094937,-2.3499973848087622e-08
960,2,3.348190669847213,1.854138877020225e-11
961,2,3.3481907890231355,1.4446762678060425e-15
962,2,3.3805847595813248,3.044434060520178e-11
963,2,3.3805965251480075,1.1403334540808091e-12
964,2,3.3806083633765525,1.6564024330737187e-12
965,2,3.380620274163391,3.218232518310306e-26
966,2,3.392079520015102,2.4318780946083356e-06
967,2,3.40313926885608,3.666954368575708e-07
968,2,3.403159659312223,9.506841839764655e-11
969,2,3.424264747731968,7.950371890197969e-07
970,2,3.502673388930816,1.2867311738427307e-05
971,2,3.5026764408283952,1.3096102651014166e-10
972,2,3.519382496655055,-1.117211089623284e-06
973,2,3.5944535191554223,-1.0934950135460937e-05
974,2,3.619398257714124,6.2294493640261554e-12
975,2,3.6193983472626314,6.141068900871662e-16
976,2,3.7494897650464054,1.3396496883801897e-23
977,2,3.7522325665748895,6.863642196268211e-08
978,2,3.7553639913648453,4.31115220548157e-07
979,2,3.7599184645251285,4.582703338573117e-07
980,2,3.7707751546926147,5.977839940224132e-08
981,2,3.771203404367384,6.071618309986591e-07
982,2,3.7834741943818244,2.636202758620252e-07
983,2,3.7853684280773905,9.293956208080174e-08
984,2,3.7938491384382473,4.438939324035948e-06
985,2,3.7980703110413856,1.7067092648813921e-07
986,2,3.798071975500818,3.0889721147914883e-19
987,2,3.8016271411019034,2.9281750734836806e-24
988,2,3.808617925874046,2.755992163645158e-22
989,2,3.8210838263592564,3.948302760585183e-06
990,2,3.8277389388880465,6.876763303796305e-06
991,2,3.8308402664345635,2.942558131535058e-07
992,2,3.831331694245023,2.822199513658242e-22
993,2,3.841641209853094,9.529408983439256e-05
994,2,3.85001058188152,3.125907342735565e-07
995,2,3.8559373741944682,7.650239707391212e-07
996,2,3.8662636546196723,3.4375709799540663e-12
997,2,3.8662637419421344,5.938807828240435e-14
998,2,3.876048599649039,1.098741070962911e-05
999,2,3.8924401276203753,-2.810954156718643e-06
1000,2,3.899581910384711,-4.4796497964598175e-05
1001,2,3.9827079956660327,4.5419219547277514e-05
1002,2,3.9828316429396864,2.7666529333663384e-07
1003,2,4.003040684871507,3.796549965886641e-24
1004,2,4.003275336862146,2.5755422987853246e-21
1005,2,4.004367067502017,5.175135385930759e-05
1006,2,4.005953187519026,0.0001301110894344357
1007,2,4.008571474460325,0.0016296083389471052
1008,2,4.0107653694238365,2.621090076890325e-19
1009,2,4.013361392022432,0.0035023274940647947
1010,2,4.015649400613199,0.002674871340902798
1011,2,4.01801682484512,0.0011672370257506796
1012,2,4.026650201606401,0.00498551693768217
1013,2,4.026850220892129,1.5674082043833833e-06
1014,2,4.035183981079683,2.6601219210105063e-05
1015,2,4.03594152050448,0.004626869292575973
1016,2,4.037872948198753,1.2523643652979515e-18
1017,2,4.041294759843424,0.0036182880033940354
1018,2,4.043687788742147,0.0001524792220709125
1019,2,4.04390975462735,0.0006938044471782171
1020,2,4.047447970690428,2.3799300161801265e-20
1021,2,4.051795703158405,0.001329259237911445
1022,2,4.056459604595716,0.0019429637256301413
1023,2,4.071297917915615,0.0012647113234970542
1024,2,4.073919342855049,0.001789852647259997
1025,2,4.086323148932308,6.615432456864872e-08
1026,2,4.086379466409994,0.000190336975368294
1027,2,4.105227811903546,0.0002804997635611104
1028,2,4.106509115224242,2.803038808052529e-22
1029,2,4.1076170086071215,1.2398018839907727e-20
1030,2,4.109194494318388,0.0001658393400994526
1031,2,4.1115032561666,0.0014196048597574832
1032,2,4.115404425417864,0.004886223508153122
1033,2,4.117190842134107,2.954973446172918e-19
1034,2,4.118502151643327,0.0031756823216668667
1035,2,4.1190956303385065,0.003158694536719581
1036,2,4.121696330731311,0.005204396362550065
1037,2,4.1286997309088065,0.003622256351065288
1038,2,4.13160181085766,7.970610697831623e-12
1039,2,4.131612754869536,8.943434765742591e-11
1040,2,4.1316238052255585,1.1799380938195083e-11
1041,2,4.131634962947373,7.098509511451342e-23
1042,2,4.137560020869898,0.0052092742633073185
1043,2,4.137920595224159,8.062920173060981e-19
1044,2,4.1396403200707255,0.006357085015152291
1045,2,4.142541453562899,0.015328254988034307
1046,2,4.143098778665035,0.0003674476288193925
1047,2,4.146606498819551,0.0011403055329085514
1048,2,4.146662795445309,5.905937582910484e-17
1049,2,4.146675881189708,0.0014587818383386948
1050,2,4.1507607295699245,0.014799339752551773
1051,2,4.1643622931100595,0.001089834949912096
1052,2,4.1717362225508055,0.0016697910423425922
1053,2,4.211767787347753,0.0009625985092518374
1054,2,4.251475567710997,2.2064939299728185e-06
1055,2,4.252880093248734,6.886279964995795e-07
1056,2,4.254250242401326,2.926419842727404e-06
1057,2,4.255688433086732,8.247509552531459e-22
1058,2,4.262196656577601,1.036487214483817e-10
1059,2,4.2622047767029585,1.3278434062669763e-05
1060,2,4.267644863378848,1.8647996542242458e-06
1061,2,4.273864568077215,0.0004392631789202772
1062,2,4.275728914837941,9.614146680323265e-23
1063,2,4.2767459368022855,0.0006457848930553861
1064,2,4.277057415394438,6.636369001405129e-23
1065,2,4.2783424782137445,5.419042975827777e-23
1066,2,4.279706313513486,4.3806836253785167e-07
1067,2,4.28026133595921,1.7565681461285224e-23
1068,2,4.281153474590781,1.2431497231244338e-21
1069,2,4.281665192350317,5.110796504552029e-05
1070,2,4.283854588650627,3.205243612932652e-05
1071,2,4.286062220172937,5.133178520313429e-06
1072,2,4.2871488900063355,4.5613612888812646e-20
1073,2,4.290180171883833,0.0004776789587374313
1074,2,4.290401438624826,8.337184103843949e-05
1075,2,4.291209710661008,5.307820528221879e-08
1076,2,4.291215224445068,2.6817636899348886e-10
1077,2,4.293494082984182,0.00024179500889527088
1078,2,4.294048631211524,0.00027326126128388614
1079,2,4.296730713022782,3.057800799712381e-20
1080,2,4.297826710839388,7.41769310937955e-24
1081,2,4.298379996217193,2.466881659205336e-05
1082,2,4.298940252341936,5.712875902016947e-21
1083,2,4.300345092321493,3.074309565193086e-07
1084,2,4.302222288292171,0.00012177679778781768
1085,2,4.303475487483752,0.002534818743120496
1086,2,4.3058582076803305,1.7978962609577183e-20
1087,2,4.306042897165298,0.0002918117290981692
1088,2,4.306711367008177,1.596228067318771e-19
1089,2,4.306890385251791,1.4631526420162462e-05
1090,2,4.30721755627161,8.894169092771038e-06
1091,2,4.308234739486181,8.007654873095194e-05
1092,2,4.308848283874738,8.694725595391257e-24
1093,2,4.310344583521157,9.315265995245797e-23
1094,2,4.310650967174638,7.114905135319891e-23
1095,2,4.310757567074916,1.1275720539335907e-11
1096,2,4.310757597311806,8.090527539348745e-11
1097,2,4.31239362592089,0.0006957706117912194
1098,2,4.3130900515920985,1.5573831955434673e-21
1099,2,4.31406498316062,0.0002508663482176022
1100,2,4.314218065217744,6.787515372116031e-06
1101,2,4.314616019829145,0.00030378916405323936
1102,2,4.315964531232964,8.740016687111323e-21
1103,2,4.316754102248979,0.00021528830874513818
1104,2,4.3169623499605905,1.1590309856239779e-20
1105,2,4.317860983483683,0.0007077897824258985
1106,2,4.318486191738145,1.5049798517273403e-05
1107,2,4.3188012374552045,1.4638758762229571e-07
1108,2,4.319145073258767,1.8672007584647974e-19
1109,2,4.319215518706528,9.900719341004216e-23
1110,2,4.320692872374991,4.741516487523416e-05
1111,2,4.321160207199398,0.00011958989182648168
1112,2,4.322415573480214,9.578802116798734e-05
1113,2,4.322513397949251,0.0006241042556895137
1114,2,4.323466641021355,7.116813483803097e-20
1115,2,4.3236379393380275,4.065169689004879e-05
1116,2,4.323670579922634,9.103039231128491e-21
1117,2,4.324041473961927,0.0006461933426269132
1118,2,4.324421931989093,4.875924001208808e-21
1119,2,4.324816959290274,0.0004186459827403833
1120,2,4.32545132106236,0.0005423329994889495
1121,2,4.326391277541347,1.1655148349592217e-19
1122,2,4.326760791473021,0.00047413544466611766
1123,2,4.328337502775639,0.0034628732004463687
1124,2,4.328780404137035,0.00259601734803632
1125,2,4.3300856734823014,0.0011090471292821212
1126,2,4.330208239855665,0.00013348206011582349
1127,2,4.331428897730518,1.9733474084198195e-19
1128,2,4.333348543255738,1.2811354594301179e-21
1129,2,4.333909432547443,1.1947804349338961e-05
1130,2,4.334927287145149,3.907350496302055e-06
1131,2,4.335382406732435,1.1271733552722103e-22
1132,2,4.3356341289284615,8.500427081597077e-07
1133,2,4.338142668185412,-3.819988910998649e-22
1134,2,4.338170753786301,6.642810351109768e-05
1135,2,4.341473177545481,5.75238149786024e-19
1136,2,4.341829342278402,0.0011237648427816606
1137,2,4.342408185387114,3.015696887006768e-21
1138,2,4.342867277951996,0.000146958405189441
1139,2,4.344540261846532,0.015144677569210827
1140,2,4.344702193969738,9.341603924633695e-19
1141,2,4.346438731573812,1.4051074791080277e-20
1142,2,4.346644222484599,0.0030621679236452334
1143,2,4.349000686650356,1.1978344574265715e-22
1144,2,4.350711017342462,2.267330144133672e-21
1145,2,4.351073692758064,1.7052862695450351e-19
1146,2,4.351800405864424,0.0007304584383339609
1147,2,4.352109078147009,0.0007637601221115742
1148,2,4.3525013545490765,2.2648278739846755e-06
1149,2,4.353338270134827,0.012160625409629682
1150,2,4.358431134087027,1.5550466698386512e-19
1151,2,4.359457960717805,8.51399103984222e-18
1152,2,4.35956855706786,9.445329725902665e-05
1153,2,4.359865540206727,2.870102143236468e-05
1154,2,4.363413686320769,0.04530983622821358
1155,2,4.364571453557858,2.7453017257504853e-05
1156,2,4.3659151551813125,0.000615072819652008
1157,2,4.368559684252261,0.05635965266100786
1158,2,4.3689848088959025,4.325490823735091e-20
1159,2,4.369363624298273,0.008322457026098117
1160,2,4.369933409968155,1.5689177216047044e-18
1161,2,4.370822174467776,5.829169864226912e-07
1162,2,4.3708387397825845,7.389629234010662e-09
1163,2,4.371827034992009,3.2176098755826745e-21
1164,2,4.374364327014405,0.0018746417548749202
1165,2,4.374957647688575,0.00040240441376088523
1166,2,4.375383961131831,0.01509450138389063
1167,2,4.375976507509904,6.415840931586207e-20
1168,2,4.378174319454956,7.522796907446201e-19
1169,2,4.379595675570442,0.009488160795962614
1170,2,4.380508933456213,2.8207251015774802e-05
1171,2,4.38108916070388,8.165876908399439e-07
1172,2,4.3822713536766855,0.00012429504095417632
1173,2,4.383621189764142,0.0004786996733183802
1174,2,4.385218439173627,0.0015374535995025234
1175,2,4.385331799955281,0.0019900828142441892
1176,2,4.3858514184629485,0.0010681345409613908
1177,2,4.38873815162907,0.0007818602253197842
1178,2,4.389192505928804,0.021411526594652203
1179,2,4.390012743975035,2.639298870728056e-21
1180,2,4.391719098841577,0.011469893036619808
1181,2,4.392009970046104,8.940619009060462e-05
1182,2,4.393007974717705,9.536494119575714e-06
1183,2,4.393286010672455,8.425567412460661e-21
1184,2,4.394529515508566,0.019072839586103427
1185,2,4.394796474569716,7.340353631857587e-20
1186,2,4.395299030581441,7.663743861922875e-05
1187,2,4.396111770782113,0.05185126615124233
1188,2,4.3968522461671,7.935247542233421e-05
1189,2,4.3981674496537835,0.00023067102489514134
1190,2,4.398282072360473,3.676323158662478e-20
1191,2,4.399418153894885,0.0007974536866938003
1192,2,4.400050334137688,0.00017653485641322338
1193,2,4.401415982971741,1.0282725842551036e-20
1194,2,4.403163565274326,1.365401157445924e-05
1195,2,4.403432750104287,3.6870648015593474e-05
1196,2,4.403541070177766,0.00048039861516012807
1197,2,4.404858425805855,0.011157191578336893
1198,2,4.406085829832307,0.0007469162999974542
1199,2,4.409104512201395,0.05202785606666379
1200,2,4.409312977868922,-6.653403632962155e-18
1201,2,4.409313125264589,-4.2986146771806514e-08
1202,2,4.410466410444258,1.7749758492286216e-19
1203,2,4.410758611597316,0.0013010660817689254
1204,2,4.411476946519258,0.001065401580716553
1205,2,4.4128413833904006,0.0003534996294133711
1206,2,4.414504389279216,0.0004753023377031672
1207,2,4.417508438629568,0.0017268594861264259
1208,2,4.419586599562592,0.0006717402067184725
1209,1,4.422735565419146,8.611294924558187e-05
1210,1,4.422735565427956,6.420283257535217e-05
1211,2,4.423711345622223,0.012405428869541664
1212,2,4.425038862172812,2.7872499003802675e-18
1213,2,4.425081208297797,0.009292345218824934
1214,2,4.4261024626079575,4.338129678833357e-06
1215,2,4.427313848207291,0.0023082946771295822
1216,2,4.427422585157103,0.00024543775169278185
1217,2,4.42887855855588,0.0015317892059136737
1218,2,4.429425937063797,0.007610038513428995
1219,2,4.431202271275765,0.0007399941453461751
1220,2,4.431949706784792,0.00019287922306882125
1221,2,4.432945391550845,0.007187135177375706
1222,2,4.435422175189842,0.0020822286172785826
1223,2,4.4372383468958105,0.0016867146419720712
1224,2,4.4373421917438804,0.0017924279911340872
1225,2,4.440392817295162,0.00048044160785686165
1226,2,4.44558451927162,0.01039173036660381
1227,2,4.446486909671307,9.344561040245629e-19
1228,2,4.44752731789788,1.1319930626870398e-22
1229,2,4.452475425028808,0.0002401652137529487
1230,2,4.454299491812492,0.022867866144168667
1231,2,4.457836744650422,0.001679602480036053
1232,2,4.458701067679499,1.813496524835849e-18
1233,2,4.464032436402363,0.007710305127420881
1234,2,4.466939913909812,0.00010749616570125404
1235,2,4.467248333900386,0.00042153936975909494
1236,2,4.470565785351255,1.1554520452546015e-18
1237,2,4.472181894472044,0.014288361851951195
1238,2,4.475795903537687,0.0030799308879187045
1239,2,4.484765820513758,1.8509792434452783e-22
1240,2,4.485416728706582,1.1409819565438223e-22
1241,2,4.485604144883666,2.7400091374565067e-06
1242,2,4.486830913823894,0.0007421627441985025
1243,2,4.488441652377674,0.0020333556719159623
1244,2,4.488941802894885,0.0040394814568844375
1245,2,4.49129472610565,1.571515010516341e-19
1246,2,4.494247596659989,0.0018293705767877429
1247,2,4.494663951333791,0.012740797083731426
1248,2,4.500386402281947,0.003309205009278467
1249,2,4.502830770233459,1.7303252110248456e-06
1250,2,4.507293284820321,0.002667395984223983
1251,2,4.509192273396081,0.004271346020530423
1252,2,4.514596992366819,5.396926313379639e-19
1253,2,4.515022863898025,0.0011927730776681534
1254,2,4.515063100407133,0.0009710036179137064
1255,2,4.516931910366964,0.0007269117317236548
1256,2,4.518429134943517,0.0005293206299996891
1257,2,4.5198132242741735,0.003081304045524278
1258,2,4.520464512067406,1.051430897034594e-19
1259,2,4.521708915694774,0.006110864577625659
1260,2,4.522470734829767,1.9481295007515336e-05
1261,2,4.526234916554927,1.0805493442914464e-22
1262,2,4.5281513640069875,0.00010319393036976162
1263,2,4.529863136366714,2.364297474067412e-05
1264,2,4.529881704419097,0.005740500095304277
1265,2,4.5303401591176,0.003676764156895643
1266,2,4.533628291150819,2.2394745133615328e-21
1267,2,4.535524435539116,0.004552453804379952
1268,2,4.538205098365665,0.012353028648670578
1269,2,4.539796945884859,0.007785835587107513
1270,2,4.540205023103454,6.453194456641938e-19
1271,2,4.546514036321241,0.011292834800377273
1272,2,4.548899759133917,0.0015244472237465768
1273,2,4.549041696452889,0.000398351144889624
1274,2,4.550645621132787,1.0699048236883709e-21
1275,2,4.553355067727239,1.0881461397220586e-07
1276,2,4.555947713041633,2.2991341238895395e-06
1277,2,4.55666831715007,5.945375413300861e-22
1278,2,4.559616098044273,0.00016838662435508727
1279,2,4.561045857605961,1.113961749950709e-18
1280,2,4.564558305324226,1.8131275718374378e-10
1281,2,4.564778341218926,0.00038568756454805827
1282,2,4.57112628202492,0.0006518579494459894
1283,2,4.5737744920775185,7.720878491220265e-23
1284,2,4.574417813324942,1.4670069085114523e-24
1285,2,4.574456397014217,-1.6367780577750282e-10
1286,2,4.574770123732662,2.4872269733116964e-05
1287,2,4.5782380136289476,0.0001057280646365226
1288,2,4.5797022714618265,4.9226404936978974e-05
1289,2,4.580474593021677,6.498340815883733e-23
1290,2,4.580744523469889,1.0635310363853537e-07
1291,2,4.583680054369893,2.4360027921850934e-07
1292,2,4.584621058603659,4.38145674189476e-05
1293,2,4.587761389081777,0.00016510068313330554
1294,2,4.593714419433184,7.511775629138694e-08
1295,2,4.597797470227363,9.274504466658348e-05
1296,2,4.601006650870261,4.3195676305240965e-05
1297,2,4.603588080908139,-2.0929396409662908e-08
1298,2,4.606945565008459,0.0001230422574632698
1299,2,4.607298007196164,2.606041023911358e-21
1300,2,4.608580187512018,1.1985998890438393e-05
1301,2,4.608875477430331,9.224839150827894e-05
1302,2,4.611263634691795,2.460256817230585e-05
1303,2,4.612027858368435,1.0322755562191872e-05
1304,2,4.61307322308005,2.8253731311402793e-07
1305,2,4.613208062619833,2.002757162466248e-19
1306,2,4.613261726380074,0.00033818892444445134
1307,2,4.614916683214915,1.6122578156870679e-22
1308,2,4.6163123428401605,3.5333658419269657e-06
1309,2,4.618707559936979,1.0788740646370385e-24
1310,2,4.618908682832512,1.2862457535122744e-22
1311,2,4.619540479463069,1.6738041531252585e-06
1312,2,4.620633993476929,4.343908084511535e-06
1313,2,4.620876468576739,1.9681188701904795e-22
1314,2,4.621466659169073,0.0009599991506214986
1315,2,4.621849147036812,1.1135865755060999e-05
1316,2,4.622839447395165,1.2608703091951954e-05
1317,2,4.6229252003226975,0.0003091271001779656
1318,2,4.623467726850322,1.1267149250391567e-21
1319,2,4.625707962889919,1.0094801453267522e-21
1320,2,4.626080565410177,7.04255087142548e-06
1321,2,4.627036054338532,5.558359644251088e-06
1322,2,4.627148675139779,2.9851261729549548e-06
1323,2,4.6283062190389614,4.828354817839703e-05
1324,2,4.628947476931842,0.00011272141412471642
1325,2,4.630336545209559,1.2172327603534627e-20
1326,2,4.631482921642828,6.01492299323003e-23
1327,2,4.633075374296254,4.0633292886667504e-05
1328,2,4.6333169455966186,1.1839651486617661e-22
1329,2,4.63380264222701,1.9197319845333615e-05
1330,2,4.635877122612385,1.7742753309633684e-05
1331,2,4.636265931235016,8.780671060763627e-05
1332,2,4.637054530509886,3.7297883105224485e-05
1333,2,4.6388235024723485,0.00015483161832875205
1334,2,4.64012704827735,2.1403970392263266e-07
1335,2,4.641937683271465,0.00030069410667337554
1336,2,4.645255051518575,2.341001306182834e-22
1337,2,4.64622403501636,3.5583052791927166e-07
1338,2,4.646457295227094,4.201663735622744e-06
1339,2,4.647085863615018,4.4848668040838e-22
1340,2,4.648062098714377,2.6397914392850484e-08
1341,2,4.649431086013749,4.54589555912139e-23
1342,2,4.649742657939498,5.794276354152663e-06
1343,2,4.650808178193245,9.738039196016863e-07
1344,2,4.651423753062431,2.9006887143887855e-05
1345,2,4.651718746376162,1.2841793831238812e-05
1346,2,4.651937154572352,8.407540172647963e-21
1347,2,4.653045476223042,0.00010020643929078925
1348,2,4.655257433255883,2.94929198359151e-08
1349,2,4.655555207857105,2.7951918706156035e-05
1350,2,4.656317155915872,3.1678706629805444e-23
1351,2,4.656349738451752,9.148699963879974e-22
1352,2,4.656923806871816,2.2725196114648664e-05
1353,2,4.657767262715993,2.1697276734309646e-21
1354,2,4.65826268496977,3.877441364039234e-08
1355,2,4.658517692227804,0.00017483692178418193
1356,2,4.659346873176844,1.1868863385509282e-05
1357,2,4.661438301516455,6.857056916337129e-05
1358,2,4.66381635194341,6.060017741279474e-06
1359,2,4.66504196701419,6.864204000979625e-21
1360,2,4.665736954450267,0.00021514296770789015
1361,2,4.666376100860248,5.56844229707401e-05
1362,2,4.667327850696324,0.0001249898494665634
1363,2,4.667858888481874,3.281080430923166e-23
1364,2,4.670003538975834,5.271354178899931e-20
1365,2,4.670375726250768,0.0004882058157814874
1366,2,4.670484358876365,1.3296690608168176e-05
1367,2,4.672289534026447,4.2727420160569956e-08
1368,2,4.673727057725159,0.0003286521467780582
1369,2,4.673790361288752,3.3152912982567176e-05
1370,2,4.677508333737876,7.155498594174223e-05
1371,2,4.677676405680586,3.1081098741184263e-21
1372,2,4.677979289338452,7.408527051369964e-07
1373,2,4.678663596518845,0.0009865298577870912
1374,2,4.680156828835152,9.952799886045405e-05
1375,2,4.684740451640096,0.00032663012718615176
1376,2,4.686632172983138,0.00012834078161822794
1377,2,4.689213659190102,0.00044530964723627484
1378,2,4.690993423441967,3.964884143158955e-20
1379,2,4.691056061936024,2.3456513817507666e-05
1380,2,4.692102829230464,0.0001946236465238929
1381,2,4.694865088704432,1.1770654677626449e-20
1382,2,4.695137990830688,0.00012704546860962067
1383,2,4.6986499709518625,2.1159212510564645e-06
1384,2,4.699398726369054,0.0003918614492141897
1385,2,4.710083004645526,0.0006084068513496357
1386,2,4.711033505712805,1.7161619728631164e-09
1387,2,4.713640167704739,1.413314948348586e-06
1388,2,4.715246673962838,4.869548755450699e-09
1389,2,4.715438729173798,1.1800060875140966e-05
1390,2,4.717159000036531,1.960103579418251e-24
1391,2,4.721235741237649,1.0272634414108104e-09
1392,2,4.72298846592787,2.4430174144471273e-07
1393,2,4.723113559396097,9.203209189902835e-06
1394,2,4.723914598425097,8.038402508674662e-24
1395,2,4.725673491554517,4.5660206193821126e-24
1396,2,4.727085213980274,-1.2937270858303867e-09
1397,2,4.728379474338908,1.011601244861107e-06
1398,2,4.729768534928269,1.361050604591833e-24
1399,2,4.731624773222677,1.1949223913824951e-23
1400,2,4.732755699043992,7.142966971309043e-06
1401,2,4.733896656398201,1.2796480603664345e-07
1402,2,4.734084269550465,4.083101235169554e-23
1403,2,4.734917621129625,9.619761208354927e-22
1404,2,4.734958753947467,1.3047807958779233e-07
1405,2,4.735068304850927,1.3155141071008894e-06
1406,2,4.735413143376604,0.0001477875525485779
1407,2,4.738311686130544,1.0699288456304028e-07
1408,2,4.738378992627418,6.278833040677904e-05
1409,2,4.739108379912466,2.386230893257588e-05
1410,2,4.739165895179099,1.0771787405646375e-21
1411,2,4.740978555869447,5.185386635116661e-06
1412,2,4.7411632857692325,1.5042615584756364e-21
1413,2,4.741927654529945,2.002884992222029e-07
1414,2,4.742192094426571,6.721356264019785e-05
1415,2,4.742237258886405,2.1950059247438484e-09
1416,2,4.743837067814297,4.479137722538067e-06
1417,2,4.744775911971544,3.781961076640072e-21
1418,2,4.750184141002421,1.1595346904137613e-22
1419,2,4.750564917023098,6.334160730430792e-05
1420,2,4.751526703482455,7.573061126093464e-06
1421,2,4.752094165917697,6.787472026391076e-06
1422,2,4.752955113568419,4.875494864246742e-07
1423,2,4.753177379245244,1.8530272701729676e-22
1424,2,4.754256339553081,2.041491657055696e-05
1425,2,4.755560547932532,6.72620664921672e-22
1426,2,4.756459011224479,2.444841277234719e-06
1427,2,4.757802405557584,6.863491714550895e-23
1428,2,4.7579930027762884,1.2511363826179363e-05
1429,2,4.758126466719375,1.9006984346861684e-22
1430,2,4.75933932434765,1.669018856062263e-06
1431,2,4.760230729548084,6.88830096010281e-10
1432,2,4.760255005051533,3.0471458891934665e-05
1433,2,4.7615889865601275,1.929462259645753e-23
1434,2,4.762674063366205,2.5664821690809606e-06
1435,2,4.762836373144808,8.431907525029986e-06
1436,2,4.763922877461368,4.213019270557126e-23
1437,2,4.764641025691674,1.0313222373368896e-07
1438,2,4.765247098834436,2.3332647940895642e-05
1439,2,4.766419132035992,4.920233643005797e-22
1440,2,4.768513989216217,0.001391834417965881
1441,2,4.770363080161985,4.694236604063305e-06
1442,2,4.771612891706411,2.056600834879986e-05
1443,2,4.773979010516996,6.406910527909202e-05
1444,2,4.777053382972554,4.48510637963947e-23
1445,2,4.778121387398642,2.3518515381591986e-07
1446,2,4.779785751501947,2.47825401162035e-06
1447,2,4.783091127901969,6.526555914306845e-09
1448,2,4.786997964415207,0.00011465928289283503
1449,2,4.787257264486925,2.0983450476361796e-07
1450,2,4.787625709656197,0.00017727353032645453
1451,2,4.788697518512663,6.8078129081391516e-09
1452,2,4.798188798982267,3.521902200897126e-06
1453,2,4.798202549227312,8.847371586658552e-07
1454,2,4.798215512054014,4.6095671616760537e-10
1455,2,4.798227759112194,5.534605737562122e-23
1456,2,4.798413304390351,0.00031084864446801895
1457,2,4.803840950383517,4.16913657433958e-21
1458,2,4.804221855805679,4.306949877083919e-06
1459,2,4.8042313733407696,0.0008162828622512652
1460,2,4.805171093719935,0.00011769997812872119
1461,2,4.806070633021932,5.113105327257155e-22
1462,2,4.806222202962999,0.0016305053517698008
1463,2,4.809857671575344,0.0008236584057327002
1464,2,4.810165947731377,5.483520452231894e-07
1465,2,4.81018921099502,3.8312144113313897e-10
1466,2,4.810427132535551,1.0502806108447158e-19
1467,2,4.813332695460815,0.0016422198284956194
1468,2,4.81593019730235,3.415854921825781e-05
1469,2,4.816909544346231,0.008101528169565997
1470,2,4.820788052490855,0.0005430871978408028
1471,2,4.8221617184583465,0.0013700002633380893
1472,2,4.832232049156858,0.003884486565930799
1473,2,4.83298828521464,4.152909353783212e-19
1474,2,4.8343240509479415,0.00166312387621415
1475,2,4.835822013031986,0.0005536710283715162
1476,2,4.836259246280463,0.0005104448494435388
1477,2,4.837482704542936,0.00046365254018987054
1478,2,4.837946929424106,0.0029374942797847567
1479,2,4.83874609027697,8.233127347399732e-05
1480,2,4.839744801356005,0.007316300687717365
1481,2,4.842051317009577,7.947747678334643e-20
1482,2,4.842550068233891,0.0002115737899306459
1483,2,4.842778491724744,-2.033906102201063e-05
1484,2,4.843386264537287,0.018654248535902786
1485,2,4.845574177761478,2.6520791127482114e-21
1486,2,4.84662267301934,0.0001522709138002711
1487,2,4.846628589895715,5.648118325128438e-07
1488,2,4.849498014290646,3.0141954601715094e-05
1489,2,4.853381898717089,3.976995136817336e-23
1490,2,4.856709823994663,3.8758305624240866e-22
1491,2,4.859245213649558,0.0005135278343901582
1492,2,4.859668329074566,3.286492811244645e-07
1493,2,4.8597569833959255,1.2563131333529753e-05
1494,2,4.86022548527302,1.2614771494531748e-07
1495,2,4.860497657927567,0.00035639997859450337
1496,2,4.863324209431596,0.0001256100156435862
1497,2,4.864607682166479,0.0008748180928875393
1498,2,4.86563100899707,1.249356747442914e-05
1499,2,4.866300708640551,1.0371289738461506e-21
1500,2,4.867662356467292,5.8071519499788816e-05
1501,2,4.867973372956897,2.304186296285657e-06
1502,2,4.869491962713312,9.642768421042681e-24
1503,2,4.872647565061129,1.0689793839622847e-08
1504,2,4.872809347928467,0.00011120293899944908
1505,2,4.87356032807952,1.1396980492293196e-06
1506,2,4.874839257443682,1.8704412598679702e-05
1507,2,4.875284062239643,1.9727592553564944e-05
1508,2,4.87857249086278,0.000257883010636429
1509,2,4.879791017918478,0.00013977737084454312
1510,2,4.880939907420725,1.2215989663471754e-07
1511,2,4.8812082793423315,4.604844670328773e-06
1512,2,4.881405526320236,4.486640028536792e-05
1513,2,4.881480782341157,1.8512242466003477e-05
1514,2,4.88148118103453,2.2343149780341952e-17
1515,2,4.882160709563777,6.537476537652801e-21
1516,2,4.882909989643451,0.0002937267364835839
1517,2,4.88321064329233,1.24881556415508e-21
1518,2,4.883765938312649,6.333651370187251e-05
1519,2,4.884117644103128,2.8124508323510396e-07
1520,2,4.884192058365159,8.78389108027989e-06
1521,2,4.88438482152327,4.1456437677438867e-22
1522,2,4.884893930890371,8.561974858441393e-21
1523,2,4.885171506295308,0.0003044567093979217
1524,2,4.886730977652405,3.1666215563877034e-09
1525,2,4.886734188172397,1.2525855194516265e-07
1526,2,4.887373500945841,5.156974382650236e-07
1527,2,4.8888203637967536,0.0006361737277240555
1528,2,4.888964302250429,1.3258475102016602e-20
1529,2,4.889899618114498,2.2520979520654245e-05
1530,2,4.890028535517274,6.1380753097626946e-06
1531,2,4.890323152230735,3.605776536354599e-08
1532,2,4.890685164959336,1.7189841457215382e-23
1533,2,4.890700956990997,7.305056364132233e-24
1534,2,4.892344676182688,0.00011709589507622916
1535,2,4.893030135628237,0.00024218716416277034
1536,2,4.893146943669308,2.9943085575779437e-21
1537,2,4.89396070082978,0.0002646425103840983
1538,2,4.894649272279935,3.601108213437154e-05
1539,2,4.894724397793198,-1.664194875214037e-06
1540,2,4.895305646790348,1.1905364413136289e-21
1541,2,4.896009725766135,8.75905092733392e-06
1542,2,4.897237524814159,6.450477730985243e-06
1543,2,4.8980224850131435,5.012044880806242e-06
1544,2,4.89813729503328,9.396083025352017e-21
1545,2,4.899442066447932,6.680863876432425e-05
1546,2,4.900138306288511,0.00024199186976734814
1547,2,4.900256866761026,3.162676519668137e-07
1548,2,4.9009328202956794,-3.4717485119210535e-08
1549,2,4.901040351685651,2.606138905898387e-06
1550,2,4.9010546185879775,1.9729672475600985e-19
1551,2,4.901094048562413,3.6885695231480557e-05
1552,2,4.902488261021631,7.367981441137272e-22
1553,2,4.9029942310523325,0.00015284713938598982
1554,2,4.903322002130665,0.0003468017515395092
1555,2,4.904106552462224,6.383466212424231e-05
1556,2,4.904233374803823,1.4257334490067811e-21
1557,2,4.904392145116674,8.468123605159956e-06
1558,2,4.904636138559738,4.123392079469248e-21
1559,2,4.905322720721756,7.405760373984323e-05
1560,2,4.905746026236841,3.6303960923933212e-06
1561,2,4.906998726723202,6.356048758687227e-06
1562,2,4.907145343547256,1.8503642830776935e-06
1563,2,4.907754318897844,6.746632827758167e-22
1564,2,4.9083134752332285,6.012161672915481e-21
1565,2,4.908413597423134,0.0001426965096963602
1566,2,4.908681507611675,6.87068315185742e-05
1567,2,4.908691131403941,1.7461942038460346e-18
1568,2,4.9093890411625125,4.4692340448711464e-05
1569,2,4.910313732431916,5.864885050198212e-06
1570,2,4.9112470946210465,9.797997591046224e-05
1571,2,4.9115789679260615,7.329885391190226e-06
1572,2,4.911947742659038,8.538107428869461e-05
1573,2,4.912886240379805,0.00014076871525720946
1574,2,4.913125874048546,4.003396327375567e-22
1575,2,4.913290638133731,8.094190705607497e-23
1576,2,4.913766211625614,1.8069060784454158e-21
1577,2,4.914372856683997,3.212384965581977e-06
1578,2,4.914375388276653,5.077036663380156e-19
1579,2,4.914577682442712,3.208488198145786e-07
1580,2,4.914945401980901,4.381634504166807e-22
1581,2,4.915185729687437,5.120187981543672e-05
1582,2,4.9157718800486805,1.2209324885961965e-22
1583,2,4.916488767865417,0.00016344283325633077
1584,2,4.91739490850631,1.0299273518415467e-20
1585,2,4.917574153787086,0.00012169707044915886
1586,2,4.9177518938699905,6.569749380400776e-20
1587,2,4.917765823899288,3.1204233410397755e-05
1588,2,4.918250200798127,6.7493428198903595e-22
1589,2,4.9193883201431845,0.0004444242361929741
1590,2,4.920043039499376,6.521684092433583e-05
1591,2,4.920350179296577,2.6345826889695986e-21
1592,2,4.920581817214384,0.0001048978400179043
1593,2,4.921049962808354,9.684297570643815e-05
1594,2,4.921552818430996,2.5748196164115863e-20
1595,2,4.923156805306746,2.2588509621117765e-06
1596,2,4.924325703539637,1.0476244392517235e-21
1597,2,4.9245889408051085,4.1888045245422005e-06
1598,2,4.924638239106173,7.927107526769283e-05
1599,2,4.925016723388126,2.8254281379062575e-21
1600,2,4.925800878440214,1.3801252035491031e-05
1601,2,4.927130716569195,7.134803636160665e-05
1602,2,4.927529302601101,0.00021382508093501727
1603,2,4.927572155256826,3.6862666992825985e-20
1604,2,4.927896707461741,5.154268761847246e-06
1605,2,4.92826986179648,2.8997351564482595e-21
1606,2,4.928415981012108,0.0001230073298184004
1607,2,4.928958483032886,8.253939104998763e-05
1608,2,4.931442814831939,0.00018843316672390118
1609,2,4.931611075437445,3.5449240376836535e-22
1610,2,4.9318059217746395,6.639676646594785e-20
1611,2,4.9323275642069575,1.905390343453584e-22
1612,2,4.932556935672892,2.617345396062269e-05
1613,2,4.932773145302008,3.53146903648749e-20
1614,2,4.934279656940987,0.00016380213203968501
1615,2,4.934541605618108,0.0002076059658530228
1616,2,4.935474433344041,3.8260394123545814e-05
1617,2,4.936204333366959,0.00028762549721167
1618,2,4.936508078902818,0.0011910739230526074
1619,2,4.936770686714283,2.2800222660674275e-20
1620,2,4.939022436140874,3.6313571416983776e-20
1621,2,4.939063522576873,1.897988574593971e-05
1622,2,4.939632500518712,2.3271707660457934e-05
1623,2,4.940179801146826,0.00030022487511434165
1624,2,4.940415373627502,2.3739419426400456e-22
1625,2,4.94276997127082,0.00043009186823679345
1626,2,4.942901715125345,8.425354719640034e-20
1627,2,4.943382439624372,1.8171695506714185e-05
1628,2,4.943475877693174,0.0002176396324990438
1629,2,4.943497078599705,2.0751909102653387e-07
1630,2,4.944709529129625,0.0006594262765951531
1631,2,4.945287722016474,0.0008693945135814168
1632,2,4.945838230971958,0.0002163293656521999
1633,2,4.947092869177197,1.1791630167909609e-21
1634,2,4.947833103012783,1.5969030084198262e-21
1635,2,4.948013121525264,0.00017497100176873994
1636,2,4.949877384388287,1.0859316542953012e-05
1637,2,4.950147868892202,6.6244093884990136e-21
1638,2,4.950821046029773,5.454540974680546e-21
1639,2,4.950883292707374,9.965459394557477e-06
1640,2,4.950931580312044,1.892019907225741e-21
1641,2,4.951579053039779,0.00017060684893142227
1642,2,4.951664785287846,-1.1507925359984728e-23
1643,2,4.953636516964082,4.563370059824121e-05
1644,2,4.953847975515998,5.128758376761827e-05
1645,2,4.954470647978894,1.0383329879477851e-20
1646,2,4.954882483352037,0.0006461413388529945
1647,2,4.955188783089568,0.0011273222806339916
1648,2,4.956082331866298,2.7521717134315684e-21
1649,2,4.956377377445278,8.719097014462786e-05
1650,2,4.956506011479689,0.0002162296050979379
1651,2,4.957075583722315,3.2640726580197013e-22
1652,2,4.957549899838227,4.2811678901957163e-20
1653,2,4.959246439768322,0.000814701242851323
1654,2,4.959868052884758,0.00014161572138830995
1655,2,4.961953560108725,6.252877315937109e-21
1656,2,4.9627404004684195,3.4915559953909666e-06
1657,2,4.963350515000855,3.62066384960149e-05
1658,2,4.964414483627991,3.7526038009919633e-07
1659,2,4.964857256793493,0.00011283713968901398
1660,2,4.966136207147201,7.119065198385105e-05
1661,2,4.9683734915141144,1.4773995143484814e-21
1662,2,4.968402837367762,4.560045980350624e-21
1663,2,4.968541115054904,4.2802106535712816e-05
1664,2,4.970063306637087,6.183878069640019e-05
1665,2,4.970342528244942,2.23845100110027e-05
1666,2,4.970561966010621,8.927774560151884e-06
1667,2,4.971444013403868,0.00035206240866345805
1668,2,4.972094806952214,4.026818102375843e-05
1669,2,4.972114001055445,0.00011187377808774138
1670,2,4.973148400208686,5.666965603922915e-07
1671,2,4.973405065029169,2.6541603740530387e-05
1672,2,4.9740730082876325,5.4991266671163026e-06
1673,2,4.974426481446756,4.970989287517555e-23
1674,2,4.974716707282141,0.00020198241315944987
1675,2,4.9759393309904,5.668255967161665e-24
1676,2,4.976834471977725,2.421903635151808e-22
1677,2,4.977093001361254,0.0003407224536311952
1678,2,4.977142682085571,-7.193353074052593e-24
1679,2,4.977525076930931,1.2314996642395013e-24
1680,2,4.977885733127096,3.535277684727123e-21
1681,2,4.978900647009027,0.0001923304635354394
1682,2,4.97897343576426,2.9569213422436225e-23
1683,2,4.979597111304713,1.3825082158867508e-20
1684,2,4.979937361344639,2.5535289223598193e-24
1685,2,4.980173261713787,2.1224106003675593e-08
1686,2,4.980321841537545,1.8101626586539773e-21
1687,2,4.980969298600428,0.0002567354181360738
1688,2,4.981440770787117,9.214632001685712e-23
1689,2,4.981924188278754,0.00019870171414164108
1690,2,4.982247923735258,1.2467100980923043e-05
1691,2,4.983093832312136,4.574899055826842e-05
1692,2,4.983369507452892,4.766102274118813e-05
1693,2,4.985501079225287,0.00017590659502014655
1694,2,4.985686611694518,3.8451245167769235e-22
1695,2,4.988707079254539,1.353367637061005e-20
1696,2,4.991320063161879,1.2439471917423002e-05
1697,2,4.993205221550568,5.114036263824439e-07
1698,2,4.994275435784061,1.4070231963889936e-05
1699,2,4.994285582517307,4.959133288275045e-22
1700,2,4.994837336870489,1.859773988632663e-08
1701,2,4.996425134166202,2.31328198304797e-06
1702,2,4.996843350776203,5.247555258713738e-08
1703,2,4.997105421263086,2.576455777903916e-22
1704,2,4.99858316359672,6.104464304585055e-22
1705,2,4.999601050956926,5.241502164703232e-21
1706,2,4.999631365099333,5.439182595742407e-06
1707,2,5.000056265182991,2.3784426988096386e-06
1708,2,5.000404883051488,8.122668022375516e-05
1709,2,5.000826278677039,4.2206669960862594e-20
1710,2,5.001058269042403,4.5801907226982175e-06
1711,2,5.001236544298251,2.3615908895971215e-05
1712,2,5.002196483994794,2.4807541528922238e-05
1713,2,5.002397319613408,4.6537166916153945e-05
1714,2,5.002554579999924,0.00018230567500304067
1715,2,5.002950384481835,4.109645440709105e-22
1716,2,5.003078298835817,4.163240759117033e-23
1717,2,5.003250735037625,1.7498421734523203e-23
1718,2,5.003996737471994,1.3181821691669646e-05
1719,2,5.006201962040166,3.653392994577341e-05
1720,2,5.006761848231292,1.0080180181009895e-08
1721,2,5.007349393918446,6.346562116594869e-24
1722,2,5.0090194668644585,8.909262368406871e-23
1723,2,5.010325509665336,2.2018828202822843e-06
1724,2,5.015097508081965,2.6534127074039215e-07
1725,2,5.015304767441194,9.981321806873937e-09
1726,2,5.019332737684977,9.71535654132066e-07
1727,2,5.020274685998288,1.3388511832765737e-06
1728,2,5.022022473632774,1.6819524208945433e-05
1729,2,5.023193094106659,2.4215945494271052e-22
1730,2,5.023340831202631,1.8702080816330359e-06
1731,2,5.024895656364663,5.2761507361218636e-05
1732,2,5.027997757577339,4.354858738104265e-06
1733,2,5.028966776223228,8.256426046183144e-22
1734,2,5.029211310553876,5.010700442087715e-05
1735,2,5.029571905824639,1.5288464832042082e-06
1736,2,5.033563230370305,3.4064046217564146e-25
1737,2,5.03357128743562,8.324633738019233e-22
1738,2,5.03532273472706,8.038091015872612e-05
1739,2,5.035971178445038,2.8284874055794772e-22
1740,2,5.036480537368732,9.948732546902615e-07
1741,2,5.036881532411428,3.877282939242948e-22
1742,2,5.037506746655822,5.2773398696477516e-05
1743,2,5.03813663743847,2.912474633501358e-06
1744,2,5.03861314797274,6.474539899974618e-22
1745,2,5.038872579611848,1.5320929014491383e-06
1746,2,5.039051398235188,-6.308041394069464e-26
1747,2,5.0393905724492924,1.7873530189134532e-05
1748,2,5.04109924245779,1.8999181461772423e-07
1749,2,5.041777975982598,5.610439260561262e-07
1750,2,5.0432265353061325,2.8026448191716997e-25
1751,2,5.043802027569029,-1.6836188538950597e-08
1752,2,5.045469182890315,1.0150760137436627e-05
1753,2,5.045997278564471,8.265368018294012e-06
1754,2,5.046495368116723,5.329738870778967e-06
1755,2,5.04715098380467,2.0234117416531027e-05
1756,2,5.047581682910447,7.298158269307004e-22
1757,2,5.049199249853871,6.945802384335393e-08
1758,2,5.049622613488907,1.715054577647709e-05
1759,2,5.049894053275523,2.4453439159859348e-24
1760,2,5.0500883012570625,7.503623566019734e-23
1761,2,5.050946780488857,3.127603577075929e-06
1762,2,5.051091355850872,2.7418876871104753e-05
1763,2,5.0519536328627055,0.0006589218625260088
1764,2,5.0530859902454495,5.4644456348635e-20
1765,2,5.053309080294753,2.498633533267289e-22
1766,2,5.057442960865501,3.8782597515783016e-05
1767,2,5.058871014664646,9.565490242066058e-05
1768,2,5.059227724446714,1.327905586598981e-07
1769,2,5.060216958294404,3.212539357033258e-20
1770,2,5.060217551104472,2.174394206350167e-09
1771,2,5.061322338047717,6.723261711262627e-24
1772,2,5.061897710410335,3.3651935231292495e-05
1773,2,5.062036811645271,5.577786681180215e-05
1774,2,5.064051169187792,6.142873753462086e-05
1775,2,5.064332288790581,3.401450122871893e-06
1776,2,5.064425738788202,7.631604983167345e-06
1777,2,5.065412540477496,8.01606834750026e-06
1778,2,5.065774979526111,6.513906426202194e-21
1779,2,5.065952943083744,1.024933336681275e-21
1780,2,5.066887075485681,2.5543899315283845e-05
1781,2,5.067146869613396,3.942337210180747e-06
1782,2,5.068550985332479,0.00012186030621037235
1783,2,5.069492386046079,1.2825808195894398e-07
1784,2,5.07116286246179,4.093699983342632e-24
1785,2,5.072618527498321,1.9650649826736324e-22
1786,2,5.073681621476055,8.261744916130465e-05
1787,2,5.0745016159005445,3.8442528161783754e-05
1788,2,5.076750893134488,3.8046310818479576e-24
1789,2,5.078139096326595,9.187970696625744e-20
1790,2,5.078150372061998,7.946082027327183e-05
1791,2,5.083468141391563,5.082114621059739e-07
1792,2,5.083801840937838,5.183126984698084e-07
1793,2,5.087271073499949,2.1742761047854615e-05
1794,2,5.088568818889598,6.430112247715773e-06
1795,2,5.088688106193558,1.9770751094828974e-20
1796,2,5.088761536442803,9.508538682542848e-05
1797,2,5.09097905338939,2.44150853445036e-05
1798,2,5.091599263082628,0.0001632620599601097
1799,2,5.093699383408477,1.2096743837200185e-05
1800,2,5.094495765338024,4.42458112799599e-05
1801,2,5.094572473731432,6.68615321163156e-06
1802,2,5.095317626441272,1.2585853535664412e-06
1803,2,5.095892421981034,2.641598205887773e-22
1804,2,5.096331935957721,4.151796461056157e-21
1805,2,5.096863369622781,6.817863495039275e-24
1806,2,5.097872391920021,7.711929110918012e-06
1807,2,5.098035899348815,3.956625541329846e-22
1808,2,5.099073887435736,7.296751414276244e-24
1809,2,5.100076199106923,5.60368508771437e-07
1810,2,5.100118928310394,9.684058922961461e-06
1811,2,5.101136868608592,4.054758671904127e-06
1812,2,5.101391005042103,7.205029171824004e-23
1813,2,5.102418104899982,4.479409656323618e-06
1814,2,5.102504592888238,8.420253867253845e-22
1815,2,5.103923796701167,2.1587213599532306e-22
1816,2,5.10502852672272,0.0004771690639701802
1817,2,5.105224693917819,8.429804331797008e-06
1818,2,5.1067854411855365,5.7833541239708845e-06
1819,2,5.110350674146787,2.4355773505640608e-05
1820,2,5.1111660354668516,7.399879908207721e-06
1821,2,5.111753015983368,2.739908862698922e-06
1822,2,5.112963844859792,2.4995015548999986e-21
1823,2,5.113486314724867,6.314600391914034e-06
1824,2,5.116779737513184,1.4518565776466208e-07
1825,2,5.118409673148506,2.400602950587551e-05
1826,2,5.119253980639371,8.884957053054256e-07
1827,2,5.119815834539224,2.885427794759834e-06
1828,2,5.120153428959327,1.5577524483658996e-06
1829,2,5.1215205951699545,0.00018416140957295266
1830,2,5.121603153649858,2.889094519935159e-20
1831,2,5.121631296966314,1.3651753165705647e-06
1832,2,5.121920435018467,1.0229414365840642e-22
1833,2,5.123394308503919,1.4876328238338978e-07
1834,2,5.123876461087832,1.025799010345952e-22
1835,2,5.124967203265271,6.433654189517093e-06
1836,2,5.125767220755108,1.0754219901938966e-23
1837,2,5.126684376566743,1.3164226933105013e-07
1838,2,5.127426038871363,3.296581525842579e-06
1839,2,5.127901916020903,5.129051483739841e-06
1840,2,5.1281324796776175,1.0060367636423195e-21
1841,2,5.12845573119904,1.4662379211692316e-23
1842,2,5.128718389005371,2.1241538193502365e-06
1843,2,5.129396075364355,4.597652197025191e-06
1844,2,5.13026525895242,5.12371744256824e-06
1845,2,5.1317529818027765,2.0333577783728564e-07
1846,2,5.140289494287742,1.8483110312067483e-05
1847,2,5.141083661965979,2.0156942223733387e-05
1848,2,5.142395249509775,1.850730230853887e-21
1849,2,5.144639366848253,1.42935948091385e-05
1850,2,5.145047102076489,5.70748951833939e-07
1851,2,5.1468055155878005,3.6726278021110397e-06
1852,2,5.146927643385425,2.541984578722855e-21
1853,2,5.147405415162098,2.5739873224307366e-22
1854,2,5.148564981304844,7.341394313920653e-06
1855,2,5.150050980663593,7.832397403061693e-06
1856,2,5.150587482251808,4.382365234031176e-06
1857,2,5.1508346517495625,4.227198304159275e-06
1858,2,5.159910356677528,1.9926774044227652e-05
1859,2,5.163777694782993,7.593300034556103e-05
1860,2,5.165398685472951,6.528294473017175e-21
1861,2,5.166535020946469,4.895833555106324e-05
1862,2,5.172232260204623,3.927183232141586e-05
1863,2,5.172353833787099,1.4635789773759422e-06
1864,2,5.172784842499709,2.070843283947481e-08
1865,2,5.173295583005881,3.43063392827483e-06
1866,2,5.173826647715032,0.00010605952635413315
1867,2,5.182614097278986,1.0043349158591446e-05
1868,2,5.185311529308933,2.8393750527740554e-24
1869,2,5.187912143036613,1.832539695401541e-11
1870,2,5.189128414620768,9.439734620351273e-07
1871,2,5.19272536847518,4.140527423489514e-06
1872,2,5.1936252444190245,3.761678499887041e-06
1873,2,5.1993179932316025,-8.36426726100999e-13
1874,2,5.206451230620928,2.0386153312468873e-09
1875,2,5.207175336757473,1.6748143298220068e-05
1876,2,5.207951403255379,1.1523875027343757e-05
1877,2,5.214605856258231,4.10885488215761e-11
1878,2,5.217480978368712,2.06423158631947e-05
1879,2,5.2229730568139985,2.0777036939039525e-06
1880,2,5.227935837687653,1.9058423701583817e-05
1881,2,5.332704451568134,1.4075456171214735e-06
1882,2,5.340105077348767,1.1037372764187863e-12
1883,2,5.3451765833113996,1.2860469488165763e-06
1884,2,5.345321464321046,2.511565134517912e-09
1885,2,5.360790283089045,1.979460958570841e-06
1886,2,5.364334182770449,8.573617702162915e-05
1887,2,5.3647252037689555,3.0674661380092327e-06
1888,2,5.365242013480781,1.019273962040549e-06
1889,2,5.366224457852752,5.921457097357844e-22
1890,2,5.367843354382103,4.163590089554865e-06
1891,2,5.370301108325293,4.466101915972047e-07
1892,2,5.37288803504083,4.083688310102413e-24
1893,2,5.37316511736384,8.199902159265704e-05
1894,2,5.375277218616361,2.8896778044726627e-21
1895,2,5.3780339085626565,5.9889315282150006e-05
1896,2,5.380746681563664,0.0003105553004385074
1897,2,5.381334496400768,2.6534197167521852e-05
1898,2,5.384553834236044,5.588622357663645e-21
1899,2,5.385499976778647,0.00031531587942857915
1900,2,5.386466335033958,1.6604705633995714e-06
1901,2,5.387442206512787,7.61361036136283e-05
1902,2,5.388793410473454,5.989214932225876e-22
1903,2,5.389392288554973,2.3716021661986327e-05
1904,2,5.390530488130082,1.8788104477867967e-05
1905,2,5.398803110441122,0.0003470760229613836
1906,2,5.399192911158821,7.071088622789145e-05
1907,2,5.402361560265433,0.0002076561292693128
1908,2,5.4026330210740525,0.00010729923888665373
1909,2,5.404949237581604,6.405739732302795e-21
1910,2,5.405095088497262,5.750091375631038e-06
1911,2,5.406635853818898,0.00015408915299219944
1912,2,5.407717192835264,1.660679771384823e-06
1913,2,5.407872313764244,2.5698631856985564e-05
1914,2,5.4110304138430365,6.746880385879172e-08
1915,2,5.411422652874592,1.9482997082591716e-07
1916,2,5.411830571799783,1.537803869967036e-08
1917,2,5.412204059890257,1.7478410666103216e-07
1918,2,5.412235904016768,3.5356665361790944e-05
1919,2,5.412358763525788,3.9757154936627056e-23
1920,2,5.413058402339061,2.0424299838406163e-23
1921,2,5.416314461744776,9.254072350717519e-26
1922,2,5.4165940670943655,4.3366392568130434e-06
1923,2,5.41737536275059,5.247931237094586e-08
1924,2,5.418117500157052,1.0302776967552686e-24
1925,2,5.4181811459725395,2.0563189876820727e-23
1926,2,5.4202401915058545,4.1659318861352526e-06
1927,2,5.42024054246906,1.6758565320090788e-21
1928,2,5.422363965047964,4.899181207297984e-08
1929,2,5.425811942040127,2.1306577249854378e-05
1930,2,5.428223798254237,2.2551529568648586e-24
1931,2,5.431151227153521,3.8880330319552676e-08
1932,2,5.43195764937775,9.738997032208514e-06
1933,2,5.4338809919885875,4.203152021654367e-06
1934,2,5.437383369703184,5.973387141282673e-07
1935,2,5.437599296890255,3.4531513454094893e-05
1936,2,5.438518548809043,2.088271623661102e-22
1937,2,5.439306807097296,2.2028313432978325e-07
1938,2,5.440172902039706,7.933556224714002e-25
1939,2,5.440512389199569,1.0132022027680987e-22
1940,2,5.441250467610871,1.3904460587104898e-24
1941,2,5.442399371784916,1.04486024199747e-07
1942,2,5.4431313632330784,2.3664551475420195e-06
1943,2,5.4450544848859295,4.3677010746873827e-07
1944,2,5.446384565121093,1.5360326025175424e-22
1945,2,5.447606275494024,6.112917645247409e-06
1946,2,5.448741500979963,6.738970830107322e-06
1947,2,5.449235231572345,2.9036863107030228e-24
1948,2,5.449384840444679,1.625837113389683e-08
1949,2,5.449593402640346,1.8747431564374523e-07
1950,2,5.45091309280798,1.590800045035115e-23
1951,2,5.452013306064316,2.2150546230548136e-06
1952,2,5.452515290596125,1.26517010625635e-07
1953,2,5.461639015260346,1.4406158058157155e-06
1954,2,5.463797925474182,1.883448075825089e-22
1955,2,5.465492392540739,1.3678373638839737e-05
1956,2,5.468003360004104,1.0591567803954563e-08
1957,2,5.468827240183714,2.8881022262511296e-08
1958,2,5.469995826455033,8.677863049398042e-23
1959,2,5.47053888606257,1.990564110793173e-05
1960,2,5.470659674359865,1.562236847137743e-07
1961,2,5.472265720041378,5.025419342572599e-06
1962,2,5.473441064594169,1.8121322689552913e-05
1963,2,5.475301491174093,9.124351772606521e-08
1964,2,5.479354689698198,1.8415919421931048e-05
1965,2,5.480946264085333,6.2446833437935384e-24
1966,2,5.5000852577616115,2.0092223500631104e-07
1967,2,5.502731374328562,9.484971104615713e-06
1968,2,5.525717039952269,1.5509933202986092e-06
1969,2,5.539122156173846,5.322619485284676e-05
1970,2,5.564986990540206,5.968389629582479e-08
1971,2,5.576893294668935,4.492314491555969e-10
1972,2,5.577093412021327,5.973622030432827e-11
1973,2,5.593028074828794,1.0763413674932571e-24
1974,2,5.594408444573276,8.139580677650615e-12
1975,2,5.59572708725824,1.319144934060869e-07
1976,2,5.598938486015754,8.014577889273238e-07
1977,2,5.613494939702036,1.511765468469972e-07
1978,2,5.615457393051031,4.274600686968851e-08
1979,2,5.618512928074097,2.224108233596842e-06
1980,2,5.618794410275655,5.7788804449720524e-05
1981,2,5.6190458495324265,3.0009728923552835e-05
1982,2,5.619262080132614,7.302156468431313e-21
1983,2,5.620137668957227,1.4556489831430177e-06
1984,2,5.622800959715391,1.3513945826613947e-05
1985,2,5.624622582217512,0.0008800518858915097
1986,2,5.63926583527865,2.0357101004787688e-23
1987,2,5.6397533268988695,7.898249792180285e-22
1988,2,5.640530072338606,1.7552023224910485e-20
1989,2,5.641161222992878,6.693200137541093e-20
1990,2,5.641224148414608,3.320024800225731e-05
1991,2,5.641269862706224,0.0019720526801378997
1992,2,5.6416845663551385,0.0008545068141831935
1993,2,5.641924798475884,0.0007302661115297541
1994,2,5.64475167318767,0.00032031747585626496
1995,2,5.64480345152333,-4.1592648190703955e-22
1996,2,5.645985458056543,1.6955603413756188e-08
1997,2,5.646647250052638,1.7835356927601126e-20
1998,2,5.646870202285925,0.00029051613604702477
1999,2,5.648115994540774,3.631707291130979e-06
2000,2,5.649238166202508,0.0036877224577826686
2001,2,5.649572472040177,0.00205080720587803
2002,2,5.653011594188911,0.0006735493732138488
2003,2,5.653202610433141,2.527478904750929e-07
2004,2,5.653289597523269,3.5627196068397346e-19
2005,2,5.655575122986988,2.7481942495285214e-22
2006,2,5.655670798683104,0.0009278630656669384
2007,2,5.656410855074228,7.305177453191268e-20
2008,2,5.658513733402231,1.0255315356909052e-06
2009,2,5.661817185272241,0.0023487218865895516
2010,2,5.662515692348734,0.0014912780465003318
2011,2,5.6667448777266145,0.00015623697152402572
2012,2,5.667224963060505,0.0019817522054833567
2013,2,5.6690031118060915,2.1211966911113263e-21
2014,2,5.6709324086306765,4.84972196407653e-07
2015,2,5.67143467647719,0.001853157182677867
2016,2,5.672484027891073,1.4655669159655615e-05
2017,2,5.672948657067707,3.547132825647909e-05
2018,2,5.6746568875088315,0.0010770166853343182
2019,2,5.67470764831404,1.932730538271081e-19
2020,2,5.675185731930412,0.00012936816725534346
2021,2,5.6768937010299965,4.1669045896078956e-20
2022,2,5.677924357915401,0.00010571472971137983
2023,2,5.678124936587096,2.597646727801123e-05
2024,2,5.67820558416571,0.00037346507568449954
2025,2,5.678564781125317,1.4230548575672868e-06
2026,2,5.679603770718018,4.342834268385577e-05
2027,2,5.682418270473704,5.495068282303656e-20
2028,2,5.688911619871362,0.00018270742572663417
2029,2,5.690844562407619,7.578951430544772e-07
2030,2,5.6937693412570525,0.0001282621320089617
2031,2,5.711762106599679,0.022120116094639188
2032,2,5.727728353428745,0.0221744820092261
2033,2,5.727824524382299,2.7715348068555264e-18
2034,2,5.728755807361495,0.00011805532762494155
2035,2,5.736956654288576,0.019995560220640446
2036,2,5.737371268907964,0.0010790852272606676
2037,2,5.739827202594881,0.0011016595117984886
2038,2,5.7421027713176045,0.0007013284784944216
2039,2,5.742286727736428,5.589135175948781e-07
2040,2,5.744005585637865,0.007012488395299074
2041,2,5.744793350066402,2.7364440412409236e-21
2042,2,5.745279821745612,1.0447854699846366e-07
2043,2,5.756587556630848,3.703419745286586e-21
2044,2,5.756874915940955,0.0037540135006773156
2045,2,5.766272490127676,0.0054841288579551995
2046,2,5.771256267715273,7.181409715139237e-11
2047,2,5.7841567679844275,2.6541566370693857e-18
2048,2,5.790191646877361,0.03796023751091547
2049,2,5.802818674743094,0.011626813765989123
2050,2,5.821089494021464,0.009358491220420529
2051,2,5.8241295771330215,0.0005933000666446338
2052,2,5.847488848597209,1.2202134124234543e-18
2053,2,5.854858167968132,0.012232490633336732
2054,2,5.882954540296112,1.4898636718965157e-07
2055,2,5.886402158392116,1.4887831052545396e-05
2056,2,5.890917906501386,1.3451282049703627e-06
2057,2,5.904069784186106,8.806283765188791e-22
2058,2,5.913633700139712,3.56170238399944e-05
2059,2,5.918013853216166,0.00020129859333477986
2060,2,5.92099111970316,0.00021811814150981586
2061,2,5.924688795222437,5.71264139698603e-05
2062,2,5.924743351434699,3.981876598100984e-20
2063,2,5.924979782194725,0.00021909960377786543
2064,2,5.94033865062778,0.0001685778096467207
2065,2,5.941887026273889,0.00044014624014921674
2066,2,5.943287512897882,5.947802770561974e-05
2067,2,5.944122385430035,0.022704118248604365
2068,2,5.944621656591721,1.5156714592683557e-20
2069,2,5.946133286127235,1.291332497935733e-05
2070,2,5.956118205579912,0.005687587745360664
2071,2,5.956693140139237,6.280458821272557e-05
2072,2,5.966632339591001,1.5788388581497122e-06
2073,2,5.966726821069642,1.1046708299084006e-06
2074,2,5.967038134419852,2.1199971097915722e-06
2075,2,5.967165215327327,2.0925018210120164e-22
2076,2,5.974763682691446,2.7407147870574563e-08
2077,2,5.975201689100004,5.34026464437532e-23
2078,2,5.975664153902869,0.0011365603309596234
2079,2,5.976729500737804,0.0005202373538869515
2080,2,5.9771097057299585,4.677082093004625e-06
2081,2,5.977119166545549,3.004884666145007e-20
2082,2,5.97784553382985,0.0003345523230051309
2083,2,5.978334804761289,3.236835100296846e-05
2084,2,5.978943724155158,0.0005063491861285583
2085,2,5.97985801187059,1.1635567809883067e-06
2086,2,5.980086637533418,6.606209212730424e-05
2087,2,5.983490303092367,0.010016087102994595
2088,2,5.984198460801906,0.0022532699569672823
2089,2,5.989718783399496,4.6639350672464933e-07
2090,2,5.9910758078956405,4.539678868610244e-19
2091,2,5.996487332007291,0.001252360911655843
2092,2,5.996490613797732,7.759155668243669e-08
2093,2,5.996603801741344,0.0019368027068313838
2094,2,5.998882020563258,1.8235091969399544e-21
2095,2,5.999112952829989,1.3654878669409778e-05
2096,2,5.999718858993845,0.00017286539687714765
2097,2,5.999802349583376,2.473629769024643e-08
2098,2,6.000603715781722,0.0013619673400223735
2099,2,6.005821129491665,2.111693727868435e-07
2100,2,6.00635365632786,5.012163831822576e-06
2101,2,6.006545885636683,1.3120682140199064e-07
2102,2,6.006610982494635,1.0090393221786639e-22
2103,2,6.006952609227596,2.3297051723038096e-21
2104,2,6.006979609602297,1.0206907644498011e-09
2105,2,6.007078418409776,0.00014087226428534448
2106,2,6.008947573752323,1.23892387472042e-06
2107,2,6.011706977964366,8.741395526158077e-08
2108,2,6.012236640411459,5.324418877675754e-06
2109,2,6.012563187644446,5.453143604506568e-23
2110,2,6.013629346438336,0.0024901859207490298
2111,2,6.015517590117497,7.69485807226274e-06
2112,2,6.016805277687865,3.9218630075689034e-08
2113,2,6.017039202664478,1.675600291908393e-05
2114,2,6.0173241323703905,6.954784472426373e-05
2115,2,6.018160843269982,0.006250235611579135
2116,2,6.018282422758716,1.1249703584271112e-19
2117,2,6.018328955027243,0.001348287108134706
2118,2,6.0188303265573495,3.068167504605704e-09
2119,2,6.02050590981213,3.0519266732373666e-06
2120,2,6.020849287738542,8.444473901627469e-23
2121,2,6.021926609899765,2.4478141666612354e-21
2122,2,6.022622597231987,3.6385665227899494e-06
2123,2,6.023061986627795,5.105945835557016e-06
2124,2,6.023823132877169,1.9691588383057e-18
2125,2,6.02471177518197,3.12356149359073e-05
2126,2,6.030045097280265,0.02739061780095818
2127,2,6.033057812221671,1.3492522910601167e-06
2128,2,6.033200153496352,7.179869706322196e-07
2129,2,6.0348393194811365,2.1467798431268373e-05
2130,2,6.035134538227453,3.1338485808480155e-06
2131,2,6.040908649614437,6.203635659059119e-05
2132,2,6.040960750255977,6.008387701398914e-07
2133,2,6.042033427422382,0.007338584769746473
2134,2,6.04220586610046,0.002195604892993342
2135,2,6.042718852763983,2.1131557534077813e-22
2136,2,6.044308516418084,1.1749657865973094e-06
2137,2,6.044563323396176,2.0183131688970976e-05
2138,2,6.045299643451756,2.1738407098327934e-09
2139,2,6.045506612494819,7.107721618001024e-06
2140,2,6.045714171250779,4.959989190698209e-22
2141,2,6.047082092495316,9.1842375889966e-05
2142,2,6.0491142331499645,6.731396578891833e-07
2143,2,6.058939117911336,0.0009101343660088385
2144,2,6.060216803783419,0.0017027296795751653
2145,2,6.060266849223808,0.010522022607717643
2146,2,6.061068571539636,2.992812483157782e-05
2147,2,6.063301753540486,0.00025023551916094104
2148,2,6.0636330254530435,0.00011564212176902984
2149,2,6.063858499247658,3.8611550957980736e-05
2150,2,6.064063056720272,6.981894870656883e-22
2151,2,6.064976798781345,1.7875434093095787e-05
2152,2,6.079289933104178,2.6984077932986784e-08
2153,2,6.080596850813436,0.00011863296935289981
2154,2,6.085075995007742,2.9122767867139144e-07
2155,2,6.085167930257228,9.601202671870007e-09
2156,2,6.086979853127957,1.3344746283042768e-18
2157,2,6.089932001853242,0.0010706353198146185
2158,2,6.093762793236124,0.0130744127861121
2159,2,6.0983905186190555,2.1941115722793834e-05
2160,2,6.098612361199287,8.132488589535197e-09
2161,2,6.106275242719448,1.4273538215296282e-07
2162,2,6.109239265442852,5.033771455643173e-05
2163,2,6.11029669477324,0.00015215012290777205
2164,2,6.111573766617255,1.1237171726179605e-06
2165,2,6.112807304995272,1.5716812910158347e-05
2166,2,6.117171945369364,5.040441494966372e-22
2167,2,6.118838041485333,3.0097200477922886e-23
2168,2,6.118997983627764,4.200507105601029e-07
2169,2,6.120124912703091,0.00013462991446869368
2170,2,6.120288376853523,4.56172767385125e-05
2171,2,6.122842906303674,3.723738762656065e-05
2172,2,6.1233806533612665,1.5443547329628037e-21
2173,2,6.126787088905189,4.5935510743262285e-05
2174,2,6.128794130693677,5.934255805473861e-07
2175,2,6.130608928740401,0.0005414176937357462
2176,2,6.131369051567731,3.3405770245330094e-06
2177,2,6.133236134235688,6.952691667895403e-21
2178,2,6.135292030599203,7.688553111835438e-23
2179,2,6.137811010468965,0.0018546981921262922
2180,2,6.140181961941096,1.2115839044970951e-05
2181,2,6.141718951089217,1.656991262476597e-05
2182,2,6.142702781420269,1.9035851301271645e-07
2183,2,6.144154363362702,0.00031517780732350165
2184,2,6.148004157979415,9.328315489929299e-05
2185,2,6.148738726309659,0.0024784000332567966
2186,2,6.1530657825675235,0.0013882517458338318
2187,2,6.154048376050412,2.453278271068966e-20
2188,2,6.156470755586497,3.6167847430996225e-07
2189,2,6.15764341748195,0.001998054174494752
2190,2,6.161287145744097,3.047616210251959e-06
2191,2,6.162346268676856,9.323171610172711e-06
2192,2,6.1633697477128635,0.0003651427362236369
2193,2,6.168661212968743,6.400144057627602e-05
2194,2,6.170194341950435,2.0319796786964993e-05
2195,2,6.171343458748311,4.721959508801536e-05
2196,2,6.172229546906578,1.2626864719303523e-20
2197,2,6.173856322678148,0.00012335691258813335
2198,2,6.175100027407666,3.2260700309252957e-06
2199,2,6.177394281884062,7.923154499375431e-06
2200,2,6.18864006468084,0.011973432070779604
2201,2,6.193150564720611,5.82675621537868e-07
2202,2,6.193219861226794,5.838942198790605e-06
2203,2,6.193366006498309,2.4676434215039267e-06
2204,2,6.193460003009648,5.945369305465666e-05
2205,2,6.193662165419823,2.7751939782031687e-21
2206,2,6.19536532675977,1.193722949021672e-06
2207,2,6.195949276295664,0.00011327431274072943
2208,2,6.196324004211647,1.55337179425442e-21
2209,2,6.197466981707123,0.001999851903239774
2210,2,6.198341166654188,0.015134722848463436
2211,2,6.2008791227470965,3.7778061993811278e-06
2212,2,6.204643880189337,0.0011652070317014632
2213,2,6.204717646112613,0.0007761498987444043
2214,2,6.205904828058067,1.9601400063142536e-20
2215,2,6.205975055805652,4.1999404357989063e-20
2216,2,6.20600992332038,7.681258269779768e-05
2217,2,6.20677358160151,0.000593150241683707
2218,2,6.207783455090237,3.811272873803501e-05
2219,2,6.208100873439889,2.6163760081951812e-05
2220,2,6.2092915919517395,0.00015542101557913075
2221,2,6.209643856870116,3.34343653450895e-22
2222,2,6.210569141281837,1.217454802182807e-20
2223,2,6.210822389733835,0.00015562746093094782
2224,2,6.211255813447622,4.686948912595992e-05
2225,2,6.211336087132054,2.449797906844999e-21
2226,2,6.211569779791205,0.000501183257470655
2227,2,6.212205830766834,8.429154769992989e-21
2228,2,6.212360773068383,2.4242676981558603e-05
2229,2,6.2127313380800615,2.23329157278474e-05
2230,2,6.212951072438386,4.078761500769325e-05
2231,2,6.213608976267778,1.34402292887222e-20
2232,2,6.214002272376206,0.002653924556896574
2233,2,6.2151348661744805,0.0004383001332550893
2234,2,6.215139572074349,2.0320858121420685e-05
2235,2,6.215175101841396,1.4384689172019136e-19
2236,2,6.215286071362414,0.0006469221637255998
2237,2,6.215568360656505,1.0250495589681532e-21
2238,2,6.215976060241985,4.519171817547919e-05
2239,2,6.215991940062395,6.326696919523839e-05
2240,2,6.2164024602776635,7.686456081092534e-06
2241,2,6.216562332460455,4.174921350848586e-20
2242,2,6.2170488848800005,9.818426401475095e-05
2243,2,6.217484395106055,0.00017632980937641054
2244,2,6.218850337300182,2.745490595539232e-20
2245,2,6.219837121969363,2.5570319572770904e-22
2246,2,6.220083846066814,0.00041581137713210027
2247,2,6.220935652977857,2.196102747808963e-06
2248,2,6.221941833575158,5.7372059185115975e-05
2249,2,6.224072873698844,0.010283606530727678
2250,2,6.225096147681256,0.002324953748614839
2251,2,6.225494147870506,1.357405461814437e-05
2252,2,6.226105319762496,8.947299667697297e-05
2253,2,6.2262448874699885,0.005311829569596785
2254,2,6.227341235576091,0.00012393087071656267
2255,2,6.227619671639673,4.292721786455105e-06
2256,2,6.229745650819268,6.59360779357756e-07
2257,2,6.229822560263585,6.557669565798434e-05
2258,2,6.230187554889483,1.78116933481599e-22
2259,2,6.230396063967078,0.00013110813537098556
2260,2,6.230666232081546,5.89286879536448e-23
2261,2,6.230869214241864,4.270015327580235e-05
2262,2,6.23118029375803,1.057307595452348e-22
2263,2,6.2316133074862705,4.038423176636419e-21
2264,2,6.232000763695794,0.002618317388444524
2265,2,6.232496003260337,0.0002895577081065961
2266,2,6.23350329249547,0.0005448283813915108
2267,2,6.233829431635968,0.0003649782939052152
2268,2,6.234268822217359,0.00030903019095860197
2269,2,6.234484320449667,1.1631836086894126e-19
2270,2,6.237060623467414,0.00013869328047301892
2271,2,6.238156550265103,3.782908312553477e-05
2272,2,6.238195083807,0.0019454314328038664
2273,2,6.239340853279202,1.534168148702339e-18
2274,2,6.2393969860144125,0.008398861075662165
2275,2,6.239433663783586,9.440198942273674e-19
2276,2,6.239662129764838,0.001335783502905733
2277,2,6.239901384840323,0.0006902104938732452
2278,2,6.24019537947089,0.0036184421252730306
2279,2,6.240771411243941,1.097681334782483e-20
2280,2,6.241434923651354,1.5713500659831632e-22
2281,2,6.241497593777126,3.665887716683821e-05
2282,2,6.242605919349842,0.00014242041806407816
2283,2,6.242823710734513,0.0017343442338757992
2284,2,6.242997230986191,3.1008705273531664e-19
2285,2,6.243285085683908,4.777967642687542e-06
2286,2,6.243300737975744,4.802360658611857e-19
2287,2,6.243473384497804,4.205263506008279e-20
2288,2,6.243530848984847,1.2691923597544181e-05
2289,2,6.243584912356198,3.114229242717979e-23
2290,2,6.244028089107985,0.0005415707703004973
2291,2,6.244046696424277,5.44671918175686e-21
2292,2,6.244071674201166,3.845816544725458e-22
2293,2,6.2447735136877895,4.5174220732312655e-06
2294,2,6.245574906364652,1.7382840120616812e-07
2295,2,6.245613935677397,6.052500058923668e-06
2296,2,6.245615274712691,-1.7623564180271964e-20
2297,2,6.245740931508692,9.430174036308825e-06
2298,2,6.245762884029148,3.1713190968921884e-21
2299,2,6.24621013986598,2.498988922809251e-23
2300,2,6.246233072843097,2.0038820189664673e-23
2301,2,6.246797564839142,1.4769696439831363e-05
2302,2,6.246865777869289,1.3791468507460881e-21
2303,2,6.247117811320663,7.684529881801364e-06
2304,2,6.247216425090812,4.2822775289139166e-05
2305,2,6.24784164397164,0.0002500417823025606
2306,2,6.247900393573843,1.2935943636395197e-19
2307,2,6.248531819378741,0.000145131231285568
2308,2,6.248894869580738,1.157869183138652e-05
2309,2,6.250195928977007,1.444145601774179e-05
2310,2,6.250656930580931,1.0750293016526534e-07
2311,2,6.250829366026778,1.0794630686407682e-22
2312,2,6.251297157898364,3.4373511695835557e-22
2313,2,6.252038782444345,7.496016398445015e-23
2314,2,6.252112025086717,5.266450960437438e-23
2315,2,6.252162384531118,2.2702233458954723e-23
2316,2,6.252274986634632,1.408972397409589e-08
2317,2,6.252745602341292,0.0002631635713585178
2318,2,6.252838465865409,5.6296796335696884e-08
2319,2,6.253303751287149,2.0166450088088634e-10
2320,2,6.25335460765109,3.54380522262903e-22
2321,2,6.253459202314218,8.583264968730115e-23
2322,2,6.253621712256631,6.423976783263744e-05
2323,2,6.253768664844074,0.004961616098255205
2324,2,6.25388831063708,0.0007326853517784372
2325,2,6.254634301696456,6.214411373222519e-21
2326,2,6.2549347464556035,9.579600273272411e-05
2327,2,6.255099857633638,0.0012991797302245264
2328,2,6.255741130434956,2.312149838992889e-05
2329,2,6.255898167779321,2.5609004165588234e-08
2330,2,6.256801700712799,5.269623663712911e-22
2331,2,6.25702670745153,4.5640241314950047e-07
2332,2,6.257075282691687,8.2801152067684e-21
2333,2,6.257145329977504,0.0005329994300649051
2334,2,6.261325259152841,2.8810536038689934e-05
2335,2,6.262886461374194,1.3080527833672005e-05
2336,2,6.262998509915803,0.007248429661036547
2337,2,6.263034284708112,3.514061224962551e-06
2338,2,6.263081948945569,0.0005975104904664431
2339,2,6.263085892375216,1.425118365487067e-19
2340,2,6.263939054253967,5.3926406742332114e-21
2341,2,6.264748680908156,2.5885376824120893e-21
2342,2,6.264983530021311,1.4163709954108707e-05
2343,2,6.265363451029032,3.3329241460472376e-08
2344,2,6.266940794590312,3.895983763391286e-08
2345,2,6.267226355236346,2.0450785766535388e-06
2346,2,6.267298990660436,3.0451501947260213e-23
2347,2,6.267541103033182,3.5102560624591507e-23
2348,2,6.26780727299041,6.193101167058146e-24
2349,2,6.26828702924405,3.3726391975998196e-08
2350,2,6.268336255299118,1.392360259579922e-05
2351,2,6.26862625863987,4.677009547816676e-21
2352,2,6.268819387865051,7.134845642042142e-05
2353,2,6.26976827993883,6.2553907180997354e-06
2354,2,6.269919301657751,2.3022878949436086e-06
2355,2,6.270475582461415,5.641931101796053e-06
2356,2,6.270890029145107,1.6667103272117807e-22
2357,2,6.270926879348053,6.997737731688345e-07
2358,2,6.271034870729352,9.029056895083749e-07
2359,2,6.271332770160086,3.4120713094069196e-07
2360,2,6.271736268169661,7.588388845712979e-06
2361,2,6.2725578648721125,1.7166373231448795e-06
2362,2,6.273473308367215,6.946038295552582e-06
2363,2,6.2737442241147505,1.4419075443241657e-05
2364,2,6.274317109716662,2.2064770714755663e-21
2365,2,6.274739375864556,0.00014816593160814196
2366,2,6.274790438191303,2.159681854965642e-22
2367,2,6.274869842585758,5.826674471196827e-06
2368,2,6.275046368390974,7.664839508795277e-07
2369,2,6.275562532832453,1.5589165479532048e-23
2370,2,6.275911308166769,3.183845683616642e-05
2371,2,6.2761394451067645,2.3577017436757345e-05
2372,2,6.276351453889049,3.0240631114888937e-22
2373,2,6.276401477196885,8.296731517358815e-07
2374,2,6.277410812247126,3.005449704960697e-21
2375,2,6.277877258700016,1.259621735751945e-05
2376,2,6.278336631022398,1.5864428828620674e-05
2377,2,6.279304338296583,1.606745256426543e-21
2378,2,6.279539214657916,1.6053728803510649e-06
2379,2,6.2802286171379365,4.6350656893357263e-23
2380,2,6.280319181620257,6.5725810057598885e-06
2381,2,6.280772234920448,3.310907885787986e-23
2382,2,6.281352557501748,3.1844093963079254e-23
2383,2,6.281936646536337,0.000153976016988393
2384,2,6.2823562450324175,1.0998539179885332e-05
2385,2,6.282999080776278,1.541474738270535e-08
2386,2,6.283168065035852,1.6208852969879945e-06
2387,2,6.283359894976002,2.7896850301328877e-07
2388,2,6.28391162176888,1.36267765975047e-06
2389,2,6.284924697537235,1.4397922726134582e-22
2390,2,6.287052025503783,7.045853497054612e-05
2391,2,6.287478803093961,4.268958146109386e-07
2392,2,6.287861948801037,0.0004863972819526359
2393,2,6.2912801836235985,8.45464132686912e-05
2394,2,6.292417396838857,0.0068120901008613816
2395,2,6.292973045516192,4.869484733908264e-06
2396,2,6.2930131997676995,3.83794432915208e-09
2397,2,6.295946820923632,6.745801879891826e-05
2398,2,6.296575866038438,1.8676341785729703e-21
2399,2,6.297686959521968,7.776945909118703e-05
2400,2,6.29822991863017,7.222882050880451e-22
2401,2,6.2991773028687135,5.724474856171542e-08
2402,2,6.299233869152374,1.658121667398915e-06
2403,2,6.299280226491646,1.1698524920869238e-05
2404,2,6.299794276289504,0.0017209879128372257
2405,2,6.299960175562774,5.259585650830863e-19
2406,2,6.3002867022216265,0.0022887825458973755
2407,2,6.300374323333585,2.9467778557637905e-19
2408,2,6.300458239835223,3.761883462439021e-21
2409,2,6.300988365519856,1.3842563193069862e-06
2410,2,6.3047384551806545,1.551162331526153e-06
2411,2,6.307427300330517,4.910775189872658e-23
2412,2,6.307692739917059,-2.5883128611011413e-10
2413,2,6.308007001276337,4.479100909472464e-06
2414,2,6.308381381478739,3.087515494518755e-07
2415,2,6.308534351631238,1.1945558463993235e-08
2416,2,6.30961238356025,2.3731861967237464e-06
2417,2,6.309847726750149,0.0003254551778921717
2418,2,6.310035905927123,1.2155052572306125e-22
2419,2,6.310387084437593,3.2445268279741525e-07
2420,2,6.3105116392957825,8.19267632688598e-06
2421,2,6.31123155502263,3.3250221602109268e-09
2422,2,6.311319449094867,5.3725440173212005e-06
2423,2,6.312407843158667,5.278786502915332e-07
2424,2,6.312833315607236,7.56854530713946e-07
2425,2,6.314722295244451,1.4859377291629784e-05
2426,2,6.314968364665447,1.3422613765771578e-07
2427,2,6.315177515209143,1.2503272402731826e-21
2428,2,6.315973345692555,4.179767321807371e-09
2429,2,6.316236379429881,2.0337513708948872e-06
2430,2,6.316970453337888,1.8456567074578062e-06
2431,2,6.322469733374021,8.406873521232715e-06
2432,2,6.322883861462515,1.4532215923288071e-05
2433,2,6.323424853462825,3.2765178021937576e-07
2434,2,6.323878092565906,1.6543172268537008e-06
2435,2,6.324822486871085,4.814139155772755e-24
2436,2,6.325240665652359,7.30549008848675e-08
2437,2,6.325713867389368,1.1665716170960075e-05
2438,2,6.330567161366787,4.04349885627948e-08
2439,2,6.330991445827408,0.00066460771157151
2440,2,6.331415408352655,1.4193881461057568e-22
2441,2,6.331647831170926,3.199533053302435e-05
2442,2,6.335458970496461,6.451307200548462e-06
2443,2,6.337824745214164,9.941704079944985e-08
2444,2,6.342714439269514,0.0002403807338147729
2445,2,6.342807025707373,1.2684703436249752e-09
2446,2,6.344240897603754,7.837128855454837e-25
2447,2,6.344477758335302,4.914626197589825e-06
2448,2,6.34492394382147,2.4457100147219747e-23
2449,2,6.350983977224303,5.339482176828398e-06
2450,2,6.351813822414385,1.0968011864469437e-07
2451,2,6.355622393422095,0.0002509395336812659
2452,2,6.3567102227631835,3.701832930485407e-05
2453,2,6.3584418059139125,1.720003898568618e-21
2454,2,6.359080046695567,0.0009256406291140675
2455,2,6.359185318575896,1.8814174394121757e-07
2456,2,6.359983954307211,4.1101053112558295e-07
2457,2,6.360160198803214,0.0006525625661517873
2458,2,6.360220862640574,2.6097198571224843e-05
2459,2,6.364068248912417,3.5486710655039134e-05
2460,2,6.3653491038770085,1.197875346230788e-05
2461,2,6.365875485407571,3.499800669779567e-08
2462,2,6.36719723740066,8.774682874004557e-07
2463,2,6.368915126149886,0.00015032842105416547
2464,2,6.373448217997463,0.00016413522649328876
2465,2,6.375563980501795,3.0585752438715497e-07
2466,2,6.375875837166802,-8.595091612728309e-09
2467,2,6.376084934641881,7.903483694260255e-06
2468,2,6.379719227278088,1.1326716285446984e-20
2469,2,6.380647582176209,1.1943591965118186e-22
2470,2,6.382619851025709,0.00019906523723525033
2471,2,6.38364503197073,1.4163833398994134e-22
2472,2,6.383857672573868,6.953871596902362e-07
2473,2,6.386615014155268,1.9401870130762303e-21
2474,2,6.387003917652123,9.21168431679766e-25
2475,2,6.387015095422157,5.115370415680249e-10
2476,2,6.387933188895204,2.8026612369603336e-06
2477,2,6.387941147016136,8.475794717352838e-09
2478,2,6.390136193382148,6.803762779611691e-06
2479,2,6.391854109737778,8.709538033655113e-07
2480,2,6.393263803482682,0.00011664584178085793
2481,2,6.3944628028768875,1.4889118815506036e-24
2482,2,6.394732961374984,7.537362202532664e-07
2483,2,6.3948213262967215,-1.521154128729035e-10
2484,2,6.400468279581105,5.072496098456762e-05
2485,2,6.401265257562102,5.453176688088468e-07
2486,2,6.402374105041758,0.0010038931389122672
2487,2,6.402826612300657,1.0942348727070283e-21
2488,2,6.402971239392002,3.438103731202086e-05
2489,2,6.4041442898054015,2.073978009866805e-05
2490,2,6.405572867032106,4.651392323983486e-07
2491,2,6.406864302415386,2.2985371843998522e-23
2492,2,6.410848296027041,6.167269569036738e-07
2493,2,6.41104001727291,1.0089918375800609e-19
2494,2,6.414343485064023,0.00022044377928559028
2495,2,6.414663248352895,2.8938368378870128e-21
2496,2,6.417329527805293,2.1465445424681624e-23
2497,2,6.418443240652891,0.0003005368775939541
2498,2,6.419293552988506,1.8934433574088772e-06
2499,2,6.42300229859967,4.493393486091678e-22
2500,2,6.424184229890898,0.00010473742815054652
2501,2,6.425614909983096,4.357285192465962e-08
2502,2,6.426125793883102,1.2146189669096932e-07
2503,2,6.426453291076541,0.0016714838054014383
2504,2,6.429180281959816,0.0036105558407239515
2505,2,6.430587157654827,6.735316450980072e-08
2506,2,6.432566591164914,0.00015997091883129404
2507,2,6.434197730515621,4.069668487392698e-07
2508,2,6.434617333339872,7.073030481267261e-11
2509,2,6.4391520941910585,7.341582046506271e-08
2510,2,6.43936140356351,0.00044444163288760274
2511,2,6.440154904961673,0.00010683454402416953
2512,2,6.443732011533086,1.26776868787794e-23
2513,2,6.4468321139283375,4.387543729314502e-24
2514,2,6.448679960079289,0.0001140766700618476
2515,2,6.449508040116143,1.488811109802704e-09
2516,2,6.44972091183746,0.0002523406196514907
2517,2,6.45158601326051,5.001113095313782e-07
2518,2,6.453993989998139,1.2909381282109248e-06
2519,2,6.4542813749361585,2.0073528740866988e-07
2520,2,6.455602449955279,5.026882445328362e-25
2521,2,6.455966954881774,1.1954809379503022e-06
2522,2,6.45769321610544,2.124769373605059e-06
2523,2,6.459699499919395,3.885045219484792e-09
2524,2,6.459710001204257,2.671239870025223e-07
2525,2,6.461969240688404,3.6146892386616996e-22
2526,2,6.462934020778505,1.2510814693323533e-06
2527,2,6.467673256645526,1.4740646406582943e-23
2528,2,6.467971257913064,8.50853996551298e-07
2529,2,6.468680403555311,1.3554125958939251e-08
2530,2,6.469183469874963,4.963220388351323e-07
2531,2,6.4706644912080264,2.0053141838925683e-23
2532,2,6.471231082335407,5.710621953824896e-08
2533,2,6.471386806675355,2.6877017946724435e-09
2534,2,6.471480709702234,2.4934343002342285e-08
2535,2,6.473057641974094,4.4400728009927995e-08
2536,2,6.4754712470604545,9.750934830699458e-06
2537,2,6.475523993946297,1.2073911907924436e-09
2538,2,6.475906747437193,1.8888250161137135e-06
2539,2,6.476942241307995,9.060572074687188e-23
2540,2,6.478260376643902,3.1191419324680476e-07
2541,2,6.47949485091101,1.687897386604876e-05
2542,2,6.48009272297503,3.525160355342078e-07
2543,2,6.4802837862762885,1.462093046983954e-08
2544,2,6.481543743532939,5.8612846269377045e-05
2545,2,6.4818976320776756,6.4023978041093e-05
2546,2,6.482325144947083,3.740018931610698e-23
2547,2,6.482698909034411,2.2762269583210696e-23
2548,2,6.482849287191073,3.2552124804691874e-07
2549,2,6.483190473080924,4.330144290188382e-07
2550,2,6.483256319130533,1.6536131680925418e-06
2551,2,6.483331677761555,8.361191029059779e-22
2552,2,6.48337050190861,3.376522216661183e-05
2553,2,6.483637268680354,1.9983248598873805e-05
2554,2,6.484050656176294,5.4469215338334124e-08
2555,2,6.485163974940804,3.259372482138137e-06
2556,2,6.485922177441751,9.978986563074304e-07
2557,2,6.487191369178049,2.844268181103133e-08
2558,2,6.4889377770254555,1.605063909058491e-23
2559,2,6.490621194649577,-2.111714470395685e-07
2560,2,6.491322189360744,0.00027667777719855835
2561,2,6.491777915966168,-2.683661240430559e-07
2562,2,6.492557811464906,-3.463511180314966e-08
2563,2,6.492995357416362,2.0768587825915107e-09
2564,2,6.493258007248301,1.47569463571016e-23
2565,2,6.49422371493813,8.368180902022822e-08
2566,2,6.496207131688493,1.825055398474912e-06
2567,2,6.497756089498353,4.521040460883302e-08
2568,2,6.498457576626038,2.248115098151151e-06
2569,2,6.498528008543985,1.838724285458163e-07
2570,2,6.498927593511041,4.750822651653082e-06
2571,2,6.498954167511329,1.2961175271289237e-20
2572,2,6.502955329217457,3.8315380343110704e-09
2573,2,6.503034298729801,5.04650642704016e-07
2574,2,6.503603617269221,8.488523184929767e-06
2575,2,6.5040255908675135,4.6345458645290544e-07
2576,2,6.50412133580636,7.439965497623009e-23
2577,2,6.504146460720733,2.6284592069242557e-08
2578,2,6.504612986596101,7.1150181172226e-07
2579,2,6.507710922061733,4.796627013399976e-06
2580,2,6.508878176538531,4.452711316032545e-20
2581,2,6.5092244164332556,4.008100685677013e-10
2582,2,6.511322894139539,1.2298383322061896e-06
2583,2,6.512935538009913,7.4000900556373556e-06
2584,2,6.513617812011603,9.552932353713241e-07
2585,2,6.513624424063607,1.4778516587096712e-07
2586,2,6.517402993394398,6.894931322354908e-09
2587,2,6.518773771777944,6.206702018678196e-06
2588,2,6.518953957324072,1.2209899718115888e-07
2589,2,6.519439051555878,2.112837243971278e-06
2590,2,6.522702738926284,1.9612415891847783e-07
2591,2,6.52902141111025,6.181019809720445e-05
2592,2,6.52933987926275,1.974473252726536e-07
2593,2,6.529584334849801,5.293794797795049e-07
2594,2,6.529891387330792,4.938185679367693e-22
2595,2,6.534316368334089,0.0004990451305501654
2596,2,6.534749890097601,0.0001980843695393118
2597,2,6.5350873180649955,1.111294826441268e-05
2598,2,6.535351360522725,1.0254159530195508e-07
2599,2,6.535515829204201,1.4232696031107624e-23
2600,2,6.535580445079745,4.392109526824212e-08
2601,2,6.535602282593686,2.3571872485005867e-23
2602,2,6.539573966098089,1.2481058835097883e-07
2603,2,6.539640711572531,5.5632727416653646e-06
2604,2,6.541478993779947,1.3795821909040972e-05
2605,2,6.54370465901485,1.0315515903512322e-07
2606,2,6.544883304563086,1.799731844577347e-06
2607,2,6.545579281083803,0.00014922430718036209
2608,2,6.549233389214237,2.0637872447093917e-06
2609,2,6.549504446127401,1.1858474724327056e-05
2610,2,6.5495613256617276,2.0030845306827444e-08
2611,2,6.549809907289159,8.900301170279113e-23
2612,2,6.551753311548225,4.310844133650569e-21
2613,2,6.551855028643331,1.3142068562326993e-05
2614,2,6.55236185907188,1.0821961253390256e-09
2615,2,6.552510051878016,4.4784952099557885e-22
2616,2,6.55555056738541,6.890866578420727e-08
2617,2,6.556284183746527,7.70813774526318e-06
2618,2,6.557849374449347,7.7530587434681e-06
2619,2,6.5590660585250475,1.7999051234875853e-07
2620,2,6.560656570852927,2.5584816613016196e-09
2621,2,6.564446756076336,8.068758687052769e-23
2622,2,6.56445059136081,5.600366040622348e-09
2623,2,6.564565026926061,1.7982050085474817e-08
2624,2,6.56456549504253,-3.0506251616207408e-24
2625,2,6.566985037152108,3.1488061779813174e-24
2626,2,6.567691620600158,2.5707463288862733e-09
2627,2,6.56773967096467,2.5762133034937743e-10
2628,2,6.573739918502326,6.633806688205541e-07
2629,2,6.574407954608205,7.41753883480501e-07
2630,2,6.57454356915764,7.537089370018264e-08
2631,2,6.575172589152828,3.6984509774993e-24
2632,2,6.575382984481337,5.968779189848055e-07
2633,2,6.576525027477999,7.720701306144518e-11
2634,2,6.577865164615218,4.961919287681814e-07
2635,2,6.578805024338408,0.0004631450814910201
2636,2,6.578861410633806,5.487528802153523e-20
2637,2,6.579557716098407,4.4255727962223563e-08
2638,2,6.583786018828903,5.915644420008466e-09
2639,2,6.584158031237962,8.377437524823043e-07
2640,2,6.584577701467083,1.4741608051526338e-07
2641,2,6.585078681370362,1.4061641067316838e-23
2642,2,6.585345966276975,0.0003296166818068026
2643,2,6.586282787785137,5.339927667281262e-22
2644,2,6.586952551752802,1.9476722750522682e-08
2645,2,6.590370673948826,3.6542331704899e-06
2646,2,6.591747874684074,2.822913239051057e-05
2647,2,6.5971180482659975,0.00063284956773937
2648,2,6.601686155187167,3.192576138436582e-07
2649,2,6.601801856617271,2.143779349989224e-21
2650,2,6.601968445869431,3.523772974205561e-05
2651,2,6.603881273757736,7.655052227887099e-06
2652,2,6.604827208341931,1.3878707792639954e-07
2653,2,6.610098746815709,5.232344625233582e-06
2654,2,6.610248391749337,7.732391064492285e-06
2655,2,6.610866990787827,5.9436943746836726e-05
2656,2,6.619607166063815,2.4150741652977073e-06
2657,2,6.633972693074213,0.000125829244679463
2658,2,6.637790277732279,2.4116092975304146e-05
2659,2,6.637871961699716,5.238608515512644e-05
2660,2,6.638300748814913,0.00015641083122648245
2661,2,6.638422923790472,1.317719522022013e-20
2662,2,6.639359837534187,4.015423538518681e-06
2663,2,6.640624787765034,1.5065982048986402e-07
2664,2,6.640996946507983,1.4125897949735141e-05
2665,2,6.643207621337297,6.124085309795247e-07
2666,2,6.643993869668805,3.6992287217323296e-07
2667,2,6.644075584640177,9.328559831979646e-06
2668,2,6.644116619850365,3.117521441389481e-21
2669,2,6.6441807928347885,7.044569970661024e-08
2670,2,6.645462651640912,0.00034469486085107835
2671,2,6.6465406144767485,1.994436900042216e-05
2672,2,6.648421523929471,8.919949425647037e-07
2673,2,6.650526934063123,7.075717643267941e-07
2674,2,6.650630477618165,9.86601760703206e-22
2675,2,6.65071222208428,5.5644634698282594e-21
2676,2,6.65075003443377,1.4957835707763899e-05
2677,2,6.651195904402073,2.13627654273209e-22
2678,2,6.651202631284775,1.1620779604372324e-06
2679,2,6.651531893289473,7.670789694145052e-23
2680,2,6.653876445240201,4.6680970622330306e-05
2681,2,6.655132539583121,6.94710950078334e-07
2682,2,6.657465080686222,5.89304449672038e-22
2683,2,6.657573214231888,1.7575453400771605e-20
2684,2,6.658250813606571,0.00047759805195144117
2685,2,6.659684987197011,1.234876844154691e-07
2686,2,6.659937409854933,6.474633370007182e-08
2687,2,6.659974902340707,1.3720211119763079e-05
2688,2,6.662688724531449,1.371359481528793e-06
2689,2,6.662823426887485,2.2013110825049903e-07
2690,2,6.6650440385524234,3.252109645853767e-05
2691,2,6.665067013327587,1.4622865226295556e-19
2692,2,6.670688478218267,2.5690652764873536e-05
2693,2,6.670821662373669,1.9733884142946447e-07
2694,2,6.671984233501803,0.00022414406540590496
2695,2,6.67204015948613,1.2189609400272369e-23
2696,2,6.672903786416612,0.00015952322369714968
2697,2,6.672940038172555,1.5074195346293053e-06
2698,2,6.6734226210550105,3.5944701763927317e-22
2699,2,6.673956802875523,5.862197456046081e-24
2700,2,6.674906956146401,1.5018724850863084e-06
2701,2,6.674919390630862,5.206138070829841e-20
2702,2,6.675242895753456,1.94313661406205e-05
2703,2,6.676894860253867,5.8189778867444886e-05
2704,2,6.677005677194245,1.4388837310274359e-12
2705,2,6.6784185600961905,4.870456327497094e-07
2706,2,6.67853067768948,5.217804858645058e-07
2707,2,6.6789320407260675,4.448791672301728e-06
2708,2,6.679380868709245,5.042249875441132e-22
2709,2,6.679838212313655,2.3049247017859125e-05
2710,2,6.680055839583247,0.0002950480398032892
2711,2,6.680518825764466,5.552798470756585e-20
2712,2,6.681088518093702,4.77106887107495e-05
2713,2,6.6820017987554365,2.044878442566332e-05
2714,2,6.682173075013338,1.1859441008926994e-23
2715,2,6.682829264009513,5.456770719509348e-06
2716,2,6.684806960860669,2.772436443955923e-07
2717,2,6.68527795095838,1.076236430384859e-21
2718,2,6.685835965859724,8.759628314439547e-22
2719,2,6.685959230236904,9.249040506022391e-07
2720,2,6.686693811196733,2.1353294591850287e-05
2721,2,6.687526705798007,1.1794458223148966e-07
2722,2,6.687900178909047,2.786534899711338e-24
2723,2,6.689089077162691,2.4464805867882486e-07
2724,2,6.689891322229585,3.5728850689359612e-22
2725,2,6.690126541090649,0.0004897048646878029
2726,2,6.690308024998842,9.574657475577717e-07
2727,2,6.690630455248083,5.417829125441858e-06
2728,2,6.690915913167203,1.743135007461129e-07
2729,2,6.69182696054844,1.9940009832516062e-06
2730,2,6.693520815365389,4.295772648230912e-06
2731,2,6.693801890097859,5.3327535702046744e-06
2732,2,6.695021904707858,4.4196644464939983e-07
2733,2,6.695460122563134,7.177915372354948e-05
2734,2,6.696216943854608,0.00034544966647300315
2735,2,6.697509863682285,2.198674143477782e-23
2736,2,6.6996364759763765,1.0174436221756836e-06
2737,2,6.703341624289521,2.3961465506815573e-05
2738,2,6.704576523927756,5.837808657952332e-06
2739,2,6.706613899841329,9.918637874021234e-05
2740,2,6.707326990922411,1.414128765900593e-07
2741,2,6.709138173886913,0.00010232620311306721
2742,2,6.70977623890866,1.794833982711354e-07
2743,2,6.7120349301097235,2.465181436799784e-22
2744,2,6.7130740835962115,2.153589966809019e-06
2745,2,6.713369437978201,0.00011207064665111883
2746,2,6.715079226475439,7.813451285325119e-22
2747,2,6.716012589140121,3.685669510813465e-05
2748,2,6.716162237465596,8.681804221985254e-24
2749,2,6.716731923914665,6.118606637172785e-07
2750,2,6.717072380008858,2.5578924789360506e-05
2751,2,6.717373859570216,2.0676388239873631e-22
2752,2,6.717511035899122,8.624658067922493e-07
2753,2,6.717619882707027,7.784143927353065e-07
2754,2,6.717843162914107,3.514546645763866e-08
2755,2,6.718360156786446,2.107973436050144e-23
2756,2,6.718683437013624,1.2530865785765597e-05
2757,2,6.718973165642069,1.1270077205181057e-24
2758,2,6.719614857619035,3.132592923928067e-07
2759,2,6.721353841427458,1.0059696591848943e-24
2760,2,6.721591001234117,0.00012645820762813842
2761,2,6.722213905870149,9.957510643336033e-05
2762,2,6.722871603243334,1.0091234545757318e-06
2763,2,6.7234463785565595,3.3060393451202786e-22
2764,2,6.7236162027318755,2.240414140618327e-06
2765,2,6.723686816407223,1.3018826113820349e-21
2766,2,6.723963125195212,7.680785394493047e-06
2767,2,6.725628038589434,3.536863328942027e-07
2768,2,6.725659178942806,1.6441497956230866e-05
2769,2,6.72615421632662,9.095476564464716e-23
2770,2,6.726474648471537,7.223468876391739e-09
2771,2,6.726741910250098,4.897707328324039e-06
2772,2,6.726916301512119,4.0462752332171074e-23
2773,2,6.730530037515905,1.3263908616855708e-06
2774,2,6.730833412305628,3.0217001239211188e-24
2775,2,6.731362574521825,6.273098772791012e-23
2776,2,6.733931833731049,1.8216856330115355e-05
2777,2,6.734843429115585,1.7394225763314243e-06
2778,2,6.735099629044555,1.3524121231663832e-05
2779,2,6.738230130100476,0.0001393855097342658
2780,2,6.738882733495359,9.266086044152725e-23
2781,2,6.739095294041249,1.7107347431047553e-08
2782,2,6.7397017584833065,7.5044181746100905e-06
2783,2,6.740069714962317,8.533010148937167e-05
2784,2,6.740558476208662,5.660430645125924e-06
2785,2,6.741205161154085,8.45840328623076e-10
2786,2,6.742617004541216,0.002608705305635003
2787,2,6.743571296632069,1.981655915833626e-22
2788,2,6.743804724851657,7.374060735383955e-08
2789,2,6.745385736061223,-5.529969588226287e-10
2790,2,6.746798856754651,5.328730926586735e-23
2791,2,6.747589428968752,2.5470813199799394e-06
2792,2,6.74866553074429,7.111385884619666e-22
2793,2,6.750410938519337,4.7383285798764405e-05
2794,2,6.750596914339667,9.487345011038763e-07
2795,2,6.752635427654184,1.3109191551966652e-05
2796,2,6.753951245210317,6.4195153444263025e-21
2797,2,6.755339915379352,3.510523149205719e-23
2798,2,6.756197825798893,6.84613557379305e-07
2799,2,6.756412702798912,1.708872528975318e-06
2800,2,6.7569545106072155,6.9303191236151835e-06
2801,2,6.757900477888143,1.0635604309160521e-07
2802,2,6.75864999217697,2.5385198004089477e-06
2803,2,6.759116640208276,1.6116532283324256e-06
2804,2,6.760617798191731,4.1035875979746445e-22
2805,2,6.761938456961161,1.195927833490034e-07
2806,2,6.763520356903598,5.970045989710597e-06
2807,2,6.765286318295239,7.24472346151144e-05
2808,2,6.767153502564383,2.6962449739658973e-07
2809,2,6.767302370751395,1.0068820416031379e-06
2810,2,6.769109699680655,2.0125010750125105e-23
2811,2,6.769694548866823,4.9972958812825145e-05
2812,2,6.769885172940121,4.3747743768177665e-06
2813,2,6.770825923409291,5.2115741417126285e-23
2814,2,6.771212618335994,1.6403208344228183e-07
2815,2,6.771734596074623,1.0889411241196628e-06
2816,2,6.772403644725955,3.6877374285540613e-06
2817,2,6.773062973105311,9.941423512061373e-07
2818,2,6.77376237855816,7.811897163985674e-09
2819,2,6.775318886959951,6.749590460190267e-25
2820,2,6.779861127675417,0.00011216775602337797
2821,2,6.78085491718025,8.130664527113773e-05
2822,2,6.781688993346961,5.588020358872263e-07
2823,2,6.786374257945965,2.2722723268635415e-12
2824,2,6.786375212755331,5.708719128702879e-09
2825,2,6.787410795301923,1.2251241706655103e-05
2826,2,6.7890117061347155,7.229423193056615e-22
2827,2,6.789385320493466,2.600866818159119e-07
2828,2,6.789424532684791,9.062310933173481e-06
2829,2,6.790919135440561,6.907943687225039e-06
2830,2,6.791808543688603,9.605879486562703e-05
2831,2,6.792390999972156,8.246243881850669e-22
2832,2,6.792948622005838,1.4282135296975388e-05
2833,2,6.79330786722096,1.4141119527166213e-06
2834,2,6.7934456331944375,3.4546640318989995e-06
2835,2,6.794291592136631,9.667127703163722e-06
2836,2,6.794390412057396,8.223697113907685e-07
2837,2,6.795192215559041,2.0109140773919174e-05
2838,2,6.795463588496148,1.2561260613210898e-07
2839,2,6.801690743496465,8.70434975199539e-09
2840,2,6.801949144607988,9.007256805300914e-06
2841,2,6.8026241878370115,4.221686380490335e-05
2842,2,6.804055017528924,4.4788524146598515e-23
2843,2,6.804060593492181,1.2788356974327913e-08
2844,2,6.804081419274041,2.2367681928806184e-22
2845,2,6.804136345029349,3.0127962336695757e-06
2846,2,6.807364558180268,5.156487345108311e-05
2847,2,6.80804552393289,1.3649497604049245e-05
2848,2,6.808273098026859,5.254312236202368e-06
2849,2,6.8089789426816765,2.6615789762868554e-06
2850,2,6.810608087637547,6.916862339069162e-21
2851,2,6.81210171090828,3.0230717633804693e-05
2852,2,6.812384707149647,2.8456722423449865e-22
2853,2,6.81323268163419,2.1351052062359407e-06
2854,2,6.81474429955324,7.994362089331273e-06
2855,2,6.816889028495041,2.0865431485034515e-06
2856,2,6.8196294099103625,5.4820614156250684e-05
2857,2,6.820996048276186,6.493080394860439e-20
2858,2,6.821011934216699,4.1909099710815215e-05
2859,2,6.822554513940872,0.0008402653837219173
2860,2,6.822712740945008,1.1049468157748284e-06
2861,2,6.824204434321587,2.5488846438307904e-06
2862,2,6.8247114225927135,2.0545869350329745e-06
2863,2,6.824927171686738,1.7376662910943968e-09
2864,2,6.825070861954259,3.7711874818418254e-23
2865,2,6.828876751091855,2.0953600651997277e-05
2866,2,6.82950761274941,1.3614697118932284e-05
2867,2,6.831939639177278,7.298051239310822e-08
2868,2,6.83232125734537,1.0024942328237223e-05
2869,2,6.832784270790967,2.7589089354960378e-08
2870,2,6.832847935684981,4.076349756241598e-08
2871,2,6.835325474930585,7.65083006598875e-24
2872,2,6.835361781033328,2.4370586961750456e-09
2873,2,6.8354752236739955,6.368397463346725e-25
2874,2,6.835579396478977,2.1176068959016393e-08
2875,2,6.838378835892229,1.3737260873378335e-08
2876,2,6.838416399158575,8.221347660194312e-08
2877,2,6.8400153653818165,0.00027919898104458
2878,2,6.840240118506756,2.7808689320895025e-20
2879,2,6.840564522736884,3.464379070885363e-08
2880,2,6.8407991137642625,1.1401030624955e-06
2881,2,6.84110421920434,1.6658761199914832e-22
2882,2,6.841432184928692,3.8785356786602645e-22
2883,2,6.8431419507783176,4.456414482289654e-06
2884,2,6.843664629722696,1.275319862063395e-22
2885,2,6.844050401293259,4.1840178336853666e-24
2886,2,6.844281800629176,1.661249999302087e-24
2887,2,6.8451375358050655,9.493570548709066e-06
2888,2,6.848144717996888,-4.627464111115266e-07
2889,2,6.85134293570934,1.0461611045296799e-08
2890,2,6.85180974228723,2.4655248703157942e-05
2891,2,6.851960640091249,4.9127562856147855e-21
2892,2,6.852494894429526,2.0809157131296486e-05
2893,2,6.854036576473504,9.62091899964033e-06
2894,2,6.85540055163591,3.4997838912059195e-05
2895,2,6.855858127340355,5.694382276779877e-07
2896,2,6.855953782154188,7.25884523096519e-07
2897,2,6.855996557312835,1.6854529475913112e-21
2898,2,6.856235161679592,3.9248675574874327e-07
2899,2,6.8571007700564905,4.484187563582128e-22
2900,2,6.858183666557636,3.3192706818472536e-24
2901,2,6.864410443801546,8.919756933464444e-07
2902,2,6.864446985682889,1.090063907974414e-06
2903,2,6.864453527391731,7.702335410334711e-20
2904,2,6.864503770432918,1.995882687164283e-07
2905,2,6.869447184052547,5.421475988863417e-07
2906,2,6.869703144102687,3.372362111266569e-06
2907,2,6.87017038433288,1.27513089814616e-06
2908,2,6.871114368793258,2.6037176111025653e-22
2909,2,6.87139516422485,2.5760453283083264e-06
2910,2,6.876147783225349,8.6738906221615e-06
2911,2,6.8776530744327715,1.6101203060720898e-21
2912,2,6.877806059350405,0.0001688298716840264
2913,2,6.878231538939076,5.189334574874322e-06
2914,2,6.882536457613639,2.865922730921316e-06
2915,2,6.882834007903625,0.0003001169780740334
2916,2,6.887902800726238,7.347796474637596e-23
2917,2,6.88805864251384,5.574923712409796e-07
2918,2,6.889824431845511,0.00019785141160904446
2919,2,6.89511599407075,-4.2435663539979635e-25
2920,2,6.895117029661719,7.173911783085087e-10
2921,2,6.895117542021808,1.8010737449643161e-13
2922,2,6.895164942494262,2.9038506602440717e-26
2923,2,6.895214160100181,2.9754767831046817e-25
2924,2,6.895263606969024,8.727090656282476e-11
2925,2,6.89777650810845,-2.1444955752830864e-07
2926,2,6.898602394058344,1.3814385718874028e-07
2927,2,6.898728206092869,5.270195736393064e-07
2928,2,6.901420742506673,-4.421372692945271e-27
2929,2,6.901431726506871,1.3947282845907572e-24
2930,2,6.901480609613259,1.3961243292368948e-07
2931,2,6.902690104895157,1.3232623225230197e-25
2932,2,6.902849790669393,1.215945225072414e-24
2933,2,6.90451195579908,1.9414404496177487e-05
2934,2,6.90784463960739,0.0004411919122164167
2935,2,6.909208235141023,4.0578967958064986e-08
2936,2,6.910092420398257,1.0543534175491182e-06
2937,2,6.911162983569795,1.341863768610802e-07
2938,2,6.911357953380161,1.6888303197799359e-09
2939,2,6.914111921184372,2.3088308812506844e-06
2940,2,6.915517730974614,1.0622429683265936e-09
2941,2,6.916001377776979,6.5705010725833074e-24
2942,2,6.9175060083469475,1.054721980360513e-08
2943,2,6.918814525884613,3.1271403177616128e-06
2944,2,6.92242409840037,1.0805363007814032e-10
2945,2,6.922437014174363,1.1991696121601474e-06
2946,2,6.922632867333391,1.1756696853877505e-09
2947,2,6.9232467758669145,0.00010907505951978058
2948,2,6.923493365416903,7.2162637581478535e-09
2949,2,6.937120771741547,9.43425937026174e-25
2950,2,6.9390884381006686,3.352232787429757e-08
2951,2,6.939522264975892,9.280031838382032e-11
2952,2,6.94033471448796,7.546608323830382e-24
2953,2,6.941886220499214,5.079900457913571e-06
2954,2,6.948401141936472,3.6522029377322077e-10
2955,2,6.948893620453248,4.35043247871532e-07
2956,2,6.951708901165148,3.246007850235358e-05
2957,2,6.953193312064627,3.179014379388749e-09
2958,2,6.953561448734547,4.903354223718789e-12
2959,2,6.954867196208852,1.5519655458886952e-10
2960,2,6.954892618544022,5.4053885644246915e-08
2961,2,6.956108668640695,3.0529749337323406e-09
2962,2,6.9575866821761565,8.497006955054086e-21
2963,2,6.957732565011838,0.0001044358969319177
2964,2,6.9577771560437895,4.3390252197647365e-05
2965,2,6.958686196138785,1.5264408929215473e-06
2966,2,6.961339138666631,1.2502230288125586e-09
2967,2,6.96158380230014,2.8588343051404566e-23
2968,2,6.961592922455736,1.6841114406081914e-06
2969,2,6.96164799300027,1.3541446483675666e-24
2970,2,6.962437341967359,9.389933624463166e-05
2971,2,6.964618419483429,2.6707094446427703e-07
2972,2,6.964866532694316,8.704786488164951e-08
2973,2,6.964980031082007,1.5353255849300772e-09
2974,2,6.965208750593433,5.7743608848380626e-24
2975,2,6.965877666379299,8.977670211819754e-25
2976,2,6.965892942682103,1.0975341778725295e-24
2977,2,6.966313903422133,1.8041085537657826e-06
2978,2,6.976296725205202,2.3644373655138128e-11
2979,2,6.977230736617798,1.942174941887537e-06
2980,2,6.979476699951249,4.356319373372856e-06
2981,2,6.979855882498441,4.721277660404533e-10
2982,2,6.981424171984088,2.603114655563338e-10
2983,2,6.981565874100113,2.0024821686892321e-07
2984,2,6.9823257842016915,2.522218203048538e-25
2985,2,6.982944470072425,4.453914362129127e-07
2986,2,6.983274702172594,3.1554737293275443e-24
2987,2,6.9843450341255675,4.505942950504309e-08
2988,2,6.986506730528902,7.137237330582239e-08
2989,2,6.986817599311337,6.260154530636497e-07
2990,2,6.9870287323326465,6.791998196741951e-11
2991,2,6.987206760751121,2.6288401301669777e-24
2992,2,6.9898958791495716,3.4004404734977007e-06
2993,2,6.995479985776512,7.817903187098805e-05
2994,2,6.998099675676997,1.59624823482674e-05
2995,2,6.998142349014415,2.3072297567927548e-11
2996,2,6.999454515396565,2.5560552694178375e-09
2997,2,6.999845947214055,3.1641581193489237e-06
2998,2,7.000835605682255,2.2432869134579954e-06
2999,2,7.002676069527297,0.00020753068623442797
3000,2,7.002818081643909,2.4168804495065075e-09
3001,2,7.003624269001875,2.4039975092868298e-23
3002,2,7.0037718635088595,2.733141088385451e-08
3003,2,7.0040300377189055,3.4447676190752416e-05
3004,2,7.0163813585253365,2.9902591486779012e-06
3005,2,7.017021655429289,5.310588358273084e-06
3006,2,7.018451007572082,6.847716485651914e-25
3007,2,7.018466467589008,5.70173138522405e-25
3008,2,7.0184819284835385,2.3695640778544105e-10
3009,2,7.0185014972391855,8.391745510806921e-09
3010,2,7.018742301223256,1.1606273983716721e-08
3011,2,7.0187648634870925,5.300648390854927e-11
3012,2,7.021240137377447,1.781265260003715e-09
3013,2,7.0234450451112025,8.637859474327061e-07
3014,2,7.0262857442013456,2.3947736097441196e-05
3015,2,7.027434232818848,1.5428214137149833e-16
3016,2,7.027434347978783,2.1495134632879744e-06
3017,2,7.027759914391709,4.485537340386319e-08
3018,2,7.039085834808873,1.0030984162755919e-06
3019,2,7.03918723014624,2.273216994218473e-24
3020,2,7.039240030839551,3.3749820243572733e-09
3021,2,7.03930277827908,2.4488863939416486e-08
3022,2,7.039395155552825,1.1740246236736713e-07
3023,2,7.046198712860701,6.566940496757523e-19
3024,2,7.046209062012963,2.6852609378977776e-05
3025,2,7.048533550742945,7.300883222693335e-07
3026,2,7.048657469009925,7.252624478267912e-08
3027,2,7.05083907691386,2.273948618078219e-05
3028,2,7.063789830139569,9.253664801077173e-12
3029,2,7.064215432896333,2.086700401395604e-06
3030,2,7.067248372681661,0.00011106457425257765
3031,2,7.077368443043213,1.2481428296381205e-06
3032,2,7.077570882191424,9.180131384406803e-10
3033,2,7.087926791567327,8.752091481122517e-07
3034,2,7.089659920272027,4.320493912907944e-24
3035,2,7.0979878272169685,3.5457911855093956e-10
3036,2,7.097996060533546,2.5971497127177387e-12
3037,2,7.10718001604414,2.848332638565475e-07
3038,2,7.109572579740529,4.856358416060002e-09
3039,2,7.112800239406738,-2.1575357254300963e-07
3040,2,7.121540717962432,3.9456143674538994e-09
3041,2,7.121605915235534,1.8925609326396782e-11
3042,2,7.125428159996318,4.5250561530402294e-07
3043,2,7.130295829618717,2.0607789987331494e-06
3044,2,7.154120853209349,4.996931069716379e-07
3045,2,7.209226113972704,1.969597184754365e-05
3046,2,7.254852813993068,5.840206604063622e-06
3047,2,7.293444473444822,1.936817395817152e-09
3048,2,7.293798443451749,2.2128109582919164e-09
3049,2,7.294152401491374,7.621698347468557e-10
3050,2,7.294620494781043,2.0209045252184773e-25
3051,2,7.297544346845939,8.286951363502787e-12
3052,2,7.297651940812557,3.2973202598592853e-09
3053,2,7.304987942754622,0.0001739494354647507
3054,2,7.306175738054947,-2.454051445172134e-14
3055,2,7.313311544032729,1.992825570206687e-06
3056,2,7.313703671728831,1.1045194148643703e-09
3057,2,7.314005883496691,1.078890799353164e-05
3058,2,7.332044953956199,9.341084365569578e-25
3059,2,7.332054291285601,3.2116551845775435e-25
3060,2,7.332063782515149,6.332014095859274e-11
3061,2,7.3320734243484935,1.9339221087874825e-12
3062,2,7.339568972872996,2.477279925868913e-20
3063,2,7.339579049364886,6.828850977554852e-07
3064,2,7.3550644941343535,4.890971415536473e-24
3065,2,7.3551833183841495,1.1562113039338079e-08
3066,2,7.355306198244023,1.4145797579681631e-08
3067,2,7.355435065433596,5.845948369292998e-10
3068,2,7.357659760522267,5.518929357249091e-19
3069,2,7.357666317557687,1.5020053023756394e-05
3070,2,7.363392239265522,3.572316947608759e-05
3071,2,7.363495384160103,4.288584735719953e-09
3072,2,7.367731949725908,1.5743264882713985e-06
3073,2,7.375680419479977,2.5210207048266918e-09
3074,2,7.376549891385366,2.004847370613836e-09
3075,2,7.3773881762331825,1.0589241726973581e-08
3076,2,7.377550197231415,1.3011881769934944e-07
3077,2,7.379340588485377,9.58486753016506e-08
3078,2,7.379662325757238,3.474626341968671e-23
3079,2,7.390910924868194,3.970455968945537e-10
3080,2,7.3909689547185735,2.1322652406591814e-05
3081,2,7.4032418887796325,-2.935831296160257e-26
3082,2,7.404639100256304,1.415868852195419e-13
3083,2,7.4053722092482985,2.4490217014758536e-08
3084,2,7.405890821016442,2.1750817236981192e-23
3085,2,7.407031382345622,2.5009894604387918e-08
3086,2,7.407179685409744,4.108791938074036e-13
3087,2,7.408087281155645,4.4921804852756336e-07
3088,2,7.410167842020996,7.705816623936804e-08
3089,2,7.4321366807080835,-6.550688091487288e-24
3090,2,7.432328680255239,-4.331813658127941e-08
3091,2,7.433704757695239,2.048869412876565e-11
3092,2,7.435790708390357,3.3384927523651765e-07
3093,2,7.45143421937172,7.872499970979228e-08
3094,2,7.4540708587272775,3.898739461546039e-12
3095,2,7.455759230424235,1.627120692670218e-08
3096,2,7.504847999338892,1.1380315324997593e-11
3097,2,7.504849379764153,2.071355211261845e-16
3098,2,7.507540062755311,1.0127654635523518e-05
3099,2,7.507588827080497,4.049811951846433e-08
3100,2,7.512568516198655,-9.45484899883615e-09
3101,2,7.533947530216153,2.1519054862518245e-21
3102,2,7.534478989278739,1.1031226407857438e-06
3103,2,7.550888968950574,5.952994138310414e-09
3104,2,7.5522793964206585,1.717932013023463e-07
3105,2,7.552378724551204,5.671806379831805e-07
3106,2,7.552417531447702,2.2464922459014116e-10
3107,2,7.553080010696533,8.506820012336079e-06
3108,2,7.553784384094399,2.227195945294217e-22
3109,2,7.5539114084888865,7.211716498065547e-05
3110,2,7.5553908661203195,6.3037972644262144e-24
3111,2,7.55824343360797,8.7753517235152e-06
3112,2,7.558823229249924,2.7305977955466785e-12
3113,2,7.565011022854151,0.00019472720449753057
3114,2,7.568540794349644,1.6453685313829805e-20
3115,2,7.571433471882358,4.273650654546701e-10
3116,2,7.573457152093624,3.0246664213493603e-07
3117,2,7.57347171117334,5.888072942720199e-10
3118,2,7.573476026016181,5.915914651966032e-06
3119,2,7.573506329350664,-6.0404261488232385e-24
3120,2,7.573653098368709,0.00010941848005967249
3121,2,7.579691935714834,2.4246865280406226e-05
3122,2,7.582958868854462,2.2524508279511346e-06
3123,2,7.583428803753748,3.096157422576854e-21
3124,2,7.584168157007866,2.6481048475064294e-05
3125,2,7.590970176004021,5.740860232790268e-06
3126,2,7.591854138670783,4.1177784917648146e-07
3127,2,7.601534255784202,1.188460536863781e-06
3128,2,7.601550236089054,1.6915300018162768e-08
3129,2,7.629149031444342,4.22672170181891e-10
3130,2,7.630395738571167,1.0341678855913964e-09
3131,2,7.632518934521215,5.968568171840357e-07
3132,2,7.633147545841382,8.183081084780474e-07
3133,2,7.636762883030201,2.4028120249508815e-08
3134,2,7.63697896870201,9.397078009713269e-23
3135,2,7.6530832177174375,1.0302053833099182e-24
3136,2,7.654515958169441,2.302046293623389e-11
3137,2,7.655829726227637,5.9244753246691895e-06
3138,2,7.6582840258207625,2.312696005072868e-05
3139,2,7.66117321666195,3.3546333439974363e-22
3140,2,7.663209225271316,5.741855049229853e-06
3141,2,7.670877755984463,3.1082611079901163e-06
3142,2,7.672080079342891,2.0743875089469915e-07
3143,2,7.688879811155516,1.357404773488686e-21
3144,2,7.690041530240819,1.7962918264979697e-06
3145,2,7.719443602117053,4.0114311932397327e-10
3146,2,7.7194442908622705,1.573449430612099e-06
3147,2,7.8317610564884035,9.97671116878437e-10
3148,2,7.83177006132604,5.580864151722706e-10
3149,2,7.8318312115708295,3.9959444353490867e-10
3150,2,7.831851880175179,3.151034813409448e-25
3151,2,7.8520621825934995,6.043170818635675e-07
3152,2,7.8520659543087845,1.01328402096238e-08
3153,2,7.8721406230343405,8.269166896934993e-08
3154,2,7.8721781340914845,2.716021566356736e-08
3155,2,7.891446031187286,9.925187863257154e-26
3156,2,7.891539203419825,2.630070466400444e-11
3157,2,7.8916364084709585,6.318412647478276e-10
3158,2,7.891738129044825,4.125675252352383e-10
3159,2,7.901188718016897,8.354996721986203e-09
3160,2,7.901289434530156,1.0772889823032787e-09
3161,2,7.929111233356821,7.027194159553312e-06
3162,2,7.929117187349107,5.316737343069898e-10
3163,2,7.93079191679243,2.739334839841514e-08
3164,2,7.930994981352114,9.315507660517098e-13
3165,2,7.931375331317668,6.165747887523899e-07
3166,2,7.932689613871162,1.8427269679863037e-26
3167,2,7.932929085229944,5.991738304281898e-11
3168,2,7.933156188903865,2.209634827522936e-08
3169,2,7.933414958794856,1.7790719529825364e-07
3170,2,7.945078316751733,9.345244336111101e-09
3171,2,7.945385188168416,1.9253356981298932e-13
3172,2,7.945724742958589,5.044833315926683e-26
3173,2,7.950161081583133,1.7618503397179258e-09
3174,2,7.952401706420119,2.4090732248399464e-10
3175,2,7.952437307526566,2.0312890871975116e-07
3176,2,7.9527481003214575,1.0215924792367872e-05
3177,2,7.955074791331128,3.572500461560081e-11
3178,2,7.957387645657377,8.614688212190249e-11
3179,2,7.957667920398194,4.760925501275224e-06
3180,2,7.9648035222430735,7.354711844293806e-08
3181,2,7.965490744042995,2.155529026014683e-07
3182,2,7.966071677330888,1.30842278680871e-11
3183,2,7.977712755216828,1.262789493393624e-25
3184,2,7.981374432785003,2.1118476613808246e-10
3185,2,7.984230554341423,9.01159893037478e-07
3186,2,8.026823211705619,1.135508031826344e-22
3187,2,8.027120953488293,7.234403079107898e-07
3188,2,8.0374056143757,1.3001535691741023e-07
3189,2,8.038059983701885,3.406404458648683e-06
3190,2,8.038748935534954,5.273109144765948e-08
3191,2,8.03947037123146,2.4236192597014813e-23
3192,2,8.039764593903044,3.2829164848989807e-25
3193,2,8.041768038934151,3.0307825785713643e-05
3194,2,8.048251206928455,0.0044885196268059264
3195,2,8.051964004128422,1.4695516866074479e-08
3196,2,8.05626128003945,8.778929422771793e-08
3197,2,8.059648677870541,1.670846791808243e-23
3198,2,8.061168304111789,9.881408351469151e-08
3199,2,8.0642826565321,0.0005138664285403906
3200,2,8.064695528314132,9.299658578960276e-08
3201,2,8.071127576384072,0.0018186785893601753
3202,2,8.095591037427027,2.4977482256382203e-10
3203,2,8.118372702349006,1.2792711282587002e-06
3204,2,8.125748590083617,5.536699149987451e-06
3205,2,8.129367493440782,2.311343264269223e-09
3206,2,8.129500136676597,3.992444154028723e-12
3207,2,8.129523613733113,2.2886473214139488e-10
3208,2,8.129697097974486,1.6893839475307284e-09
3209,2,8.130042611576698,-4.8562566837853234e-26
3210,2,8.130405929501592,-1.085836510876586e-25
3211,2,8.132340486120711,1.1629092614305276e-08
3212,2,8.134580895364365,1.3461764871138733e-05
3213,2,8.135338222611267,1.3221413334559048e-09
3214,2,8.135382592572626,1.8059193708316248e-11
3215,2,8.135524693696027,1.216001691025728e-21
3216,2,8.135656897649369,3.7184078016412126e-08
3217,2,8.135705191938314,3.2795639333091917e-12
3218,2,8.141865001857184,1.0854743472524649e-05
3219,2,8.142864267554273,1.3217460663752051e-06
3220,2,8.146288225508556,3.8387772530628906e-23
3221,2,8.14654589360947,2.6504514714707497e-07
3222,2,8.150716540025599,1.9707300323427728e-06
3223,2,8.154698344216115,9.313690251908335e-07
3224,2,8.159381236719469,1.4936222177664588e-13
3225,2,8.159382724152124,2.528264576345706e-25
3226,2,8.15938438967919,1.5211412613449412e-25
3227,2,8.159386237838419,-1.0098721785130507e-26
3228,2,8.16212364001882,4.052225572605564e-10
3229,2,8.162199470254393,3.882492200445383e-09
3230,2,8.162247161847404,3.617034112205485e-10
3231,2,8.162277650717158,4.051288092985402e-25
3232,2,8.162694978960928,4.0524118936586596e-26
3233,2,8.162708229663622,1.970782098584733e-24
3234,2,8.16549653504319,1.0635394384504185e-11
3235,2,8.165617075414673,8.172297031356446e-05
3236,2,8.166073484653907,2.412597258947221e-08
3237,2,8.166125217873457,3.623283329070391e-08
3238,2,8.166164080615033,3.071652270851335e-11
3239,2,8.16620307023237,2.527157987874433e-25
3240,2,8.169043361680167,5.657050905150702e-25
3241,2,8.16906390661228,1.0259231617657271e-23
3242,2,8.169413296989887,3.2075086852085468e-09
3243,2,8.169647195024083,1.1905195248632517e-06
3244,2,8.173194869021984,7.755133964389268e-09
3245,2,8.173476990161305,5.314649520350294e-07
3246,2,8.175382322209884,3.215422202639226e-08
3247,2,8.179360963898603,4.498838667932561e-06
3248,2,8.180825663095902,4.224434293538773e-07
3249,2,8.184550261898266,5.947013399313156e-09
3250,2,8.187289229055239,5.371249368341251e-07
3251,2,8.187417697602655,8.039719430478403e-10
3252,2,8.188436897906286,8.130780895478491e-10
3253,2,8.188437838401228,2.43062410379079e-22
3254,2,8.188440793526865,9.040295835182936e-09
3255,2,8.18844510115622,1.8907259772652116e-23
3256,2,8.192887793926616,2.088485200920484e-06
3257,2,8.192962276184574,1.040733229177654e-21
3258,2,8.193594785448113,9.031759156404886e-09
3259,2,8.197522457795003,2.030783928967311e-11
3260,2,8.197522750424184,6.253554112055974e-13
3261,2,8.201351894089271,1.711263197171682e-24
3262,2,8.202124152406611,1.1465010749214317e-06
3263,2,8.212192245592348,8.474711071773423e-10
3264,2,8.213044591028961,2.18344856446885e-09
3265,2,8.213044707022448,8.128823612888239e-14
3266,2,8.213469790933232,0.00011324556201782178
3267,2,8.217307473567644,1.7278630727582066e-06
3268,2,8.225556107980083,5.581326174166494e-05
3269,2,8.235861926140444,5.057448795987494e-21
3270,2,8.235900283198703,3.7596258413428925e-06
3271,2,8.247986574236961,6.4227326527150705e-12
3272,2,8.256043112612133,3.3059714385753557e-06
3273,2,8.270134771450444,2.1570816329914236e-06
3274,2,8.352156658109493,3.100005741979734e-10
3275,2,8.352205613271053,1.0047795924787835e-11
3276,2,8.370548809042702,1.347367748649145e-07
3277,2,8.37282563986571,4.202088262832546e-10
3278,2,8.372845857239668,2.492770353098062e-09
3279,2,8.37291099427273,1.1231867178758332e-24
3280,2,8.374268061169232,8.022890506834202e-08
3281,2,8.37748806532278,-1.0008412789854403e-13
3282,2,8.37761582115138,5.0077572564596894e-08
3283,2,8.382694011121316,4.1721277554709345e-06
3284,2,8.382844691135517,8.523487672099673e-11
3285,2,8.394469445964603,3.368623944706576e-24
3286,2,8.395146662662398,6.273921954247e-25
3287,2,8.3953896971056,1.2767823864594466e-10
3288,2,8.395450999328887,6.23058646183089e-11
3289,2,8.395532735367283,6.097414421254201e-10
3290,2,8.395847950022699,1.1368588478457528e-24
3291,2,8.396334661518722,7.594597447700548e-11
3292,2,8.3966068985697,1.174489210317798e-08
3293,2,8.397403726200878,1.6801850287722377e-08
3294,2,8.39892003014404,1.0715302394849661e-07
3295,2,8.399498960450046,1.3548186121124606e-09
3296,2,8.399863483160175,1.4424817768496051e-07
3297,2,8.402747985063911,1.176685418383204e-07
3298,2,8.402755488689024,2.037449344158732e-12
3299,2,8.40549556764995,-1.1412517849837191e-07
3300,2,8.406986623247178,6.43787391896137e-11
3301,2,8.407148669861442,2.0140679077066798e-08
3302,2,8.414988244195285,3.2563659279032364e-07
3303,2,8.41527074017796,6.267305308860749e-09
3304,2,8.41597864152368,1.2638692397993714e-24
3305,2,8.416988929218292,1.3607198015205015e-07
3306,2,8.417673440384078,9.417276917184595e-10
3307,2,8.41776122186161,4.783605015403079e-07
3308,2,8.41835885464576,1.9055267709512363e-06
3309,2,8.422761124385374,2.6844806932281774e-07
3310,2,8.432083646090007,9.196513368906103e-08
3311,2,8.446231616170678,1.6245036550757997e-07
3312,2,8.466381291000744,9.928874941443423e-09
3313,2,8.46667192994039,2.9919148215919375e-06
3314,2,8.480417727102804,8.011033038233587e-24
3315,2,8.482237758914266,2.2026768065735376e-09
3316,2,8.499976325614739,6.333781066839336e-08
3317,2,8.501163425649906,3.7168030183751143e-07
3318,2,8.508957134144055,4.282205150669069e-09
3319,2,8.510766699070416,7.575126482169115e-10
3320,2,8.512049702842944,1.5343104283153862e-09
3321,2,8.512885104668555,1.0430409170365164e-24
3322,2,8.544550071280753,1.2853789542395248e-09
3323,2,8.547271628518672,8.490319822720712e-08
3324,2,8.602511126687943,1.3913361473631669e-08
3325,2,8.60285717275491,7.584493031631638e-08
3326,2,8.603226852036016,4.898828471573074e-09
3327,2,8.603626686364123,1.1747596903996014e-24
3328,2,8.61192569931137,0.00021756265012686237
3329,2,8.612301820895368,2.8925760016132647e-09
3330,2,8.620778866348246,0.00017361083546694583
3331,2,8.62108325150723,1.6540939380987649e-09
3332,2,8.631362356291959,3.691900310069695e-08
3333,2,8.631375929943886,2.709190219700745e-11
3334,2,8.637557692566077,4.2964902165886903e-26
3335,2,8.637568367989331,1.7476457898430033e-25
3336,2,8.637579034164617,7.200725390521385e-12
3337,2,8.637589746556614,4.617654836181545e-11
3338,2,8.639849591945108,1.9989579587152292e-07
3339,2,8.64240453975657,6.846324633064919e-24
3340,2,8.645916145421552,1.4128515111622073e-21
3341,2,8.645919439129216,2.1087910911412243e-08
3342,2,8.646387187194307,1.8968406772882604e-24
3343,2,8.649359087553364,3.916107353843201e-07
3344,2,8.64973497371409,9.799533557673635e-21
3345,2,8.64976265862822,3.2489506488457813e-06
3346,2,8.652030508146083,6.238054402341815e-25
3347,2,8.662660233846225,3.846444742097088e-09
3348,2,8.664224083344891,9.610619505411508e-08
3349,2,8.667027303367831,9.855883908273662e-11
3350,2,8.669100113457546,8.950444412158023e-08
3351,2,8.672842778889446,1.0382676196352938e-25
3352,2,8.678758193817771,1.1710483626332974e-09
3353,2,8.6787660097595,1.3697116542691825e-12
3354,2,8.678773844243892,4.604838134922453e-10
3355,2,8.678781765416943,1.451435343196116e-24
3356,2,8.683832809508203,2.5637164225989017e-23
3357,2,8.685005874873582,6.651829257055099e-06
3358,2,8.688181863266891,1.388916059156642e-06
3359,2,8.68897862538654,2.55893213192853e-05
3360,2,8.68899616316412,5.442718903423682e-10
3361,2,8.69232904674601,1.2852121625720159e-07
3362,2,8.69642589219302,6.2484128384114536e-09
3363,2,8.697411367176812,7.876037441941512e-09
3364,2,8.697820683915495,4.0758281053605144e-24
3365,2,8.70054338800918,1.5180562645225142e-23
3366,2,8.702980275714935,5.04446546326234e-10
3367,2,8.703042710764521,1.5715393787664035e-05
3368,2,8.70327812285717,6.827635923883708e-09
3369,2,8.708818015699762,3.7349206837719276e-26
3370,2,8.710054780104485,2.497241990170468e-07
3371,2,8.721103351818329,1.0040676260706427e-06
3372,2,8.722877865707574,1.1072162847850638e-06
3373,2,8.725543643901744,8.839530037952063e-09
3374,2,8.7304882855978,6.10429463052504e-08
3375,2,8.731484807129448,1.8152051091959388e-10
3376,2,8.736706995623422,1.8347993267159868e-07
3377,2,8.742184573913107,1.4211210476966075e-23
3378,2,8.753879970427874,1.6273767233626426e-06
3379,2,8.779471228172838,4.423040139368814e-23
3380,2,8.779916077132555,8.614218753973431e-08
3381,2,8.78005494267984,3.2467645952735444e-07
3382,2,8.781303865762823,2.223767218169727e-07
3383,2,8.79121941370829,2.8864542793404093e-07
3384,2,8.796589875806319,4.5901249517871927e-07
3385,2,8.797679052750084,9.271848697779924e-07
3386,2,8.79839540917095,1.5248498527989065e-21
3387,2,8.799185184094995,4.4407815620956535e-06
3388,2,8.801829319835235,8.59026611128505e-06
3389,2,8.806148903164853,6.419442247081614e-24
3390,2,8.807167301079915,1.0693923481398356e-05
3391,2,8.811350260572283,2.653751795504468e-10
3392,2,8.811844561438988,1.94783811409633e-08
3393,2,8.8132722704824,5.075583053660412e-23
3394,2,8.819107434920795,6.498618629734829e-06
3395,2,8.83254121470037,-3.4690555240385465e-07
3396,2,8.837073654845256,4.626070081560968e-08
3397,2,8.837247646566198,2.9140990872361667e-07
3398,2,8.840548502919717,9.140497064571443e-23
3399,2,8.842182355028399,2.777949320508493e-06
3400,2,8.842559770001117,4.553641699724352e-08
3401,2,8.8476500651837,1.3750769643784306e-07
3402,2,8.84863634627061,1.2162203514923768e-11
3403,2,8.848639568057365,1.2635538390164917e-10
3404,2,8.8525989013649,4.987558676265707e-07
3405,2,8.853874532872226,5.099021548813382e-07
3406,2,8.857641803497415,3.561823782234675e-08
3407,2,8.866236260594576,-2.501353367762622e-11
3408,2,8.867962725850816,2.735869966815039e-07
3409,2,8.870452292260666,6.513173012326253e-23
3410,2,8.873781446136206,8.20684398980845e-07
3411,2,8.877474152627087,2.0630888471655496e-24
3412,2,8.881289326877436,1.7520368887128e-24
3413,2,8.893641730606873,1.9217790903817635e-10
3414,2,8.893656207908862,3.7011027134550164e-10
3415,2,8.893669949922867,4.893488620877724e-11
3416,2,8.893683467332778,1.393883915903689e-24
3417,2,8.898767986983103,9.77745612984639e-07
3418,2,8.898793295756718,1.490335771551742e-10
3419,2,8.899653421097184,6.427156991512208e-07
3420,2,8.904729102765486,1.54571915896059e-05
3421,2,8.909881419832459,4.760698416795149e-07
3422,2,8.91201973083821,6.633267418560818e-08
3423,2,8.916853314189154,0.00019588494491253286
3424,2,8.921511065186849,1.0465865679640606e-07
3425,2,8.921533499024576,1.0521284085249961e-22
3426,2,8.92424485499589,1.5261920316551346e-06
3427,2,8.927727739236445,3.4401346842520916e-07
3428,2,8.937058044997741,4.4165113713792657e-23
3429,2,8.938444030504115,0.000501505774252615
3430,2,8.939689989808073,4.679885074579489e-23
3431,2,8.942354301427827,1.638537664023477e-07
3432,2,8.947202982907186,3.530840739708967e-07
3433,2,8.949363083860874,1.2185655621552666e-05
3434,2,8.950573762118665,3.7068885892979494e-06
3435,2,8.951616451319865,1.48419779844852e-07
3436,2,8.952407849656822,0.00019017238892846643
3437,2,8.95380348150536,4.3557431841216905e-22
3438,2,8.954873444031648,5.059468384232795e-23
3439,2,8.956997273833053,6.891838187133621e-05
3440,2,8.958812157495913,1.2650711232350882e-07
3441,2,8.960985982093462,1.0804348374810994e-24
3442,2,8.961482258434785,4.663935710295114e-06
3443,2,8.961648445183187,7.39869236355528e-05
3444,2,8.962347439888674,2.0970925190618553e-06
3445,2,8.969341216530097,2.4337362318923335e-06
3446,2,8.977602261667755,1.8050578692348036e-23
3447,2,8.977701478035328,1.5573445229889673e-09
3448,2,8.984550777471043,1.050025719662994e-07
3449,2,8.990255129042453,8.877488587399655e-08
3450,2,8.992569121382985,2.9649758873103335e-07
3451,2,8.992874578685246,1.6604985141178934e-06
3452,2,8.994825640127942,3.4513308303001856e-06
3453,2,8.996305085982613,3.2061650502391597e-07
3454,2,8.997787652801264,2.817288478089746e-07
3455,2,8.99860227846682,4.047675885447237e-05
3456,2,8.999618902197824,5.114839618264292e-06
3457,2,8.999989148260738,2.8983194787353335e-21
3458,2,9.002390044601043,2.702059276443874e-09
3459,2,9.00255028018529,1.181392417765563e-07
3460,2,9.003196843013654,1.7274546754178543e-06
3461,2,9.004329055184712,4.856155390307616e-07
3462,2,9.006788054041465,5.142109305739311e-23
3463,2,9.008846449007365,6.798677964682427e-09
3464,2,9.00905107450717,1.6459356381424015e-07
3465,2,9.009561916444568,5.554016841407815e-06
3466,2,9.015689419350736,4.88641234089927e-07
3467,2,9.01952675213397,5.777097443409039e-21
3468,2,9.020680193350131,4.2759809950941414e-05
3469,2,9.021736417143188,2.1419234854954595e-05
3470,2,9.023672076250648,2.2802736118130552e-07
3471,2,9.026526445450031,5.43335095897946e-08
3472,2,9.028748466251557,4.078771317742226e-07
3473,2,9.030942350058638,1.5068007674222806e-08
3474,2,9.033135659753043,5.3986504076744096e-08
3475,2,9.035195510899825,1.0378215576496797e-23
3476,2,9.04260520521342,8.60046863445998e-08
3477,2,9.04483858037645,1.4668563962194779e-09
3478,2,9.073327158089285,2.58954637725997e-07
3479,2,9.07476963718409,8.906034205812264e-10
3480,2,9.075918977893707,2.0720309212669595e-07
3481,2,9.082031607797603,1.4022396159411223e-06
3482,2,9.086198322354676,4.649920615427048e-06
3483,2,9.088829935458364,5.08963059273804e-09
3484,2,9.0903288719839,3.905439921126919e-09
3485,2,9.094912267493669,9.30368911103963e-08
3486,2,9.097324804873097,8.075001648113955e-06
3487,2,9.10404003591151,7.812238754324886e-21
3488,2,9.104220507009359,4.237211969060267e-05
3489,2,9.115836429155706,1.1776722811190008e-09
3490,2,9.116262325602634,3.8907898181701634e-24
3491,2,9.11644564618581,1.449873239810025e-08
3492,2,9.116582857225922,1.8235179423693148e-09
3493,2,9.12011823255608,1.3604065910876496e-07
3494,2,9.121069666842857,3.499813524898264e-08
3495,2,9.121369971725812,4.268567731555909e-25
3496,2,9.121484178527453,9.583812906567574e-24
3497,2,9.127434205110603,3.8754939874987894e-07
3498,2,9.12853652352004,1.2375091362758163e-09
3499,2,9.129304353683665,6.45600566273988e-06
3500,2,9.129889361683638,8.670852716284778e-12
3501,2,9.14100429213272,5.286792977772122e-22
3502,2,9.141738626269898,6.087717653873347e-06
3503,2,9.14257798968083,5.314626276126305e-07
3504,2,9.143045792475448,1.830390598323457e-06
3505,2,9.144786591792979,9.982075714733259e-09
3506,2,9.147754961735131,8.5965331288509e-25
3507,2,9.147886252181422,5.943149455547478e-07
3508,2,9.15102007553861,1.3104779962236248e-23
3509,2,9.15278090962397,6.761187074746232e-07
3510,2,9.153954267999097,5.176686644883371e-08
3511,2,9.154161920972172,-3.190227565232029e-26
3512,2,9.156538027455213,1.1174335213591062e-06
3513,2,9.156640596895897,1.196615933983446e-22
3514,2,9.158180154300453,1.9148968452076474e-07
3515,2,9.161042705293255,1.3009547150313022e-24
3516,2,9.163158215216527,2.786705751320547e-23
3517,2,9.165592265277553,6.835906103488943e-07
3518,2,9.166551334177427,8.176655105741935e-24
3519,2,9.169172553103863,3.236077610722414e-08
3520,2,9.173348346458397,8.876072524966015e-08
3521,2,9.17420056566408,7.351513364784643e-07
3522,2,9.180101140842567,8.828364435931228e-08
3523,2,9.181154113945297,6.880453971640292e-10
3524,2,9.19021895699342,1.2658748774927822e-23
3525,2,9.19257952433884,6.356696195434457e-06
3526,2,9.20350726899784,1.8866921251700007e-07
3527,2,9.205009767102183,4.1581806253895254e-07
3528,2,9.206448366099607,2.7009136302807006e-07
3529,2,9.207347483946364,7.577246506365234e-09
3530,2,9.208596097809107,7.802722307667722e-09
3531,2,9.210461701694271,3.130835383281708e-08
3532,2,9.211546751911897,2.0415269393423063e-09
3533,2,9.213994214639058,5.527787350532473e-07
3534,2,9.215129710850192,3.431493620521936e-08
3535,2,9.216901692042768,8.219147395534058e-09
3536,2,9.217283643713301,1.9278626611368476e-24
3537,2,9.219723546084595,3.267391499306342e-05
3538,2,9.220398207788492,5.455595367931857e-24
3539,2,9.22451547758044,9.217279402913844e-06
3540,2,9.227356978775845,5.0365360054462905e-08
3541,2,9.227678641331295,1.9860885050771712e-25
3542,2,9.232252926823207,1.521726726244023e-09
3543,2,9.232657527589652,1.355150242965581e-23
3544,2,9.23294790431828,1.4439095527847112e-24
3545,2,9.235608598237832,5.897901747373007e-08
3546,2,9.235937774973934,4.480351360462091e-08
3547,2,9.239678933728555,7.56562086907963e-08
3548,2,9.246012512543473,1.7532303573968187e-06
3549,2,9.250861820242562,3.878575637745431e-08
3550,2,9.251866931336906,6.270878993508837e-07
3551,2,9.25396405665333,3.370561473923852e-21
3552,2,9.253971961706384,3.2879184235676864e-08
3553,2,9.254432938876448,7.506437432538021e-22
3554,2,9.254470207015004,5.645507168695813e-06
3555,2,9.255545151086778,-5.7287852745886515e-09
3556,2,9.25619674234349,1.92257209952797e-24
3557,2,9.256684967144338,5.234558571015434e-08
3558,2,9.257150569408054,5.0374284408853694e-08
3559,2,9.25753592906932,8.910696419517501e-26
3560,2,9.25850682023821,2.037539049861955e-08
3561,2,9.258555567756503,1.7891675772744745e-24
3562,2,9.259565044786086,2.389787733862316e-06
3563,2,9.260042303219507,5.0596519056027736e-06
3564,2,9.260347381727229,2.3959952482846677e-11
3565,2,9.261824133290133,6.679296498169215e-25
3566,2,9.26360552460335,1.2311770619755024e-23
3567,2,9.264113578817842,9.106371313137251e-06
3568,2,9.264965077693432,4.574216157624404e-23
3569,2,9.265899215225943,3.0659412942461272e-24
3570,2,9.267602478326523,2.927027928003938e-25
3571,2,9.267771159403765,9.735047349608182e-10
3572,2,9.271431831993823,3.6314969596231837e-06
3573,2,9.27226569957719,1.140205728984146e-05
3574,2,9.273659966457785,4.587182102591461e-06
3575,2,9.27495433735021,3.609223016840404e-08
3576,2,9.275146498269521,2.9264588077440333e-24
3577,2,9.275689236958442,8.601231331558249e-09
3578,2,9.277627289884776,9.172372970239095e-09
3579,2,9.277654252407501,1.6599218217492617e-07
3580,2,9.278553074800016,1.347092293159864e-22
3581,2,9.279098339133554,1.0618299535578436e-24
3582,2,9.281553785833808,3.2745969343741337e-07
3583,2,9.281602994619163,1.2849145652161108e-08
3584,2,9.28326119556749,1.3507763541521135e-08
3585,2,9.283619327619533,1.0507906283096306e-06
3586,2,9.285695137554058,-6.192536180034992e-08
3587,2,9.288650984487788,7.469825912672796e-06
3588,2,9.288816477981754,1.2272077005563587e-07
3589,2,9.290435549400513,2.7293975841576034e-25
3590,2,9.291856038013123,1.660659861496388e-06
3591,2,9.292837853773904,1.528153004518392e-07
3592,2,9.29291942293969,1.2726316185320445e-07
3593,2,9.295148655196726,2.2531425999909622e-05
3594,2,9.295925266756285,1.1458960000567946e-05
3595,2,9.296327187583245,1.068122557323344e-23
3596,2,9.29742418610931,1.9624680255771777e-21
3597,2,9.298474429748524,7.830983062338542e-09
3598,2,9.29859160499592,1.3497700322320246e-05
3599,2,9.302504051411006,6.703101353833597e-07
3600,2,9.304957199657736,5.6300614074009165e-08
3601,2,9.3054977056359,3.1943878469244783e-22
3602,2,9.30554703707594,5.84500025253346e-06
3603,2,9.306750625446853,1.0576768851684164e-23
3604,2,9.307778489617306,7.641996256229386e-09
3605,2,9.30826727231829,8.426967561815098e-23
3606,2,9.308595297772229,2.8289602065125024e-08
3607,2,9.308929217572654,1.7601944561373604e-23
3608,2,9.309545198441526,4.466830956105252e-08
3609,2,9.309725080739952,3.787647470621011e-09
3610,2,9.31171118702207,1.3449427974331037e-07
3611,2,9.313391966063648,-3.0729750028433034e-09
3612,2,9.313857635285274,1.6306385917882586e-08
3613,2,9.315842448004048,1.6890907639455767e-24
3614,2,9.319329433081293,4.870585706483279e-07
3615,2,9.319747270775792,4.6138131857783846e-26
3616,2,9.321212901586762,1.0571806484556071e-07
3617,2,9.3238841257878,2.8783187907916395e-23
3618,2,9.324120805442078,2.9448365889569024e-25
3619,2,9.324274772203523,6.510934463757666e-10
3620,2,9.326328638962934,1.8901291451969314e-10
3621,2,9.328313891418418,4.433180907481932e-06
3622,2,9.333712584527632,1.6672359586902591e-06
3623,2,9.335125840503167,2.183653202750063e-07
3624,2,9.339000031353578,6.722078350109138e-13
3625,2,9.339004790705872,3.610279243318029e-13
3626,2,9.341101441947956,1.295395008551434e-24
3627,2,9.34777525758227,-3.2762642688436727e-25
3628,2,9.348706688952518,1.5507599030097268e-23
3629,2,9.35084655061604,-5.477416510104128e-08
3630,2,9.35117851546795,5.486300526636721e-08
3631,2,9.351274403157333,9.333578316539743e-10
3632,2,9.354071450602191,1.922658133135755e-06
3633,2,9.35703628372147,1.9301796525807395e-22
3634,2,9.35787318687295,6.988852811780919e-08
3635,2,9.358533603726869,2.0115615931485415e-06
3636,2,9.359345377617956,1.2995722685326807e-07
3637,2,9.361343599869429,9.7527513716536e-07
3638,2,9.361777729546588,2.3718723532211053e-06
3639,2,9.362407885285904,3.433355761681966e-24
3640,2,9.364580905665946,6.542352092003459e-23
3641,2,9.366453477057462,2.0973126865430362e-22
3642,2,9.368443574871947,2.7465984555987833e-05
3643,2,9.368868853087292,1.0554744811471247e-06
3644,2,9.371249622012442,5.01766358464726e-06
3645,2,9.374881029383005,4.2264638114517227e-22
3646,2,9.37546504603074,1.1263477967129351e-05
3647,2,9.37730991557936,2.0919070658730637e-05
3648,2,9.37786447500821,5.244269069697422e-06
3649,2,9.379125105570552,8.114032242680486e-21
3650,2,9.3807059945633,0.00010179852884732593
3651,2,9.38350953223096,3.657964136201558e-06
3652,2,9.38578686319056,1.0631053298134707e-06
3653,2,9.386534161043471,7.292408823771993e-05
3654,2,9.388862616269819,1.0218962489752565e-20
3655,2,9.388979507329168,1.9133128021533785e-24
3656,2,9.3891644231893,2.0527657195356375e-07
3657,2,9.389660943396393,2.338475983924228e-07
3658,2,9.389755998138469,1.5012189326156653e-21
3659,2,9.39211740463719,5.413020137212199e-05
3660,2,9.392478398457172,1.7572921416074896e-05
3661,2,9.392616417584463,2.957296754703118e-21
3662,2,9.395332444292649,1.2038055115148897e-06
3663,2,9.397635645664593,3.508936740345932e-06
3664,2,9.399221073882643,7.0408239386490845e-06
3665,2,9.399535352204055,2.2845238581015386e-23
3666,2,9.400268222094553,3.197309427560391e-05
3667,2,9.401395602645607,2.3757807136580798e-24
3668,2,9.404764879191475,3.0707317502394685e-05
3669,2,9.40618920469592,9.329136333948203e-07
3670,2,9.408113251403734,5.995468262242406e-06
3671,2,9.408201837561649,4.377090352660428e-07
3672,2,9.409890735318015,2.7943962881999523e-06
3673,2,9.411126976441778,4.782858140033348e-25
3674,2,9.41163566317465,1.470266062741088e-22
3675,2,9.412550093515506,2.2017239530106885e-25
3676,2,9.412754997353773,3.0769645023574745e-07
3677,2,9.414410320627496,2.728419734017631e-06
3678,2,9.415526843991472,0.00015641273440503606
3679,2,9.416206857943735,2.898223442456491e-07
3680,2,9.416363332631988,9.849014857693626e-23
3681,2,9.416915594959562,8.396744542142844e-23
3682,2,9.417730796272622,8.229581064185058e-08
3683,2,9.41820889083965,5.134917150609535e-23
3684,2,9.418846383113817,2.826425243600969e-05
3685,2,9.42033549160925,5.035054011997498e-05
3686,2,9.420993515311636,4.7230673976426095e-23
3687,2,9.422398398907887,8.027291353711563e-08
3688,2,9.426045002776277,-1.480450416656501e-12
3689,2,9.426446804033958,-2.0020779997748352e-08
3690,2,9.426539481858867,7.555997252183741e-07
3691,2,9.431166165552838,1.9650712777063657e-06
3692,2,9.431534905240198,1.3168195762607543e-06
3693,2,9.43292540301411,5.262334118966672e-22
3694,2,9.433120342666712,2.1214621012492818e-06
3695,2,9.435609441818144,2.3025993937295812e-06
3696,2,9.436179077907639,1.566750481831456e-07
3697,2,9.436221031527737,1.978447236094778e-22
3698,2,9.439608195234882,1.0903263380961528e-08
3699,2,9.439616646737704,1.0316023660152318e-24
3700,2,9.447222624683377,7.139630479015198e-06
3701,2,9.448533091240279,6.829415132029572e-22
3702,2,9.454246449825348,3.3964131802047242e-06
3703,2,9.455896070780739,4.1865816268796066e-08
3704,2,9.456537151814075,3.000514557566403e-06
3705,2,9.456850138062123,8.965282019357312e-07
3706,2,9.460571070637343,3.095793197592613e-08
3707,2,9.460648399246566,1.7646928439462446e-07
3708,2,9.464264992371284,7.388130664949881e-07
3709,2,9.46461488773366,1.0531488287187394e-06
3710,2,9.46846176990914,6.379227265622432e-07
3711,2,9.470166472088863,3.875623385916547e-07
3712,2,9.470358113301586,4.170084589150652e-07
3713,2,9.4791093144932,2.728416815463419e-07
3714,2,9.479904166724111,3.05782733727061e-25
3715,2,9.482148223678848,3.2439341209419604e-07
3716,2,9.482341050403647,3.1256696503853726e-23
3717,2,9.483846995312035,1.2100324528845318e-05
3718,2,9.484930288226394,3.039533020647286e-08
3719,2,9.485495718561367,1.6585016537061076e-21
3720,2,9.486786831676909,1.2957109562431619e-06
3721,2,9.489338574781698,4.611235951691235e-06
3722,2,9.493431082943289,2.9815999837404796e-07
3723,2,9.50360088296361,1.314828338261112e-07
3724,2,9.504219249049413,3.2476461518064917e-07
3725,2,9.50902838031908,3.6103629720007557e-06
3726,2,9.51545452926274,2.519562533391604e-05
3727,2,9.516997171464311,6.835722688972188e-08
3728,2,9.52028025518365,4.9709139045338965e-06
3729,2,9.522486422131749,5.59878541775869e-09
3730,2,9.525500376100524,4.570188783180712e-06
3731,2,9.528725719317379,1.4854760134357653e-06
3732,2,9.529509608202147,9.97119630309069e-22
3733,2,9.53012518751342,9.861180449297753e-05
3734,2,9.53121980790786,4.0177367588419154e-05
3735,2,9.532117162254622,2.7753257722652833e-06
3736,2,9.532230737016334,4.853097710522633e-21
3737,2,9.532250747997864,1.814133785111343e-06
3738,2,9.533437622635518,1.3618254655691803e-06
3739,2,9.533473565429972,2.4264168200962e-24
3740,2,9.536177124401206,9.011663237680817e-23
3741,2,9.536403957759148,8.239350905429189e-06
3742,2,9.53645240486776,1.3495412331265085e-07
3743,2,9.537742751300641,2.949712364387039e-07
3744,2,9.539588907190819,3.107853082521882e-07
3745,2,9.539602586496528,3.3395283461482554e-06
3746,2,9.540393284279105,1.8186945043389286e-22
3747,2,9.540988091598138,4.327481783279398e-06
3748,2,9.542469157495077,6.797438339413103e-24
3749,2,9.544573062128677,5.441805106797251e-06
3750,2,9.545710591810689,6.947373305335936e-23
3751,2,9.546881154664106,1.2821090888347908e-24
3752,2,9.547315176014251,2.4446592284160084e-06
3753,2,9.548116098005323,1.1774619156166685e-21
3754,2,9.548172083514373,5.2218811959760766e-08
3755,2,9.54861981527364,8.479995237681951e-06
3756,2,9.550894788040694,1.2398982134242942e-05
3757,2,9.553160616828109,2.2734435978351244e-07
3758,2,9.553283402619911,3.082693487970352e-22
3759,2,9.556202847695715,8.551939225157327e-22
3760,2,9.556283692295665,5.736057307263222e-08
3761,2,9.558588484642598,1.403328661077132e-05
3762,2,9.55996639988706,1.7052124787359684e-06
3763,2,9.563103651944004,1.6920004296555972e-07
3764,2,9.5639342158874,3.7602626708289637e-06
3765,2,9.56668115512224,7.478227279805646e-24
3766,2,9.568632349148459,1.2155817880687137e-06
3767,2,9.572139516315985,2.270638621934778e-06
3768,2,9.574359007472538,4.390282623282543e-06
3769,2,9.57666022705223,1.862108608587109e-06
3770,2,9.593587475685752,5.2869663440226516e-24
3771,2,9.59446457649085,2.188102350281828e-21
3772,2,9.595593032385068,1.2013982801592023e-09
3773,2,9.596002909947515,0.00019872022604717408
3774,2,9.600551837707485,3.7261533474412447e-06
3775,2,9.609851019733128,1.4810422786987257e-21
3776,2,9.613765554045017,1.4125223960220474e-05
3777,2,9.620431481408332,1.0058369649896005e-05
3778,2,9.63010622954073,5.045764186195629e-06
3779,2,9.634734711323063,1.2580359035338968e-23
3780,2,9.637835948985128,6.040526930092428e-08
3781,2,9.641702986184384,3.154901071049729e-07
3782,2,9.646958152260197,5.980864789655366e-07
3783,2,9.666733271116414,3.101332755468304e-08
3784,2,9.668681583750697,9.840340820443992e-09
3785,2,9.67178827493899,2.769174663536313e-24
3786,2,9.675572378328752,7.675481626009535e-06
3787,2,9.67724472823835,2.8652914908410645e-06
3788,2,9.677915373948736,2.4177338173500148e-08
3789,2,9.678222064263593,1.4450889734144874e-23
3790,2,9.686211583012266,1.1020123592063794e-22
3791,2,9.687711995823292,-2.045896044349397e-06
3792,2,9.692606387550484,2.309530488169488e-08
3793,2,9.698395035844669,4.783065214324287e-07
3794,2,9.70586871787907,2.3645184611203456e-09
3795,2,9.715089864182119,1.0398586961135467e-23
3796,2,9.719746122931042,8.883339761071829e-06
3797,2,9.722736232908801,8.010423036440167e-09
3798,2,9.732556193183484,2.827006551266719e-07
3799,2,9.733586263553377,1.320973111748869e-05
3800,2,9.789845328484489,3.5856883056706177e-10
3801,2,9.790454110345138,5.06817788775432e-07
3802,2,9.795599242107244,6.27923233208788e-07
3803,2,9.797099843229944,6.67321717204724e-07
3804,2,9.800749507156752,9.166752291721112e-09
3805,2,9.805262385056153,1.9111249498027993e-07
3806,2,9.817662804979761,1.4372513541018344e-21
3807,2,9.818465699349474,1.3919199175102865e-05
3808,2,9.84340708964811,1.5639014802424632e-08
3809,2,9.845373741100275,4.768303786716235e-10
3810,2,9.854157501173745,1.26901913757816e-10
3811,2,9.8541575060529,1.807521977670833e-17
3812,2,9.854836731777254,4.428865446624484e-07
3813,2,9.881170479914374,2.2412110148099237e-07
3814,2,9.945315064693716,1.1145270809442072e-06
3815,2,9.950493424827982,2.8800930823765354e-07
3816,2,9.950493898604918,2.3183693119303508e-17
3817,2,9.958294254214309,4.474538668785393e-24
3818,2,9.961369258020113,2.2571806724022263e-08
3819,2,9.965660432136417,1.10777610344954e-07
3820,2,9.972914354870227,2.0165230906292766e-07
3821,2,9.978858652812448,0.00033327155746508576
3822,2,9.979422649047024,4.4422871751036256e-10
3823,2,9.985090088258005,3.668960960373527e-08
3824,2,9.989746676170796,8.722392950135578e-06
3825,2,10.027469442265556,9.395829964833571e-12
3826,2,10.032500231194035,5.5335458595404765e-06
3827,2,10.04315094761995,3.6506090787909544e-07
3828,2,10.180157780389152,6.502439161143968e-05
3829,2,10.263220160828837,4.1728275196789304e-05
3830,2,10.290489320735617,5.212047543966388e-09
3831,2,10.290589858047781,1.0515351912354828e-24
3832,2,10.2906446787959,9.340666091618975e-11
3833,2,10.290677535279713,2.8063757463833723e-09
3834,2,10.303487220431577,5.888030179152382e-10
3835,2,10.303495246326179,3.723474086858598e-06
3836,2,10.328574450341819,1.9124248430906768e-09
3837,2,10.328637563439713,7.767354429695225e-06
3838,2,10.337361657596716,8.619181793676794e-09
3839,2,10.337569594193667,7.586456808430208e-25
3840,2,10.337828589155038,3.3014524523768935e-09
3841,2,10.337900091992822,9.33668403599666e-10
3842,2,10.396279348535245,1.2293569835120023e-08
3843,2,10.396284452877921,3.5037384869888437e-06
3844,2,10.45905661294006,5.925316795548685e-05
3845,2,10.459635437620364,4.056031284294945e-07
3846,2,10.460655952578634,6.765139798505931e-08
3847,2,10.461190971575661,1.6454061389526356e-23
3848,2,10.46169596375563,1.2082844987540489e-06
3849,2,10.464037605642261,9.764809850045153e-25
3850,2,10.464524361792996,1.1337626273090619e-09
3851,2,10.464673960677828,1.8934957522898635e-24
3852,2,10.465006153681827,1.593403497495324e-06
3853,2,10.471175007459522,3.3898422620976265e-23
3854,2,10.472118932866977,3.3154325591535437e-25
3855,2,10.473705605716702,7.1055021827516776e-12
3856,2,10.47383286667997,2.2197264858832804e-24
3857,2,10.490955012360075,1.3314561814468913e-06
3858,2,10.492066634884566,4.308757798559684e-07
3859,2,10.493582667144324,4.660959826117682e-06
3860,2,10.494221871039144,1.1659301464599074e-06
3861,2,10.501554778716638,4.200342972586801e-06
3862,2,10.503198487600969,4.186812695176004e-22
3863,2,10.503352895185515,1.1029246505651573e-05
3864,2,10.506195199841102,2.649708721758047e-08
3865,2,10.513840423213992,1.471769304127279e-25
3866,2,10.515198706935223,1.4539310047857079e-09
3867,2,10.516728855958206,4.312304834275206e-22
3868,2,10.517355776690124,-9.53541286497719e-09
3869,2,10.520501503322237,2.741811458832701e-06
3870,2,10.521706203633983,1.4792314215244198e-08
3871,2,10.570579839355503,0.0006031296919054099
3872,2,10.570587709800577,1.4323023817530838e-05
3873,2,10.573207817704258,0.0034814418021021664
3874,2,10.573262842451129,8.994138405494718e-19
3875,2,10.581848262360381,3.6488643155678604e-05
3876,2,10.58249136279818,6.810688392681397e-21
3877,2,10.583328501288008,8.299517133064676e-05
3878,2,10.58449655943366,1.0555927738415164e-05
3879,2,10.587327135416785,3.0244209031860484e-07
3880,2,10.58735743850849,9.701963778737641e-08
3881,2,10.588679689011883,3.714829765882379e-07
3882,2,10.588837506572077,8.866524403261312e-06
3883,2,10.593369114004815,3.113656046564011e-05
3884,2,10.593567665368823,5.541413689728452e-21
3885,2,10.595175732646794,5.035268047321134e-05
3886,2,10.596207479526925,1.40934619308268e-05
3887,2,10.609114039371434,7.547068493248746e-24
3888,2,10.60963751371105,1.5751214527996713e-23
3889,2,10.610392735439916,1.1396449172350426e-07
3890,2,10.610680527361126,3.4939606963336505e-07
3891,2,10.632180593292503,0.00029418532974214036
3892,2,10.639594752414894,0.0007674728763134809
3893,2,10.63971177106032,0.005917832533240141
3894,2,10.648054939091708,1.15426126564575e-19
3895,2,10.651808577191957,1.172040743703002e-06
3896,2,10.652107181174983,2.5262813749997064e-08
3897,2,10.652120213712465,1.1493652790353711e-06
3898,2,10.653656089117419,6.025605778003375e-22
3899,2,10.653716929043753,1.6219834677687643e-06
3900,2,10.657026312061305,4.563782311112042e-06
3901,2,10.657070907079515,1.090777987244176e-06
3902,2,10.658042511379335,3.223434030369743e-23
3903,2,10.660754897406889,0.0003674712337106568
3904,2,10.66902953386142,0.0007907789109423459
3905,2,10.671981315523226,0.00039593938217942406
3906,2,10.677433415649205,6.224372245259752e-05
3907,2,10.677876396387319,0.012785131507403435
3908,2,10.698790596361903,2.9532366780478583e-19
3909,2,10.709347123539374,0.0009885705444164035
3910,2,10.740719153386522,4.174634747634616e-05
3911,2,10.740725921714613,1.1994983830346228e-09
3912,2,10.761591746405657,4.981274258695087e-09
3913,2,10.762258352772335,3.0468458837025826e-23
3914,2,10.763290406212832,3.600344449084731e-06
3915,2,10.763849847116376,1.4380891400211765e-21
3916,2,10.767678332294622,5.676845461522999e-06
3917,2,10.768315349345073,3.2048176252394924e-05
3918,2,10.769519972135242,1.0253838730759046e-21
3919,2,10.770142398415999,6.5816353397883854e-06
3920,2,10.775972998023292,9.082603087398033e-07
3921,2,10.776115694255509,1.1977464117596904e-06
3922,2,10.779059399452194,2.5721193987577087e-05
3923,2,10.77914733661521,5.453869916865935e-06
3924,2,10.785832123848195,0.14119559831963932
3925,2,10.786128911594858,2.568583027511924e-17
3926,2,10.789990504351692,0.24352988510104845
3927,2,10.805722822987548,0.10066753508771727
3928,2,10.820665129273038,0.00019861581259222123
3929,2,10.823239989447814,3.9447442254513137e-22
3930,2,10.823668672759936,7.741625297130103e-07
3931,2,10.825006447317946,5.058524010897334e-06
3932,2,10.831490196440825,9.894891314501286e-07
3933,2,10.831866065029999,2.3320508378013098e-05
3934,2,10.83466058018945,0.00019269810991046717
3935,2,10.846366873986199,0.0020141274134871036
3936,2,10.848901924822087,0.0005409930507717695
3937,2,10.85524797476927,0.002160964904050471
3938,2,10.858275185887521,0.000963545156216417
3939,2,10.860484651022944,4.842873856151596e-19
3940,2,10.863591389965222,4.7022776288833127e-05
3941,2,10.86622460391493,0.005357308751333523
3942,2,10.867660305663605,0.00036997004128643213
3943,2,10.872203076377104,0.001961891579553562
3944,2,10.877760871145597,8.304132871543351e-20
3945,2,10.882612690642304,0.00027279448359770494
3946,2,10.891144011722872,0.0005580783718243357
3947,2,10.900641755313586,3.914564599361414e-06
3948,2,10.933924523742121,3.7178914465950876e-08
3949,2,10.940192590462004,1.0010318340316766e-06
3950,2,10.94826411821498,6.978946554082867e-10
3951,2,10.959008006826537,6.194396050426131e-24
3952,2,10.967382418952525,0.00010150205167078671
3953,2,10.970474531993432,4.3755719741347924e-07
3954,2,10.972281716723614,2.029764091899874e-06
3955,2,10.975323424900466,3.9029813157285043e-22
3956,2,10.979059691279986,0.00012174598659504311
3957,2,10.9801219493379,1.769709934253856e-05
3958,2,10.98198702483063,6.579709355742742e-23
3959,2,10.982154854830583,1.1648833020804764e-08
3960,2,10.985095957885846,0.21778913376532075
3961,2,10.986404865010115,9.232053608171158e-07
3962,2,10.98828683744415,0.02341391935696094
3963,2,10.98913832966474,1.1522017399393864e-06
3964,2,10.989175991013724,4.0633032138294024e-21
3965,2,10.99795011935521,3.829175643179278e-06
3966,2,11.003630321677122,2.3013318418906596e-05
3967,2,11.011039886700928,2.9789262585341123e-07
3968,2,11.020380490967852,2.3996646170682181e-23
3969,2,11.022776439807103,4.673521015036626e-05
3970,2,11.034965750362403,1.3242912376004028e-07
3971,2,11.068659167715225,1.4927604528477695e-06
3972,2,11.069213287636046,2.795604651554766e-08
3973,2,11.077231759160668,6.391573063004334e-07
3974,2,11.079793576927955,7.151660947088309e-08
3975,2,11.092531558473127,8.805746150283118e-06
3976,2,11.093921694190271,3.252286477063202e-08
3977,2,11.095189728276466,1.6155117141050543e-06
3978,2,11.09977822534995,1.799683314859538e-05
3979,2,11.100691868021045,1.1696824080943289e-05
3980,2,11.10468900882779,1.0690838607377577e-07
3981,2,11.108660324944765,1.4351802489868534e-05
3982,2,11.12168579977049,1.7885038991955597e-21
3983,2,11.12214136219302,2.4342916895058486e-05
3984,2,11.125909956189844,3.0760521452660992e-06
3985,2,11.130220328757105,0.0007005686065461268
3986,2,11.138648247797391,5.970712045600634e-07
3987,2,11.139168346650308,1.988155946621117e-07
3988,2,11.141210756956639,1.472560618988073e-09
3989,2,11.143516342381645,0.0021483642678748237
3990,2,11.14889626070402,0.0002480349223434042
3991,2,11.1506744983364,1.1015168847111708e-22
3992,2,11.156313804316767,1.6729613961293767e-06
3993,2,11.158962245664156,9.809573914142013e-08
3994,2,11.159061603432406,9.009377425663778e-06
3995,2,11.160035226556033,2.018634876597226e-11
3996,2,11.16316299606973,0.0004860365542113397
3997,2,11.16510752879583,2.2745632612770734e-22
3998,2,11.174630295606562,3.6341395207158476e-24
3999,2,11.175582044747728,1.795960756717001e-09
4000,2,11.180494142749296,-5.8088054463804505e-09
4001,2,11.18266317101751,0.00022255918521982412
4002,2,11.190216831353268,2.1436214091469587e-06
4003,2,11.198322234248394,1.504045479302571e-05
4004,2,11.226964291721174,0.0006385313388361765
4005,2,11.230459505464523,2.146465776302086e-06
4006,2,11.230847422087777,6.151454321236088e-07
4007,2,11.234478446671403,6.313855313006632e-07
4008,2,11.234797071405637,1.4821963799633707e-06
4009,2,11.239987376545514,1.555037172855006e-05
4010,2,11.241094097871837,4.903329742962764e-07
4011,2,11.241785219591975,3.53356393012828e-07
4012,2,11.242603244675479,2.501614089487681e-08
4013,2,11.247757633507831,5.2851086971699135e-21
4014,2,11.248934572024382,2.1154346083305248e-23
4015,2,11.249288524174744,1.7802334777540282e-22
4016,2,11.249826543107872,1.6325010906579184e-06
4017,2,11.252816410745481,4.4828264124138174e-20
4018,2,11.253422566672441,1.5911786559270682e-05
4019,2,11.254500690763962,3.7483645658538254e-06
4020,2,11.25482453031509,1.4344260695740639e-23
4021,2,11.257378409953787,1.9192838376105146e-23
4022,2,11.257934736539767,0.00011933800401009177
4023,2,11.257940514761117,2.8622813035232793e-08
4024,2,11.259681458110549,1.9602180882320525e-23
4025,2,11.261673393809872,1.878059416906594e-05
4026,2,11.262276173043801,7.452088251292146e-06
4027,2,11.262566432619224,1.8307504890287638e-05
4028,2,11.263108442767702,2.410745061698608e-05
4029,2,11.264885087749178,0.00012952604122064369
4030,2,11.267075351409346,5.727193916666148e-08
4031,2,11.26787228455538,6.288829323190478e-09
4032,2,11.267886705144349,1.5009407019580864e-23
4033,2,11.269424253876082,1.0323109584477902e-21
4034,2,11.269718628045439,1.6875895207321175e-08
4035,2,11.271920658026772,2.4298783017294185e-21
4036,2,11.274129601460004,6.133543786051113e-10
4037,2,11.281790211665509,4.529554761425212e-06
4038,2,11.283511764911452,3.930091864022748e-05
4039,2,11.287225149312803,6.69682921419627e-06
4040,2,11.289563939380571,9.742455718298352e-25
4041,2,11.292403731991612,2.2483931074201593e-09
4042,2,11.293171716667302,7.872950898196574e-07
4043,2,11.331494408128776,8.675201262659178e-06
4044,2,11.33262681513935,8.055505195668644e-21
4045,2,11.33448517491513,1.124884560057929e-06
4046,2,11.336384607603406,7.941108034502869e-05
4047,2,11.337483859794474,1.2175355457571026e-05
4048,2,11.338070600560002,9.727323661941085e-07
4049,2,11.339676628034226,7.786629750060753e-05
4050,2,11.342982103337363,0.00012474852904699034
4051,2,11.34563468181642,3.256541924063537e-05
4052,2,11.350024383689913,0.0001475514779617128
4053,2,11.35360499081628,0.00033576318228365577
4054,2,11.354862036449958,3.7640625141657687e-22
4055,2,11.363176516569808,2.9633774228762754e-07
4056,2,11.363436946662489,6.458468281274506e-05
4057,2,11.367292620784667,1.9631321565103974e-05
4058,2,11.373416965286992,-1.2238867400769984e-23
4059,2,11.374431556191666,2.670485155521255e-07
4060,2,11.38460823816746,4.438180419767974e-05
4061,2,11.385193142972184,2.6363967825801123e-23
4062,2,11.38809992521243,1.0253155098005938e-21
4063,2,11.388272954265062,6.070231324546004e-06
4064,2,11.390564014880908,4.757568549908071e-10
4065,2,11.394276033074277,1.119276308160517e-05
4066,2,11.413018300816702,2.0983608595450307e-06
4067,2,11.414176824579783,7.731043684814193e-06
4068,2,11.415048408530993,1.0076576887201245e-06
4069,2,11.417669235460039,1.9738376755698514e-22
4070,2,11.424875937986542,1.6169509386794403e-05
4071,2,11.429144175949261,5.022711077458102e-07
4072,2,11.454184412964992,8.964043518731506e-10
4073,2,11.454220022723177,2.785269450003234e-25
4074,2,11.455066495406982,4.996975720648431e-08
4075,2,11.455133331296508,6.700406234490318e-26
4076,2,11.461011833125724,-9.061723233375897e-10
4077,2,11.461140629634428,2.707814570915131e-09
4078,2,11.461410027096633,-1.91897798586178e-25
4079,2,11.46195673932965,3.9953974985607245e-09
4080,2,11.465786198144656,2.1661344892008916e-07
4081,2,11.465792665230481,1.1909579501713103e-22
4082,2,11.474424697736367,2.9475997209070315e-06
4083,2,11.48066285425449,1.1511005054408282e-08
4084,2,11.480947842145042,4.681040022414884e-07
4085,2,11.492932907923318,9.348349166512934e-11
4086,2,11.496250525644939,1.142844494497007e-06
4087,2,11.53430717893292,2.8570668227176303e-05
4088,2,11.537166827361432,3.608369654567959e-07
4089,2,11.554075143715409,3.26756101104705e-10
4090,2,11.554923909773322,5.834815994941172e-13
4091,2,11.575586331216186,1.7636264975396712e-20
4092,2,11.575624085537982,1.039275696357646e-06
4093,2,11.586997068995913,1.890330606833021e-07
4094,2,11.587046892541593,2.9183930314562092e-09
4095,2,11.605351401247276,6.458863635723417e-06
4096,2,11.645782090856358,1.6098635654345542e-08
4097,2,11.650589677146968,7.2224850902584855e-06
4098,2,11.659186895449523,7.658714851562735e-09
4099,2,11.663379798623168,2.5356916458366646e-05
4100,2,11.670826007188225,1.8010377254681156e-24
4101,2,11.679760646849104,5.334318293137819e-09
4102,2,11.694222997478505,-1.1238656623064033e-06
4103,2,11.772610428650012,3.4593867448740402e-06
4104,2,11.772646370100517,1.720148137283216e-10
4105,2,11.783840764662443,3.0568521415418083e-09
4106,2,11.784127934359333,9.90334869524571e-07
4107,2,11.874989778263455,1.275080484759165e-08
4108,2,11.875546732097519,9.580238055569996e-11
4109,2,11.90145786658087,8.899242193508413e-07
4110,2,11.96784747906014,8.422675924296151e-07
4111,2,11.971042090108085,1.497190486370541e-10
4112,2,12.000672994103809,3.1593061432151115e-05
4113,2,12.002901216956673,1.4953751925830315e-06
4114,2,12.089914785011956,7.571462055101644e-21
4115,2,12.091438892334963,8.679024258982944e-05
4116,2,12.128917595150028,-9.047978747265601e-08
4117,2,12.136714124709158,2.5785528042817636e-07
4118,2,12.147384572241435,2.0318246496797525e-06
4119,2,12.162549549340554,6.37032662091564e-22
4120,2,12.180994169850635,3.350147042176922e-05
4121,2,12.194530821238175,2.038715518321275e-05
4122,2,12.199988313711685,2.190771280114253e-06
4123,2,12.262736384106233,7.77593997724951e-07
4124,2,12.266223117516915,1.6210716673428693e-12
4125,2,12.271140191474615,4.4283545774317995e-05
4126,2,12.275286771300273,8.461287465104092e-09
4127,2,12.279624886888598,1.4690296660030585e-05
4128,2,12.284259424090862,-7.23680393849737e-07
4129,2,12.379319125142388,2.713391475259509e-21
4130,2,12.38062596474947,3.0899004466579345e-05
4131,2,12.413936764929872,-2.0360159658761904e-08
4132,2,12.421131622538553,1.086419159057379e-07
4133,2,12.43159920379179,6.023589361628764e-07
4134,2,12.439483880392345,8.424198172921745e-09
4135,2,12.440765306218395,1.6482242451638205e-08
4136,2,12.44114049830904,3.245634199768511e-07
4137,2,12.441792949662045,3.7060319450307356e-07
4138,2,12.447956305347077,2.4435450144527404e-22
4139,2,12.449789432116631,5.4227668489789404e-08
4140,2,12.451832517581067,3.3503092520153416e-22
4141,2,12.451893283599759,3.308088425000512e-07
4142,2,12.452651274475556,5.921412898364622e-06
4143,2,12.45512035752563,1.1127384381996105e-07
4144,2,12.464570129314495,7.14306791937813e-25
4145,2,12.466036238460731,2.788316326133763e-11
4146,2,12.467247465715104,4.962911064122715e-23
4147,2,12.467514128855044,2.042397967855269e-09
4148,2,12.471634038944956,1.362017232863925e-06
4149,2,12.482326510055145,6.354195864004911e-06
4150,2,12.521646261140006,-3.684962208817826e-06
4151,2,12.552100492215402,1.0651330563163807e-05
4152,2,12.555875584494856,6.430499840845142e-09
4153,2,12.573338704397656,1.481997566670932e-07
4154,2,12.575250312087462,5.771543708484296e-24
4155,2,12.575618517738462,2.2810294979184683e-08
4156,2,12.578976223314442,-3.7060567182675113e-09
4157,2,12.679552620018853,1.189967723678463e-09
4158,2,12.679572868830348,3.4329729290297227e-13
4159,2,12.68003108265458,4.572751511101393e-10
4160,2,12.68006280182533,5.952038342586659e-26
4161,2,12.683280686237254,2.2155201637626524e-09
4162,2,12.683312713807595,2.3269795260577997e-08
4163,2,12.793652462195041,-7.145270659499458e-07
4164,2,12.79822070197821,2.441287510913879e-06
4165,2,12.798263997486174,4.661424767439003e-10
4166,2,12.951465078982608,7.323454370177811e-09
4167,2,12.95614685667249,3.0072511139098485e-06
4168,2,12.964748899863707,2.422432102356575e-10
4169,2,12.969353914457031,1.1721137770605252e-05
4170,2,12.976554795808852,5.7289023390007785e-24
4171,2,12.985592422917989,6.789782485506547e-11
4172,2,13.089409815706688,9.539677728018727e-13
4173,2,13.089520581880947,-7.0707760336802645e-12
4174,2,13.172248981163193,3.577923651635732e-09
4175,2,13.172881463668716,5.52528736388875e-13
4176,2,13.214609936890099,8.278458330583655e-08
4177,2,13.30962254000417,2.0338396134222893e-07
4178,2,14.007092399958026,4.16620835620666e-12
4179,2,14.00761465336035,2.4983318526852825e-26
4180,2,14.010544463372128,5.110311041143444e-09
4181,2,14.016734880564115,9.544729595687646e-11
4182,2,14.069822866923403,5.884090056389814e-10
4183,2,14.078009570407119,1.1187229126746874e-07
4184,2,14.132034190617219,7.554989396661652e-10
4185,2,14.133026304253065,6.27945600907883e-12
4186,2,14.16171472783185,7.445827784225778e-10
4187,2,14.163446236117636,1.4254193638648009e-11
4188,2,14.198772843042377,9.853900835481138e-26
4189,2,14.211925440366088,7.78769747390328e-27
4190,2,14.234947171379474,-2.4602531433763846e-09
4191,2,14.246027464690599,5.550301151313238e-09
4192,2,14.251474843220706,1.983084942218124e-10
4193,2,14.25237376322508,8.00508791363928e-26
4194,2,14.257838480873716,2.8195372585005904e-08
4195,2,14.26237087695523,-1.3571923294775532e-08
4196,2,14.275457713568983,9.208524734378697e-09
4197,2,14.276241265747842,8.058143218474083e-10
4198,2,14.283454510232502,1.354869134371326e-10
4199,2,14.2840432877112,6.648106982577928e-26
4200,2,14.29021258786156,4.3870126517588513e-26
4201,2,14.294513922893202,7.767480566007471e-25
4202,2,14.329413677779996,2.0815766397319853e-07
4203,2,14.348563692720575,2.4608459495299157e-11
4204,2,14.36657437792337,9.473868733312336e-10
4205,2,14.384550450651204,1.0833845328842904e-09
4206,2,14.402095349596095,6.2421520501772816e-09
4207,2,14.404626181805725,2.978729127363737e-09
4208,2,14.418089478830154,2.5382470414434636e-10
4209,2,14.422989530203324,9.586452461816983e-09
4210,2,14.424408478308749,7.889279343883799e-25
4211,2,14.439554183063251,9.89515441714483e-10
4212,2,14.443841174852935,2.964955517561837e-11
4213,2,14.454944302020408,1.0337952891042047e-08
4214,2,14.501594457366991,1.0875535668654634e-24
4215,2,14.512155472007919,1.4070425472148294e-08
4216,2,14.550125675343054,6.719461976176975e-10
4217,2,14.631666602618964,-1.236474126252105e-09
4218,2,14.754950715186453,-3.949099708615608e-12
4219,2,14.76679114056924,8.052325156078771e-10
4220,2,15.32134706662032,4.98702158143942e-06
4221,2,15.345878535772442,9.35327155855083e-11
4222,2,15.48493854088639,3.93548866540058e-06
4223,2,16.108806836803865,5.5007915293542307e-08
4224,2,16.111077015600983,2.1581978129797837e-11
4225,2,16.275399262480164,8.089400586209021e-22
4226,2,16.27894158863046,9.159422310709416e-06
4227,2,16.284453055735867,1.2977762060040676e-05
4228,2,16.299127032346462,3.3644036560614455e-06
4229,2,16.30395127598939,1.6520512035971902e-05
4230,2,16.312315979028256,1.0233809727173607e-06
4231,2,16.32583402613011,1.4826239499701793e-22
4232,2,16.380197554081406,8.526052913101222e-07
4233,2,16.468249164235885,2.574045820109275e-05
4234,2,16.473390391509156,4.769969426295095e-09
4235,2,16.489037114227642,9.483454050441599e-06
4236,2,16.501921071706022,4.715797155989466e-08
4237,2,16.735589601666618,1.1765486827818751e-07

